Box integrals with fermion bubbles for low-energy measurements of the weak mixing angle

The Moller experiment and the P2 experiment aim at measuring the weak mixing angle at low scales. The Moller experiment uses $e^- e^- \rightarrow e^- e^-$-scattering, the P2 experiment uses $e^- N \rightarrow e^- N$-scattering. In both cases, two-loop electroweak corrections have to be taken into account, and here in particular diagrams which give rise to large logarithms. In this paper we compute a set of two-loop electroweak Feynman integrals for point-like particles, which are obtained from a box integral by the insertion of a light fermion loop. By rationalising all occurring square roots we show that these Feynman integrals can be expressed in terms of multiple polylogarithms. We present the results in a form, which makes the large logarithms manifest. We provide highly efficient numerical evaluation routines for these integrals.

==> anc/topo_A_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

using namespace GiNaC;

int main()
{

  try{

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;
    int N_trunc = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    ex ln_2 = log(numeric(2));

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r1 = sqrt(-t*(4*mN2-t));
    ex r2 = sqrt(-t*(4*mZ2-t));
    ex r3 = sqrt(-mZ2*(4*mN2-mZ2));
    ex r5 = sqrt(-t*(-t*pow(mN2-s,2)+4*mZ2*(s*mZ2+pow(mN2-s,2))));

    ex x_m12 = mN2/s;
    ex mz = -numeric(1,2)*(2-(mZ2-r3)/mN2);
    symbol x_smt("x_smt");
    ex x_mt = -t/s;
    ex x_smt_val = sqrt(x_mt);

    ex L_x_m12 = log(x_m12);
    ex L_mz    = log(mz);
    ex L_x_mt  = log(x_mt);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(mz,-1);
    ex l_3 = pow(x_m12,-1);
    ex l_4 = -pow(mz,-1);
    ex l_5 = -pow(x_m12,-1)*pow(mz,-1);
    ex l_6 = -x_m12*pow(mz,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_3},1).evalf();
    ex G_3 = G(lst{l_4},1).evalf();
    ex G_4 = G(lst{l_5},1).evalf();
    ex G_5 = G(lst{l_6},1).evalf();
    ex G_6 = G(lst{l_1, l_2},1).evalf();
    ex G_7 = G(lst{l_1, l_3},1).evalf();
    ex G_8 = G(lst{l_1, l_4},1).evalf();
    ex G_9 = G(lst{l_1, l_5},1).evalf();
    ex G_10 = G(lst{l_1, l_6},1).evalf();
    ex G_11 = G(lst{l_2, l_2},1).evalf();
    ex G_12 = G(lst{l_2, l_4},1).evalf();
    ex G_13 = G(lst{l_3, l_3},1).evalf();
    ex G_14 = G(lst{l_4, l_2},1).evalf();
    ex G_15 = G(lst{l_4, l_4},1).evalf();
    ex G_16 = G(lst{l_4, l_5},1).evalf();
    ex G_17 = G(lst{l_4, l_6},1).evalf();
    ex G_18 = G(lst{l_5, l_2},1).evalf();
    ex G_19 = G(lst{l_5, l_4},1).evalf();
    ex G_20 = G(lst{l_5, l_5},1).evalf();
    ex G_21 = G(lst{l_5, l_6},1).evalf();
    ex G_22 = G(lst{l_6, l_2},1).evalf();
    ex G_23 = G(lst{l_6, l_4},1).evalf();
    ex G_24 = G(lst{l_6, l_5},1).evalf();
    ex G_25 = G(lst{l_6, l_6},1).evalf();
    ex G_26 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_27 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_28 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_29 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_30 = G(lst{l_1, l_1, l_6},1).evalf();
    ex G_31 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_32 = G(lst{l_1, l_2, l_4},1).evalf();
    ex G_33 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_34 = G(lst{l_1, l_4, l_2},1).evalf();
    ex G_35 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_36 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_37 = G(lst{l_1, l_4, l_6},1).evalf();
    ex G_38 = G(lst{l_1, l_5, l_2},1).evalf();
    ex G_39 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_40 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_41 = G(lst{l_1, l_5, l_6},1).evalf();
    ex G_42 = G(lst{l_1, l_6, l_2},1).evalf();
    ex G_43 = G(lst{l_1, l_6, l_4},1).evalf();
    ex G_44 = G(lst{l_1, l_6, l_5},1).evalf();
    ex G_45 = G(lst{l_1, l_6, l_6},1).evalf();
    ex G_46 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_47 = G(lst{l_2, l_1, l_4},1).evalf();
    ex G_48 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_49 = G(lst{l_2, l_2, l_4},1).evalf();
    ex G_50 = G(lst{l_2, l_4, l_2},1).evalf();
    ex G_51 = G(lst{l_2, l_4, l_4},1).evalf();
    ex G_52 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_53 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_54 = G(lst{l_4, l_1, l_2},1).evalf();
    ex G_55 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_56 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_57 = G(lst{l_4, l_1, l_6},1).evalf();
    ex G_58 = G(lst{l_4, l_2, l_2},1).evalf();
    ex G_59 = G(lst{l_4, l_2, l_4},1).evalf();
    ex G_60 = G(lst{l_4, l_4, l_2},1).evalf();
    ex G_61 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_62 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_63 = G(lst{l_4, l_4, l_6},1).evalf();
    ex G_64 = G(lst{l_4, l_5, l_2},1).evalf();
    ex G_65 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_66 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_67 = G(lst{l_4, l_5, l_6},1).evalf();
    ex G_68 = G(lst{l_4, l_6, l_2},1).evalf();
    ex G_69 = G(lst{l_4, l_6, l_4},1).evalf();
    ex G_70 = G(lst{l_4, l_6, l_5},1).evalf();
    ex G_71 = G(lst{l_4, l_6, l_6},1).evalf();
    ex G_72 = G(lst{l_5, l_1, l_2},1).evalf();
    ex G_73 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_74 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_75 = G(lst{l_5, l_1, l_6},1).evalf();
    ex G_76 = G(lst{l_5, l_2, l_2},1).evalf();
    ex G_77 = G(lst{l_5, l_2, l_4},1).evalf();
    ex G_78 = G(lst{l_5, l_4, l_2},1).evalf();
    ex G_79 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_80 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_81 = G(lst{l_5, l_4, l_6},1).evalf();
    ex G_82 = G(lst{l_5, l_5, l_2},1).evalf();
    ex G_83 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_84 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_85 = G(lst{l_5, l_5, l_6},1).evalf();
    ex G_86 = G(lst{l_5, l_6, l_2},1).evalf();
    ex G_87 = G(lst{l_5, l_6, l_4},1).evalf();
    ex G_88 = G(lst{l_5, l_6, l_5},1).evalf();
    ex G_89 = G(lst{l_5, l_6, l_6},1).evalf();
    ex G_90 = G(lst{l_6, l_1, l_2},1).evalf();
    ex G_91 = G(lst{l_6, l_1, l_4},1).evalf();
    ex G_92 = G(lst{l_6, l_1, l_5},1).evalf();
    ex G_93 = G(lst{l_6, l_1, l_6},1).evalf();
    ex G_94 = G(lst{l_6, l_2, l_2},1).evalf();
    ex G_95 = G(lst{l_6, l_2, l_4},1).evalf();
    ex G_96 = G(lst{l_6, l_4, l_2},1).evalf();
    ex G_97 = G(lst{l_6, l_4, l_4},1).evalf();
    ex G_98 = G(lst{l_6, l_4, l_5},1).evalf();
    ex G_99 = G(lst{l_6, l_4, l_6},1).evalf();
    ex G_100 = G(lst{l_6, l_5, l_2},1).evalf();
    ex G_101 = G(lst{l_6, l_5, l_4},1).evalf();
    ex G_102 = G(lst{l_6, l_5, l_5},1).evalf();
    ex G_103 = G(lst{l_6, l_5, l_6},1).evalf();
    ex G_104 = G(lst{l_6, l_6, l_2},1).evalf();
    ex G_105 = G(lst{l_6, l_6, l_4},1).evalf();
    ex G_106 = G(lst{l_6, l_6, l_5},1).evalf();
    ex G_107 = G(lst{l_6, l_6, l_6},1).evalf();
    ex G_108 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_109 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_110 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_111 = G(lst{l_1, l_1, l_1, l_6},1).evalf();
    ex G_112 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_113 = G(lst{l_1, l_1, l_2, l_4},1).evalf();
    ex G_114 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_115 = G(lst{l_1, l_1, l_4, l_2},1).evalf();
    ex G_116 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_117 = G(lst{l_1, l_1, l_4, l_6},1).evalf();
    ex G_118 = G(lst{l_1, l_1, l_5, l_2},1).evalf();
    ex G_119 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_120 = G(lst{l_1, l_1, l_5, l_6},1).evalf();
    ex G_121 = G(lst{l_1, l_1, l_6, l_2},1).evalf();
    ex G_122 = G(lst{l_1, l_1, l_6, l_4},1).evalf();
    ex G_123 = G(lst{l_1, l_1, l_6, l_6},1).evalf();
    ex G_124 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_125 = G(lst{l_1, l_2, l_1, l_4},1).evalf();
    ex G_126 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_127 = G(lst{l_1, l_2, l_2, l_4},1).evalf();
    ex G_128 = G(lst{l_1, l_2, l_4, l_2},1).evalf();
    ex G_129 = G(lst{l_1, l_2, l_4, l_4},1).evalf();
    ex G_130 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_131 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_132 = G(lst{l_1, l_4, l_1, l_2},1).evalf();
    ex G_133 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_134 = G(lst{l_1, l_4, l_1, l_6},1).evalf();
    ex G_135 = G(lst{l_1, l_4, l_2, l_2},1).evalf();
    ex G_136 = G(lst{l_1, l_4, l_2, l_4},1).evalf();
    ex G_137 = G(lst{l_1, l_4, l_4, l_2},1).evalf();
    ex G_138 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_139 = G(lst{l_1, l_4, l_4, l_6},1).evalf();
    ex G_140 = G(lst{l_1, l_4, l_5, l_2},1).evalf();
    ex G_141 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_142 = G(lst{l_1, l_4, l_5, l_6},1).evalf();
    ex G_143 = G(lst{l_1, l_4, l_6, l_2},1).evalf();
    ex G_144 = G(lst{l_1, l_4, l_6, l_6},1).evalf();
    ex G_145 = G(lst{l_1, l_5, l_1, l_2},1).evalf();
    ex G_146 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_147 = G(lst{l_1, l_5, l_1, l_6},1).evalf();
    ex G_148 = G(lst{l_1, l_5, l_2, l_2},1).evalf();
    ex G_149 = G(lst{l_1, l_5, l_2, l_4},1).evalf();
    ex G_150 = G(lst{l_1, l_5, l_4, l_2},1).evalf();
    ex G_151 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_152 = G(lst{l_1, l_5, l_4, l_6},1).evalf();
    ex G_153 = G(lst{l_1, l_5, l_5, l_2},1).evalf();
    ex G_154 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_155 = G(lst{l_1, l_5, l_5, l_6},1).evalf();
    ex G_156 = G(lst{l_1, l_5, l_6, l_2},1).evalf();
    ex G_157 = G(lst{l_1, l_5, l_6, l_6},1).evalf();
    ex G_158 = G(lst{l_1, l_6, l_1, l_2},1).evalf();
    ex G_159 = G(lst{l_1, l_6, l_1, l_4},1).evalf();
    ex G_160 = G(lst{l_1, l_6, l_1, l_6},1).evalf();
    ex G_161 = G(lst{l_1, l_6, l_2, l_2},1).evalf();
    ex G_162 = G(lst{l_1, l_6, l_2, l_4},1).evalf();
    ex G_163 = G(lst{l_1, l_6, l_4, l_2},1).evalf();
    ex G_164 = G(lst{l_1, l_6, l_4, l_4},1).evalf();
    ex G_165 = G(lst{l_1, l_6, l_4, l_6},1).evalf();
    ex G_166 = G(lst{l_1, l_6, l_5, l_2},1).evalf();
    ex G_167 = G(lst{l_1, l_6, l_5, l_4},1).evalf();
    ex G_168 = G(lst{l_1, l_6, l_5, l_6},1).evalf();
    ex G_169 = G(lst{l_1, l_6, l_6, l_2},1).evalf();
    ex G_170 = G(lst{l_1, l_6, l_6, l_6},1).evalf();
    ex G_171 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_172 = G(lst{l_2, l_1, l_1, l_4},1).evalf();
    ex G_173 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_174 = G(lst{l_2, l_1, l_2, l_4},1).evalf();
    ex G_175 = G(lst{l_2, l_1, l_4, l_2},1).evalf();
    ex G_176 = G(lst{l_2, l_1, l_4, l_4},1).evalf();
    ex G_177 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_178 = G(lst{l_2, l_2, l_1, l_4},1).evalf();
    ex G_179 = G(lst{l_2, l_4, l_1, l_2},1).evalf();
    ex G_180 = G(lst{l_2, l_4, l_1, l_4},1).evalf();
    ex G_181 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_182 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_183 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_184 = G(lst{l_3, l_3, l_3, l_3},1).evalf();
    ex G_185 = G(lst{l_4, l_1, l_1, l_2},1).evalf();
    ex G_186 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_187 = G(lst{l_4, l_1, l_1, l_6},1).evalf();
    ex G_188 = G(lst{l_4, l_1, l_2, l_2},1).evalf();
    ex G_189 = G(lst{l_4, l_1, l_2, l_4},1).evalf();
    ex G_190 = G(lst{l_4, l_1, l_4, l_2},1).evalf();
    ex G_191 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_192 = G(lst{l_4, l_1, l_4, l_6},1).evalf();
    ex G_193 = G(lst{l_4, l_1, l_5, l_2},1).evalf();
    ex G_194 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_195 = G(lst{l_4, l_1, l_5, l_6},1).evalf();
    ex G_196 = G(lst{l_4, l_1, l_6, l_2},1).evalf();
    ex G_197 = G(lst{l_4, l_1, l_6, l_6},1).evalf();
    ex G_198 = G(lst{l_4, l_2, l_1, l_2},1).evalf();
    ex G_199 = G(lst{l_4, l_2, l_1, l_4},1).evalf();
    ex G_200 = G(lst{l_4, l_4, l_1, l_2},1).evalf();
    ex G_201 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_202 = G(lst{l_4, l_4, l_1, l_6},1).evalf();
    ex G_203 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex G_204 = G(lst{l_4, l_4, l_5, l_4},1).evalf();
    ex G_205 = G(lst{l_4, l_4, l_6, l_4},1).evalf();
    ex G_206 = G(lst{l_4, l_5, l_1, l_2},1).evalf();
    ex G_207 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_208 = G(lst{l_4, l_5, l_1, l_6},1).evalf();
    ex G_209 = G(lst{l_4, l_5, l_4, l_4},1).evalf();
    ex G_210 = G(lst{l_4, l_5, l_5, l_4},1).evalf();
    ex G_211 = G(lst{l_4, l_5, l_6, l_4},1).evalf();
    ex G_212 = G(lst{l_4, l_6, l_1, l_2},1).evalf();
    ex G_213 = G(lst{l_4, l_6, l_1, l_4},1).evalf();
    ex G_214 = G(lst{l_4, l_6, l_1, l_6},1).evalf();
    ex G_215 = G(lst{l_4, l_6, l_4, l_4},1).evalf();
    ex G_216 = G(lst{l_4, l_6, l_5, l_4},1).evalf();
    ex G_217 = G(lst{l_4, l_6, l_6, l_4},1).evalf();
    ex G_218 = G(lst{l_5, l_1, l_1, l_2},1).evalf();
    ex G_219 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_220 = G(lst{l_5, l_1, l_1, l_6},1).evalf();
    ex G_221 = G(lst{l_5, l_1, l_2, l_2},1).evalf();
    ex G_222 = G(lst{l_5, l_1, l_2, l_4},1).evalf();
    ex G_223 = G(lst{l_5, l_1, l_4, l_2},1).evalf();
    ex G_224 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_225 = G(lst{l_5, l_1, l_4, l_6},1).evalf();
    ex G_226 = G(lst{l_5, l_1, l_5, l_2},1).evalf();
    ex G_227 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_228 = G(lst{l_5, l_1, l_5, l_6},1).evalf();
    ex G_229 = G(lst{l_5, l_1, l_6, l_2},1).evalf();
    ex G_230 = G(lst{l_5, l_1, l_6, l_6},1).evalf();
    ex G_231 = G(lst{l_5, l_2, l_1, l_2},1).evalf();
    ex G_232 = G(lst{l_5, l_2, l_1, l_4},1).evalf();
    ex G_233 = G(lst{l_5, l_4, l_1, l_2},1).evalf();
    ex G_234 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_235 = G(lst{l_5, l_4, l_1, l_6},1).evalf();
    ex G_236 = G(lst{l_5, l_4, l_5, l_4},1).evalf();
    ex G_237 = G(lst{l_5, l_4, l_6, l_4},1).evalf();
    ex G_238 = G(lst{l_5, l_5, l_1, l_2},1).evalf();
    ex G_239 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_240 = G(lst{l_5, l_5, l_1, l_6},1).evalf();
    ex G_241 = G(lst{l_5, l_5, l_4, l_4},1).evalf();
    ex G_242 = G(lst{l_5, l_5, l_5, l_4},1).evalf();
    ex G_243 = G(lst{l_5, l_5, l_6, l_4},1).evalf();
    ex G_244 = G(lst{l_5, l_6, l_1, l_2},1).evalf();
    ex G_245 = G(lst{l_5, l_6, l_1, l_4},1).evalf();
    ex G_246 = G(lst{l_5, l_6, l_1, l_6},1).evalf();
    ex G_247 = G(lst{l_5, l_6, l_4, l_4},1).evalf();
    ex G_248 = G(lst{l_5, l_6, l_5, l_4},1).evalf();
    ex G_249 = G(lst{l_5, l_6, l_6, l_4},1).evalf();
    ex G_250 = G(lst{l_6, l_1, l_1, l_2},1).evalf();
    ex G_251 = G(lst{l_6, l_1, l_1, l_4},1).evalf();
    ex G_252 = G(lst{l_6, l_1, l_1, l_6},1).evalf();
    ex G_253 = G(lst{l_6, l_1, l_2, l_2},1).evalf();
    ex G_254 = G(lst{l_6, l_1, l_2, l_4},1).evalf();
    ex G_255 = G(lst{l_6, l_1, l_4, l_2},1).evalf();
    ex G_256 = G(lst{l_6, l_1, l_4, l_4},1).evalf();
    ex G_257 = G(lst{l_6, l_1, l_4, l_6},1).evalf();
    ex G_258 = G(lst{l_6, l_1, l_5, l_2},1).evalf();
    ex G_259 = G(lst{l_6, l_1, l_5, l_4},1).evalf();
    ex G_260 = G(lst{l_6, l_1, l_5, l_6},1).evalf();
    ex G_261 = G(lst{l_6, l_1, l_6, l_2},1).evalf();
    ex G_262 = G(lst{l_6, l_1, l_6, l_6},1).evalf();
    ex G_263 = G(lst{l_6, l_2, l_1, l_2},1).evalf();
    ex G_264 = G(lst{l_6, l_2, l_1, l_4},1).evalf();
    ex G_265 = G(lst{l_6, l_4, l_1, l_2},1).evalf();
    ex G_266 = G(lst{l_6, l_4, l_1, l_4},1).evalf();
    ex G_267 = G(lst{l_6, l_4, l_1, l_6},1).evalf();
    ex G_268 = G(lst{l_6, l_4, l_5, l_4},1).evalf();
    ex G_269 = G(lst{l_6, l_4, l_6, l_4},1).evalf();
    ex G_270 = G(lst{l_6, l_5, l_1, l_2},1).evalf();
    ex G_271 = G(lst{l_6, l_5, l_1, l_4},1).evalf();
    ex G_272 = G(lst{l_6, l_5, l_1, l_6},1).evalf();
    ex G_273 = G(lst{l_6, l_5, l_4, l_4},1).evalf();
    ex G_274 = G(lst{l_6, l_5, l_5, l_4},1).evalf();
    ex G_275 = G(lst{l_6, l_5, l_6, l_4},1).evalf();
    ex G_276 = G(lst{l_6, l_6, l_1, l_2},1).evalf();
    ex G_277 = G(lst{l_6, l_6, l_1, l_4},1).evalf();
    ex G_278 = G(lst{l_6, l_6, l_1, l_6},1).evalf();
    ex G_279 = G(lst{l_6, l_6, l_4, l_4},1).evalf();
    ex G_280 = G(lst{l_6, l_6, l_5, l_4},1).evalf();
    ex G_281 = G(lst{l_6, l_6, l_6, l_4},1).evalf();

    // ----------------------------------------------------------------------------------------------

    ex e2 = user_defined_kernel(2*pow(x_smt,-1), x_smt ) ;
    ex e6 = user_defined_kernel(2*x_smt*pow(mZ2+pow(x_smt,2)*s,-1)*s, x_smt ) ;
    ex e7 = user_defined_kernel(2*x_smt*pow(4*mZ2+pow(x_smt,2)*s,-1)*s, x_smt ) ;
    ex e11 = user_defined_kernel(2*x_smt*pow(4*mN2+pow(x_smt,2)*s,-1)*s, x_smt ) ;
    ex e12 = user_defined_kernel(-2*pow(s,2)*x_smt*pow(pow(mN2,2)-2*mN2*s+pow(s,2)-pow(s,2)*pow(x_smt,2),-1), x_smt ) ;
    ex e15 = user_defined_kernel(2*x_smt*s*mN2*pow(4*mN2*mZ2+mN2*pow(x_smt,2)*s-pow(mZ2,2),-1), x_smt ) ;
    ex e16 = user_defined_kernel(2*x_smt*s*pow(mN2-s,2)*pow(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2),-1), x_smt ) ;
    ex o1 = user_defined_kernel(-4*s*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(-1,2)), x_smt ) ;
    ex o5 = user_defined_kernel(-4*s*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2)), x_smt ) ;
    ex o6 = user_defined_kernel(16*pow(mN2,2)*(pow(mN2,4)-pow(x_smt,2)*pow(s,2)*pow(mN2,2)+pow(x_smt,2)*pow(s,4)-2*pow(mN2,3)*s+2*pow(s,3)*mN2-pow(s,4))*s*pow(-2*pow(mN2,3)+4*s*pow(mN2,2)-2*pow(s,2)*mN2-pow(x_smt,2)*s*pow(mN2,2)-pow(x_smt,2)*pow(s,3)+x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(mN2,2)-x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s,2),-1)*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2))*pow(2*pow(mN2,3)-4*s*pow(mN2,2)+2*pow(s,2)*mN2+pow(x_smt,2)*s*pow(mN2,2)+pow(x_smt,2)*pow(s,3)+x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(mN2,2)-x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s,2),-1), x_smt ) ;
    ex o8 = user_defined_kernel(16*pow(mN2,2)*(mZ2+pow(x_smt,2)*s)*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*s*pow(-2*mN2*mZ2+2*mN2*pow(x_smt,2)*s-mZ2*pow(x_smt,2)*s+x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2)),-1)*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2))*pow(2*mN2*mZ2-2*mN2*pow(x_smt,2)*s+mZ2*pow(x_smt,2)*s+x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2)),-1), x_smt ) ;
    ex o10 = user_defined_kernel(16*pow(mN2,2)*(-mN2*mZ2*pow(x_smt,2)*s+2*pow(x_smt,2)*s*pow(mN2,2)+8*mZ2*pow(mN2,2)-6*mN2*pow(mZ2,2)+pow(mZ2,3))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*s*pow(-8*mZ2*pow(mN2,2)+2*mN2*pow(mZ2,2)+2*pow(x_smt,2)*s*pow(mN2,2)-4*mN2*mZ2*pow(x_smt,2)*s+pow(x_smt,2)*s*pow(mZ2,2)+2*x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*mN2-x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*mZ2,-1)*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2))*pow(8*mZ2*pow(mN2,2)-2*mN2*pow(mZ2,2)-2*pow(x_smt,2)*s*pow(mN2,2)+4*mN2*mZ2*pow(x_smt,2)*s-pow(x_smt,2)*s*pow(mZ2,2)+2*x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*mN2-x_smt*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*mZ2,-1), x_smt ) ;
    ex o11 = user_defined_kernel(16*pow(s,4)*x_smt*(24*pow(mN2,2)*pow(mZ2,2)+10*pow(x_smt,2)*s*pow(mN2,2)*mZ2-3*pow(x_smt,2)*s*mN2*pow(mZ2,2)-14*mN2*pow(mZ2,3)+2*pow(mZ2,4)+pow(s,2)*pow(mN2,2)*pow(x_smt,4))*pow(-8*mZ2*mN2*s-2*pow(x_smt,2)*pow(s,2)*mN2-2*s*pow(mZ2,2)-4*mZ2*pow(x_smt,2)*pow(s,2)-pow(x_smt,4)*pow(s,3)+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2))*mZ2+pow(x_smt,2)*s*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2)),-1)*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(-1,2))*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2))*pow(8*mZ2*mN2*s+2*pow(x_smt,2)*pow(s,2)*mN2+2*s*pow(mZ2,2)+4*mZ2*pow(x_smt,2)*pow(s,2)+pow(x_smt,4)*pow(s,3)+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2))*mZ2+pow(x_smt,2)*s*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2)),-1), x_smt ) ;
    ex o12 = user_defined_kernel(-4*(mN2-s)*s*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(-1,2)), x_smt ) ;
    ex o13 = user_defined_kernel(16*pow(mZ2,4)*(-10*pow(mN2,4)*s+20*pow(mN2,3)*pow(s,2)-20*pow(mN2,2)*pow(s,3)+10*mN2*pow(s,4)+3*pow(x_smt,2)*pow(s,5)-pow(s,5)*pow(x_smt,4)+2*mZ2*pow(mN2,3)*s-6*mZ2*pow(mN2,2)*pow(s,2)+6*mZ2*mN2*pow(s,3)+2*mZ2*pow(s,4)*pow(x_smt,2)+2*pow(mN2,5)-2*pow(s,5)-2*mZ2*pow(s,4)-3*pow(x_smt,2)*pow(s,2)*pow(mN2,3)+9*pow(x_smt,2)*pow(s,3)*pow(mN2,2)-9*pow(x_smt,2)*pow(s,4)*mN2+mN2*pow(x_smt,4)*pow(s,4)-2*mN2*mZ2*pow(x_smt,2)*pow(s,3))*s*pow(-2*pow(mN2,2)*pow(mZ2,2)-pow(s,2)*pow(mN2,2)*pow(x_smt,4)+4*mN2*s*pow(mZ2,2)+2*mN2*pow(s,3)*pow(x_smt,4)-2*pow(s,2)*pow(mZ2,2)-pow(s,4)*pow(x_smt,4)-4*pow(x_smt,2)*s*pow(mN2,2)*mZ2+8*mZ2*pow(x_smt,2)*pow(s,2)*mN2-4*mZ2*pow(x_smt,2)*pow(s,3)-2*pow(mZ2,2)*pow(x_smt,2)*pow(s,2)+2*x_smt*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*mZ2+pow(x_smt,3)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*s-2*x_smt*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mZ2*s-pow(x_smt,3)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*pow(s,2),-1)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(-1,2))*pow(2*pow(mN2,2)*pow(mZ2,2)+pow(s,2)*pow(mN2,2)*pow(x_smt,4)-4*mN2*s*pow(mZ2,2)-2*mN2*pow(s,3)*pow(x_smt,4)+2*pow(s,2)*pow(mZ2,2)+pow(s,4)*pow(x_smt,4)+4*pow(x_smt,2)*s*pow(mN2,2)*mZ2-8*mZ2*pow(x_smt,2)*pow(s,2)*mN2+4*mZ2*pow(x_smt,2)*pow(s,3)+2*pow(mZ2,2)*pow(x_smt,2)*pow(s,2)+2*x_smt*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*mZ2+pow(x_smt,3)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*s-2*x_smt*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mZ2*s-pow(x_smt,3)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*pow(s,2),-1), x_smt ) ;
    ex o14 = user_defined_kernel(16*pow(s,4)*x_smt*(10*s*pow(x_smt,2)*pow(mN2,7)*mZ2+10*pow(s,3)*pow(mN2,4)*pow(mZ2,2)*pow(x_smt,2)-7*pow(s,2)*pow(mN2,5)*pow(mZ2,2)*pow(x_smt,2)-3*s*pow(mN2,6)*pow(mZ2,2)*pow(x_smt,2)-3*pow(s,6)*pow(mZ2,2)*pow(x_smt,2)*mN2-7*pow(s,5)*pow(mZ2,2)*pow(x_smt,2)*pow(mN2,2)+10*pow(s,4)*pow(mZ2,2)*pow(x_smt,2)*pow(mN2,3)+10*pow(s,4)*pow(mN2,4)*mZ2*pow(x_smt,4)-10*pow(s,3)*pow(mN2,5)*mZ2*pow(x_smt,4)+10*pow(s,5)*pow(mN2,3)*mZ2*pow(x_smt,4)-10*pow(s,6)*pow(mN2,2)*pow(x_smt,4)*mZ2+20*pow(s,3)*pow(mN2,5)*pow(x_smt,2)*mZ2+20*pow(s,4)*pow(mN2,4)*pow(x_smt,2)*mZ2-30*pow(s,2)*pow(x_smt,2)*pow(mN2,6)*mZ2-30*pow(s,5)*pow(mN2,3)*pow(x_smt,2)*mZ2+10*pow(s,6)*pow(mN2,2)*pow(x_smt,2)*mZ2+16*pow(mN2,4)*pow(mZ2,3)*pow(x_smt,2)*pow(s,2)-48*pow(mN2,3)*pow(mZ2,3)*pow(x_smt,2)*pow(s,3)+4*pow(mN2,4)*pow(mZ2,2)*pow(x_smt,4)*pow(s,3)-12*pow(mN2,3)*pow(mZ2,2)*pow(x_smt,4)*pow(s,4)-3*pow(mZ2,4)*pow(x_smt,2)*pow(s,2)*pow(mN2,3)+19*pow(mZ2,4)*pow(x_smt,2)*pow(s,3)*pow(mN2,2)-pow(mZ2,2)*pow(x_smt,6)*pow(s,5)*pow(mN2,2)+19*pow(mZ2,4)*pow(x_smt,2)*pow(s,4)*mN2-pow(mZ2,2)*pow(x_smt,6)*pow(s,6)*mN2-2*pow(mZ2,3)*pow(x_smt,4)*pow(s,4)*pow(mN2,2)-2*pow(mZ2,3)*pow(x_smt,4)*pow(s,5)*mN2+pow(mZ2,4)*pow(x_smt,4)*pow(s,4)*mN2-12*pow(mN2,2)*pow(mZ2,2)*pow(s,5)*pow(x_smt,4)-48*pow(mN2,2)*pow(mZ2,3)*pow(s,4)*pow(x_smt,2)+4*mN2*pow(mZ2,2)*pow(s,6)*pow(x_smt,4)+16*mN2*pow(mZ2,3)*pow(s,5)*pow(x_smt,2)-2*pow(mZ2,5)*mN2*pow(s,3)*pow(x_smt,2)-14*pow(mN2,6)*pow(mZ2,3)+24*pow(mN2,7)*pow(mZ2,2)+2*pow(mN2,5)*pow(mZ2,4)+2*pow(mZ2,4)*pow(s,5)+2*pow(mZ2,5)*pow(s,4)-22*pow(mN2,4)*pow(mZ2,4)*s+20*pow(mN2,3)*pow(mZ2,4)*pow(s,2)+20*pow(mN2,2)*pow(mZ2,4)*pow(s,3)-22*mN2*pow(mZ2,4)*pow(s,4)-3*pow(s,5)*pow(x_smt,2)*pow(mZ2,4)+pow(s,5)*pow(x_smt,4)*pow(mZ2,4)-60*pow(s,2)*pow(mN2,4)*pow(mZ2,3)+74*s*pow(mN2,5)*pow(mZ2,3)-14*pow(s,5)*pow(mZ2,3)*mN2-60*pow(s,3)*pow(mZ2,3)*pow(mN2,3)+74*pow(s,4)*pow(mZ2,3)*pow(mN2,2)+pow(s,6)*pow(mN2,3)*pow(x_smt,6)+pow(s,5)*pow(mN2,4)*pow(x_smt,6)-pow(s,4)*pow(mN2,5)*pow(x_smt,6)-pow(s,7)*pow(mN2,2)*pow(x_smt,6)+2*pow(mZ2,5)*pow(mN2,3)*s-2*pow(mZ2,5)*pow(mN2,2)*pow(s,2)-2*pow(mZ2,5)*mN2*pow(s,3)-2*pow(mZ2,5)*pow(s,4)*pow(x_smt,2)-72*s*pow(mN2,6)*pow(mZ2,2)+48*pow(s,2)*pow(mN2,5)*pow(mZ2,2)+48*pow(s,3)*pow(mN2,4)*pow(mZ2,2)-72*pow(s,4)*pow(mN2,3)*pow(mZ2,2)+24*pow(s,5)*pow(mN2,2)*pow(mZ2,2)+2*pow(s,4)*pow(x_smt,4)*pow(mN2,5)+2*pow(s,5)*pow(x_smt,4)*pow(mN2,4)-3*pow(s,6)*pow(x_smt,4)*pow(mN2,3)-3*pow(s,3)*pow(x_smt,4)*pow(mN2,6)+pow(s,2)*pow(x_smt,4)*pow(mN2,7)+pow(s,7)*pow(x_smt,4)*pow(mN2,2))*pow(-pow(mN2,2)*pow(x_smt,4)*pow(s,3)-pow(s,5)*pow(x_smt,4)-2*pow(x_smt,2)*pow(s,4)*mN2-4*mZ2*pow(s,4)*pow(x_smt,2)+4*pow(x_smt,2)*pow(s,3)*pow(mN2,2)-4*pow(mN2,2)*mZ2*pow(x_smt,2)*pow(s,2)-2*pow(s,3)*pow(x_smt,2)*pow(mZ2,2)-2*pow(x_smt,2)*pow(s,2)*pow(mN2,3)-8*mZ2*mN2*pow(s,3)-2*pow(mZ2,2)*pow(s,3)-8*mZ2*pow(mN2,3)*s-2*pow(mN2,2)*pow(mZ2,2)*s+16*mZ2*pow(mN2,2)*pow(s,2)-12*mN2*pow(mZ2,2)*pow(s,2)+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*mZ2+pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*pow(x_smt,2)*s+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mZ2*s+pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*pow(s,2)*pow(x_smt,2),-1)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(-1,2))*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(-1,2))*pow(pow(mN2,2)*pow(x_smt,4)*pow(s,3)+pow(s,5)*pow(x_smt,4)+2*pow(x_smt,2)*pow(s,4)*mN2+4*mZ2*pow(s,4)*pow(x_smt,2)-4*pow(x_smt,2)*pow(s,3)*pow(mN2,2)+4*pow(mN2,2)*mZ2*pow(x_smt,2)*pow(s,2)+2*pow(s,3)*pow(x_smt,2)*pow(mZ2,2)+2*pow(x_smt,2)*pow(s,2)*pow(mN2,3)+8*mZ2*mN2*pow(s,3)+2*pow(mZ2,2)*pow(s,3)+8*mZ2*pow(mN2,3)*s+2*pow(mN2,2)*pow(mZ2,2)*s-16*mZ2*pow(mN2,2)*pow(s,2)+12*mN2*pow(mZ2,2)*pow(s,2)+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*mZ2+pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mN2*pow(x_smt,2)*s+2*pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*mZ2*s+pow(s*(4*mN2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2))*pow(s,2)*pow(x_smt,2),-1), x_smt ) ;
    ex o15 = user_defined_kernel(-8*pow(s,2)*pow(mZ2,2)*(pow(s,3)+mZ2*pow(s,2)+pow(mN2,3)-s*pow(mN2,2)-pow(s,2)*mN2+mZ2*mN2*s)*pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*pow(-mZ2*x_smt*s*mN2-mZ2*x_smt*pow(s,2)+pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2)),-1)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(-1,2))*pow(mZ2*x_smt*s*mN2+mZ2*x_smt*pow(s,2)+pow(-mZ2*(4*mN2-mZ2),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2)),-1), x_smt ) ;
    ex o16 = user_defined_kernel(8*pow(s,4)*x_smt*pow(mZ2,2)*(-pow(x_smt,2)*pow(s,2)*mN2+4*mZ2*pow(mN2,2)+pow(x_smt,2)*s*pow(mN2,2)+2*s*pow(mZ2,2)-4*mZ2*mN2*s)*pow(-2*s*pow(mZ2,2)+4*mZ2*mN2*s+pow(x_smt,2)*pow(s,2)*mN2-4*mZ2*pow(s,2)-pow(x_smt,2)*pow(s,3)+pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2)),-1)*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(-1,2))*pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(-1,2))*pow(2*s*pow(mZ2,2)-4*mZ2*mN2*s-pow(x_smt,2)*pow(s,2)*mN2+4*mZ2*pow(s,2)+pow(x_smt,2)*pow(s,3)+pow(s*(4*mZ2+pow(x_smt,2)*s),numeric(1,2))*pow(s*(4*mZ2*pow(mN2,2)-8*mZ2*mN2*s+4*mZ2*pow(s,2)+pow(x_smt,2)*s*pow(mN2,2)-2*pow(x_smt,2)*pow(s,2)*mN2+pow(x_smt,2)*pow(s,3)+4*s*pow(mZ2,2)),numeric(1,2)),-1), x_smt ) ;
    ex I_1 = iterated_integral(lst{e12},x_smt_val, N_trunc).evalf();
    ex I_2 = iterated_integral(lst{e6},x_smt_val, N_trunc).evalf();
    ex I_3 = iterated_integral(lst{o1},x_smt_val, N_trunc).evalf();
    ex I_4 = iterated_integral(lst{o10},x_smt_val, N_trunc).evalf();
    ex I_5 = iterated_integral(lst{o12},x_smt_val, N_trunc).evalf();
    ex I_6 = iterated_integral(lst{o13},x_smt_val, N_trunc).evalf();
    ex I_7 = iterated_integral(lst{o15},x_smt_val, N_trunc).evalf();
    ex I_8 = iterated_integral(lst{o5},x_smt_val, N_trunc).evalf();
    ex I_9 = iterated_integral(lst{o8},x_smt_val, N_trunc).evalf();
    ex I_10 = iterated_integral(lst{e11, o10},x_smt_val, N_trunc).evalf();
    ex I_11 = iterated_integral(lst{e11, o5},x_smt_val, N_trunc).evalf();
    ex I_12 = iterated_integral(lst{e11, o8},x_smt_val, N_trunc).evalf();
    ex I_13 = iterated_integral(lst{e12, e12},x_smt_val, N_trunc).evalf();
    ex I_14 = iterated_integral(lst{e12, e6},x_smt_val, N_trunc).evalf();
    ex I_15 = iterated_integral(lst{e12, o12},x_smt_val, N_trunc).evalf();
    ex I_16 = iterated_integral(lst{e12, o13},x_smt_val, N_trunc).evalf();
    ex I_17 = iterated_integral(lst{e12, o15},x_smt_val, N_trunc).evalf();
    ex I_18 = iterated_integral(lst{e15, o10},x_smt_val, N_trunc).evalf();
    ex I_19 = iterated_integral(lst{e15, o5},x_smt_val, N_trunc).evalf();
    ex I_20 = iterated_integral(lst{e15, o8},x_smt_val, N_trunc).evalf();
    ex I_21 = iterated_integral(lst{e16, o12},x_smt_val, N_trunc).evalf();
    ex I_22 = iterated_integral(lst{e16, o13},x_smt_val, N_trunc).evalf();
    ex I_23 = iterated_integral(lst{e16, o15},x_smt_val, N_trunc).evalf();
    ex I_24 = iterated_integral(lst{e2, e12},x_smt_val, N_trunc).evalf();
    ex I_25 = iterated_integral(lst{e2, e6},x_smt_val, N_trunc).evalf();
    ex I_26 = iterated_integral(lst{e2, o5},x_smt_val, N_trunc).evalf();
    ex I_27 = iterated_integral(lst{e2, o8},x_smt_val, N_trunc).evalf();
    ex I_28 = iterated_integral(lst{e6, e12},x_smt_val, N_trunc).evalf();
    ex I_29 = iterated_integral(lst{e6, e6},x_smt_val, N_trunc).evalf();
    ex I_30 = iterated_integral(lst{e6, o5},x_smt_val, N_trunc).evalf();
    ex I_31 = iterated_integral(lst{e6, o8},x_smt_val, N_trunc).evalf();
    ex I_32 = iterated_integral(lst{e7, o1},x_smt_val, N_trunc).evalf();
    ex I_33 = iterated_integral(lst{o1, e6},x_smt_val, N_trunc).evalf();
    ex I_34 = iterated_integral(lst{o1, o1},x_smt_val, N_trunc).evalf();
    ex I_35 = iterated_integral(lst{o10, e6},x_smt_val, N_trunc).evalf();
    ex I_36 = iterated_integral(lst{o11, o1},x_smt_val, N_trunc).evalf();
    ex I_37 = iterated_integral(lst{o12, e12},x_smt_val, N_trunc).evalf();
    ex I_38 = iterated_integral(lst{o12, e6},x_smt_val, N_trunc).evalf();
    ex I_39 = iterated_integral(lst{o13, e6},x_smt_val, N_trunc).evalf();
    ex I_40 = iterated_integral(lst{o14, o10},x_smt_val, N_trunc).evalf();
    ex I_41 = iterated_integral(lst{o14, o5},x_smt_val, N_trunc).evalf();
    ex I_42 = iterated_integral(lst{o14, o8},x_smt_val, N_trunc).evalf();
    ex I_43 = iterated_integral(lst{o15, e6},x_smt_val, N_trunc).evalf();
    ex I_44 = iterated_integral(lst{o16, o1},x_smt_val, N_trunc).evalf();
    ex I_45 = iterated_integral(lst{o5, e6},x_smt_val, N_trunc).evalf();
    ex I_46 = iterated_integral(lst{o6, o5},x_smt_val, N_trunc).evalf();
    ex I_47 = iterated_integral(lst{o6, o8},x_smt_val, N_trunc).evalf();
    ex I_48 = iterated_integral(lst{o8, e6},x_smt_val, N_trunc).evalf();
    ex I_49 = iterated_integral(lst{o8, o5},x_smt_val, N_trunc).evalf();
    ex I_50 = iterated_integral(lst{o8, o8},x_smt_val, N_trunc).evalf();
    ex I_51 = iterated_integral(lst{e11, e11, o10},x_smt_val, N_trunc).evalf();
    ex I_52 = iterated_integral(lst{e11, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_53 = iterated_integral(lst{e11, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_54 = iterated_integral(lst{e11, e15, o10},x_smt_val, N_trunc).evalf();
    ex I_55 = iterated_integral(lst{e11, e15, o5},x_smt_val, N_trunc).evalf();
    ex I_56 = iterated_integral(lst{e11, e15, o8},x_smt_val, N_trunc).evalf();
    ex I_57 = iterated_integral(lst{e11, e2, o5},x_smt_val, N_trunc).evalf();
    ex I_58 = iterated_integral(lst{e11, e2, o8},x_smt_val, N_trunc).evalf();
    ex I_59 = iterated_integral(lst{e11, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_60 = iterated_integral(lst{e11, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_61 = iterated_integral(lst{e11, o10, e6},x_smt_val, N_trunc).evalf();
    ex I_62 = iterated_integral(lst{e11, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_63 = iterated_integral(lst{e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_64 = iterated_integral(lst{e11, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_65 = iterated_integral(lst{e12, e12, e6},x_smt_val, N_trunc).evalf();
    ex I_66 = iterated_integral(lst{e12, e12, o12},x_smt_val, N_trunc).evalf();
    ex I_67 = iterated_integral(lst{e12, e12, o15},x_smt_val, N_trunc).evalf();
    ex I_68 = iterated_integral(lst{e12, e16, o12},x_smt_val, N_trunc).evalf();
    ex I_69 = iterated_integral(lst{e12, e16, o15},x_smt_val, N_trunc).evalf();
    ex I_70 = iterated_integral(lst{e12, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_71 = iterated_integral(lst{e12, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_72 = iterated_integral(lst{e12, o12, e6},x_smt_val, N_trunc).evalf();
    ex I_73 = iterated_integral(lst{e12, o13, e6},x_smt_val, N_trunc).evalf();
    ex I_74 = iterated_integral(lst{e12, o14, o10},x_smt_val, N_trunc).evalf();
    ex I_75 = iterated_integral(lst{e12, o14, o5},x_smt_val, N_trunc).evalf();
    ex I_76 = iterated_integral(lst{e12, o14, o8},x_smt_val, N_trunc).evalf();
    ex I_77 = iterated_integral(lst{e12, o15, e6},x_smt_val, N_trunc).evalf();
    ex I_78 = iterated_integral(lst{e12, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_79 = iterated_integral(lst{e12, o6, o5},x_smt_val, N_trunc).evalf();
    ex I_80 = iterated_integral(lst{e12, o6, o8},x_smt_val, N_trunc).evalf();
    ex I_81 = iterated_integral(lst{e15, e11, o10},x_smt_val, N_trunc).evalf();
    ex I_82 = iterated_integral(lst{e15, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_83 = iterated_integral(lst{e15, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_84 = iterated_integral(lst{e15, e15, o10},x_smt_val, N_trunc).evalf();
    ex I_85 = iterated_integral(lst{e15, e15, o5},x_smt_val, N_trunc).evalf();
    ex I_86 = iterated_integral(lst{e15, e15, o8},x_smt_val, N_trunc).evalf();
    ex I_87 = iterated_integral(lst{e15, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_88 = iterated_integral(lst{e15, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_89 = iterated_integral(lst{e15, o10, e6},x_smt_val, N_trunc).evalf();
    ex I_90 = iterated_integral(lst{e15, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_91 = iterated_integral(lst{e15, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_92 = iterated_integral(lst{e15, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_93 = iterated_integral(lst{e16, e12, o12},x_smt_val, N_trunc).evalf();
    ex I_94 = iterated_integral(lst{e16, e12, o15},x_smt_val, N_trunc).evalf();
    ex I_95 = iterated_integral(lst{e16, e16, o12},x_smt_val, N_trunc).evalf();
    ex I_96 = iterated_integral(lst{e16, e16, o15},x_smt_val, N_trunc).evalf();
    ex I_97 = iterated_integral(lst{e16, o12, e6},x_smt_val, N_trunc).evalf();
    ex I_98 = iterated_integral(lst{e16, o13, e6},x_smt_val, N_trunc).evalf();
    ex I_99 = iterated_integral(lst{e16, o14, o10},x_smt_val, N_trunc).evalf();
    ex I_100 = iterated_integral(lst{e16, o14, o5},x_smt_val, N_trunc).evalf();
    ex I_101 = iterated_integral(lst{e16, o14, o8},x_smt_val, N_trunc).evalf();
    ex I_102 = iterated_integral(lst{e16, o15, e6},x_smt_val, N_trunc).evalf();
    ex I_103 = iterated_integral(lst{e16, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_104 = iterated_integral(lst{e2, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_105 = iterated_integral(lst{e2, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_106 = iterated_integral(lst{e2, e12, e6},x_smt_val, N_trunc).evalf();
    ex I_107 = iterated_integral(lst{e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_108 = iterated_integral(lst{e2, e2, o5},x_smt_val, N_trunc).evalf();
    ex I_109 = iterated_integral(lst{e2, e2, o8},x_smt_val, N_trunc).evalf();
    ex I_110 = iterated_integral(lst{e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_111 = iterated_integral(lst{e2, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_112 = iterated_integral(lst{e2, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_113 = iterated_integral(lst{e2, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_114 = iterated_integral(lst{e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_115 = iterated_integral(lst{e2, o6, o5},x_smt_val, N_trunc).evalf();
    ex I_116 = iterated_integral(lst{e2, o6, o8},x_smt_val, N_trunc).evalf();
    ex I_117 = iterated_integral(lst{e2, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_118 = iterated_integral(lst{e6, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_119 = iterated_integral(lst{e6, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_120 = iterated_integral(lst{e6, e12, e6},x_smt_val, N_trunc).evalf();
    ex I_121 = iterated_integral(lst{e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_122 = iterated_integral(lst{e6, e2, o5},x_smt_val, N_trunc).evalf();
    ex I_123 = iterated_integral(lst{e6, e2, o8},x_smt_val, N_trunc).evalf();
    ex I_124 = iterated_integral(lst{e6, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_125 = iterated_integral(lst{e6, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_126 = iterated_integral(lst{e6, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_127 = iterated_integral(lst{e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_128 = iterated_integral(lst{e6, o6, o5},x_smt_val, N_trunc).evalf();
    ex I_129 = iterated_integral(lst{e6, o6, o8},x_smt_val, N_trunc).evalf();
    ex I_130 = iterated_integral(lst{e6, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_131 = iterated_integral(lst{e6, o8, o5},x_smt_val, N_trunc).evalf();
    ex I_132 = iterated_integral(lst{e6, o8, o8},x_smt_val, N_trunc).evalf();
    ex I_133 = iterated_integral(lst{e7, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_134 = iterated_integral(lst{e7, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_135 = iterated_integral(lst{o1, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_136 = iterated_integral(lst{o1, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_137 = iterated_integral(lst{o1, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_138 = iterated_integral(lst{o1, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_139 = iterated_integral(lst{o10, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_140 = iterated_integral(lst{o10, o8, o5},x_smt_val, N_trunc).evalf();
    ex I_141 = iterated_integral(lst{o10, o8, o8},x_smt_val, N_trunc).evalf();
    ex I_142 = iterated_integral(lst{o11, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_143 = iterated_integral(lst{o11, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_144 = iterated_integral(lst{o12, e12, e6},x_smt_val, N_trunc).evalf();
    ex I_145 = iterated_integral(lst{o12, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_146 = iterated_integral(lst{o12, o6, o5},x_smt_val, N_trunc).evalf();
    ex I_147 = iterated_integral(lst{o12, o6, o8},x_smt_val, N_trunc).evalf();
    ex I_148 = iterated_integral(lst{o13, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_149 = iterated_integral(lst{o13, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_150 = iterated_integral(lst{o13, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_151 = iterated_integral(lst{o14, e11, o10},x_smt_val, N_trunc).evalf();
    ex I_152 = iterated_integral(lst{o14, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_153 = iterated_integral(lst{o14, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_154 = iterated_integral(lst{o14, e15, o10},x_smt_val, N_trunc).evalf();
    ex I_155 = iterated_integral(lst{o14, e15, o5},x_smt_val, N_trunc).evalf();
    ex I_156 = iterated_integral(lst{o14, e15, o8},x_smt_val, N_trunc).evalf();
    ex I_157 = iterated_integral(lst{o14, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_158 = iterated_integral(lst{o14, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_159 = iterated_integral(lst{o14, o10, e6},x_smt_val, N_trunc).evalf();
    ex I_160 = iterated_integral(lst{o14, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_161 = iterated_integral(lst{o14, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_162 = iterated_integral(lst{o14, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_163 = iterated_integral(lst{o15, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_164 = iterated_integral(lst{o15, o8, o5},x_smt_val, N_trunc).evalf();
    ex I_165 = iterated_integral(lst{o15, o8, o8},x_smt_val, N_trunc).evalf();
    ex I_166 = iterated_integral(lst{o16, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_167 = iterated_integral(lst{o16, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_168 = iterated_integral(lst{o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_169 = iterated_integral(lst{o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_170 = iterated_integral(lst{o6, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_171 = iterated_integral(lst{o6, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_172 = iterated_integral(lst{o6, e2, o5},x_smt_val, N_trunc).evalf();
    ex I_173 = iterated_integral(lst{o6, e2, o8},x_smt_val, N_trunc).evalf();
    ex I_174 = iterated_integral(lst{o6, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_175 = iterated_integral(lst{o6, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_176 = iterated_integral(lst{o6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_177 = iterated_integral(lst{o6, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_178 = iterated_integral(lst{o8, e11, o5},x_smt_val, N_trunc).evalf();
    ex I_179 = iterated_integral(lst{o8, e11, o8},x_smt_val, N_trunc).evalf();
    ex I_180 = iterated_integral(lst{o8, e2, o5},x_smt_val, N_trunc).evalf();
    ex I_181 = iterated_integral(lst{o8, e2, o8},x_smt_val, N_trunc).evalf();
    ex I_182 = iterated_integral(lst{o8, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_183 = iterated_integral(lst{o8, e6, o5},x_smt_val, N_trunc).evalf();
    ex I_184 = iterated_integral(lst{o8, e6, o8},x_smt_val, N_trunc).evalf();
    ex I_185 = iterated_integral(lst{o8, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_186 = iterated_integral(lst{o8, o8, e6},x_smt_val, N_trunc).evalf();
    ex I_187 = iterated_integral(lst{o8, o8, o5},x_smt_val, N_trunc).evalf();
    ex I_188 = iterated_integral(lst{o8, o8, o8},x_smt_val, N_trunc).evalf();
    ex I_189 = iterated_integral(lst{e11, e11, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_190 = iterated_integral(lst{e11, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_191 = iterated_integral(lst{e11, e15, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_192 = iterated_integral(lst{e11, e15, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_193 = iterated_integral(lst{e11, e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_194 = iterated_integral(lst{e11, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_195 = iterated_integral(lst{e11, o11, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_196 = iterated_integral(lst{e11, o11, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_197 = iterated_integral(lst{e11, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_198 = iterated_integral(lst{e11, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_199 = iterated_integral(lst{e12, e12, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_200 = iterated_integral(lst{e12, e12, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_201 = iterated_integral(lst{e12, e16, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_202 = iterated_integral(lst{e12, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_203 = iterated_integral(lst{e12, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_204 = iterated_integral(lst{e12, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_205 = iterated_integral(lst{e12, o13, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_206 = iterated_integral(lst{e12, o13, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_207 = iterated_integral(lst{e12, o14, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_208 = iterated_integral(lst{e12, o14, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_209 = iterated_integral(lst{e12, o16, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_210 = iterated_integral(lst{e12, o16, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_211 = iterated_integral(lst{e12, o6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_212 = iterated_integral(lst{e15, e11, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_213 = iterated_integral(lst{e15, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_214 = iterated_integral(lst{e15, e15, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_215 = iterated_integral(lst{e15, e15, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_216 = iterated_integral(lst{e15, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_217 = iterated_integral(lst{e15, o11, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_218 = iterated_integral(lst{e15, o11, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_219 = iterated_integral(lst{e15, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_220 = iterated_integral(lst{e15, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_221 = iterated_integral(lst{e16, e12, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_222 = iterated_integral(lst{e16, e16, o16, o1},x_smt_val, N_trunc).evalf();
    ex I_223 = iterated_integral(lst{e16, o13, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_224 = iterated_integral(lst{e16, o13, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_225 = iterated_integral(lst{e16, o14, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_226 = iterated_integral(lst{e16, o14, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_227 = iterated_integral(lst{e16, o16, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_228 = iterated_integral(lst{e16, o16, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_229 = iterated_integral(lst{e2, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_230 = iterated_integral(lst{e2, e12, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_231 = iterated_integral(lst{e2, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_232 = iterated_integral(lst{e2, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_233 = iterated_integral(lst{e2, e2, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_234 = iterated_integral(lst{e2, e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_235 = iterated_integral(lst{e2, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_236 = iterated_integral(lst{e2, e6, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_237 = iterated_integral(lst{e2, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_238 = iterated_integral(lst{e2, o1, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_239 = iterated_integral(lst{e2, o1, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_240 = iterated_integral(lst{e2, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_241 = iterated_integral(lst{e2, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_242 = iterated_integral(lst{e2, o6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_243 = iterated_integral(lst{e6, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_244 = iterated_integral(lst{e6, e12, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_245 = iterated_integral(lst{e6, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_246 = iterated_integral(lst{e6, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_247 = iterated_integral(lst{e6, e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_248 = iterated_integral(lst{e6, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_249 = iterated_integral(lst{e6, e6, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_250 = iterated_integral(lst{e6, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_251 = iterated_integral(lst{e6, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_252 = iterated_integral(lst{e6, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_253 = iterated_integral(lst{e6, o6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_254 = iterated_integral(lst{e6, o8, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_255 = iterated_integral(lst{e7, e7, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_256 = iterated_integral(lst{e7, e7, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_257 = iterated_integral(lst{e7, o1, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_258 = iterated_integral(lst{e7, o1, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_259 = iterated_integral(lst{o1, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_260 = iterated_integral(lst{o1, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_261 = iterated_integral(lst{o1, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_262 = iterated_integral(lst{o1, e6, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_263 = iterated_integral(lst{o1, e7, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_264 = iterated_integral(lst{o1, e7, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_265 = iterated_integral(lst{o1, o1, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_266 = iterated_integral(lst{o1, o1, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_267 = iterated_integral(lst{o10, o8, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_268 = iterated_integral(lst{o11, e7, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_269 = iterated_integral(lst{o11, e7, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_270 = iterated_integral(lst{o11, o1, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_271 = iterated_integral(lst{o11, o1, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_272 = iterated_integral(lst{o12, e12, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_273 = iterated_integral(lst{o12, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_274 = iterated_integral(lst{o12, o6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_275 = iterated_integral(lst{o13, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_276 = iterated_integral(lst{o13, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_277 = iterated_integral(lst{o13, e2, o1, o1},x_smt_val, N_trunc).evalf();
    ex I_278 = iterated_integral(lst{o13, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_279 = iterated_integral(lst{o13, o1, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_280 = iterated_integral(lst{o13, o1, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_281 = iterated_integral(lst{o14, e11, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_282 = iterated_integral(lst{o14, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_283 = iterated_integral(lst{o14, e15, o11, o1},x_smt_val, N_trunc).evalf();
    ex I_284 = iterated_integral(lst{o14, e15, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_285 = iterated_integral(lst{o14, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_286 = iterated_integral(lst{o14, o11, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_287 = iterated_integral(lst{o14, o11, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_288 = iterated_integral(lst{o14, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_289 = iterated_integral(lst{o14, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_290 = iterated_integral(lst{o15, o8, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_291 = iterated_integral(lst{o16, e7, e7, o1},x_smt_val, N_trunc).evalf();
    ex I_292 = iterated_integral(lst{o16, e7, o1, e6},x_smt_val, N_trunc).evalf();
    ex I_293 = iterated_integral(lst{o16, o1, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_294 = iterated_integral(lst{o16, o1, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_295 = iterated_integral(lst{o5, e2, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_296 = iterated_integral(lst{o5, e2, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_297 = iterated_integral(lst{o5, e6, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_298 = iterated_integral(lst{o5, e6, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_299 = iterated_integral(lst{o6, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_300 = iterated_integral(lst{o6, e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_301 = iterated_integral(lst{o6, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_302 = iterated_integral(lst{o6, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_303 = iterated_integral(lst{o6, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_304 = iterated_integral(lst{o8, e11, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_305 = iterated_integral(lst{o8, e2, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_306 = iterated_integral(lst{o8, e6, o5, e6},x_smt_val, N_trunc).evalf();
    ex I_307 = iterated_integral(lst{o8, o5, e2, e6},x_smt_val, N_trunc).evalf();
    ex I_308 = iterated_integral(lst{o8, o5, e6, e6},x_smt_val, N_trunc).evalf();
    ex I_309 = iterated_integral(lst{o8, o8, o5, e6},x_smt_val, N_trunc).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 2*L_mz-4*I_2-4*G_3-2*L_x_m12;
    ex J_1_2 = 8*L_x_m12*G_3+8*L_x_m12*I_2-8*L_mz*I_2-4*L_mz*L_x_m12+3*zeta_2-8*L_mz*G_3+16*I_29+16*G_15+2*pow(L_mz,2)-6*I_25+2*pow(L_x_m12,2)+16*G_3*I_2;
    ex J_1_3 = numeric(-8,3)*zeta_3+6*L_mz*zeta_2-6*I_107-32*L_x_m12*G_15+32*L_mz*G_15-32*L_x_m12*G_3*I_2+32*L_mz*G_3*I_2+16*L_mz*L_x_m12*I_2-64*I_124+numeric(4,3)*pow(L_mz,3)+numeric(-4,3)*pow(L_x_m12,3)-64*G_3*I_29-8*pow(L_mz,2)*G_3-8*pow(L_x_m12,2)*G_3+4*L_mz*pow(L_x_m12,2)-4*L_x_m12*pow(L_mz,2)-8*pow(L_mz,2)*I_2-64*G_15*I_2-12*zeta_2*I_2-32*L_x_m12*I_29+32*L_mz*I_29+12*L_x_m12*I_25-12*L_mz*I_25+24*G_3*I_25-8*pow(L_x_m12,2)*I_2-64*G_61+24*I_110-12*zeta_2*G_3-6*zeta_2*L_x_m12+16*L_mz*L_x_m12*G_3+24*I_121;
    ex J_1_4 = numeric(63,4)*zeta_4+256*G_61*I_2+128*L_x_m12*I_124-128*L_mz*I_124+256*G_3*I_124+256*G_15*I_29+48*zeta_2*I_29+36*I_235-96*I_236-128*G_3*L_mz*I_29-64*L_x_m12*L_mz*I_29+128*L_x_m12*G_15*I_2+128*G_3*L_x_m12*I_29-24*L_mz*zeta_2*I_2-128*L_mz*G_15*I_2+24*zeta_2*L_x_m12*I_2-48*G_3*L_x_m12*I_25+48*G_3*L_mz*I_25+24*L_x_m12*L_mz*I_25+48*zeta_2*G_3*I_2-64*L_mz*L_x_m12*G_3*I_2-48*L_x_m12*I_121+48*L_mz*I_121-96*G_3*I_121-48*L_x_m12*I_110+48*L_mz*I_110-96*G_3*I_110+12*L_x_m12*I_107-12*L_mz*I_107+24*G_3*I_107+6*pow(L_mz,2)*zeta_2-6*I_231+numeric(32,3)*zeta_3*I_2-16*L_mz*pow(L_x_m12,2)*I_2+16*L_x_m12*pow(L_mz,2)*I_2+32*pow(L_mz,2)*G_3*I_2+32*pow(L_x_m12,2)*G_3*I_2+numeric(-16,3)*L_mz*zeta_3+numeric(16,3)*pow(L_x_m12,3)*I_2+16*L_x_m12*pow(L_mz,2)*G_3-16*L_mz*pow(L_x_m12,2)*G_3+numeric(32,3)*zeta_3*G_3+numeric(-16,3)*pow(L_mz,3)*G_3+numeric(-8,3)*L_mz*pow(L_x_m12,3)+numeric(-8,3)*L_x_m12*pow(L_mz,3)+numeric(16,3)*zeta_3*L_x_m12-96*I_246-64*L_mz*L_x_m12*G_15+32*pow(L_mz,2)*G_15+32*pow(L_x_m12,2)*G_15+numeric(2,3)*pow(L_mz,4)+numeric(2,3)*pow(L_x_m12,4)+4*pow(L_x_m12,2)*pow(L_mz,2)+6*zeta_2*pow(L_x_m12,2)-96*I_248-96*G_15*I_25-18*zeta_2*I_25+24*L_x_m12*zeta_2*G_3-24*L_mz*zeta_2*G_3-12*L_mz*L_x_m12*zeta_2+24*I_232-128*L_mz*G_61+128*L_x_m12*G_61+256*G_203+24*I_245-12*pow(L_x_m12,2)*I_25-12*pow(L_mz,2)*I_25+256*I_249+48*zeta_2*G_15+numeric(-16,3)*pow(L_mz,3)*I_2+32*pow(L_x_m12,2)*I_29+32*pow(L_mz,2)*I_29+numeric(16,3)*pow(L_x_m12,3)*G_3;
    ex J_2_0 = -1;
    ex J_2_1 = 4*G_3-2*L_mz+2*L_x_m12;
    ex J_2_2 = 4*L_mz*L_x_m12+2*I_25+8*L_mz*G_3-2*pow(L_x_m12,2)-16*G_15-3*zeta_2-8*L_x_m12*G_3-2*pow(L_mz,2);
    ex J_2_3 = -8*G_3*I_25-6*L_mz*zeta_2+8*pow(L_x_m12,2)*G_3+6*zeta_2*L_x_m12+2*I_107-8*I_110+4*L_x_m12*pow(L_mz,2)+numeric(8,3)*zeta_3+32*L_x_m12*G_15-4*L_mz*pow(L_x_m12,2)+4*L_mz*I_25+12*zeta_2*G_3-16*L_mz*L_x_m12*G_3-32*L_mz*G_15+8*pow(L_mz,2)*G_3-4*L_x_m12*I_25+64*G_61+numeric(-4,3)*pow(L_mz,3)+numeric(4,3)*pow(L_x_m12,3);
    ex J_2_4 = -12*I_235+32*I_236+16*G_3*L_x_m12*I_25-16*G_3*L_mz*I_25-8*L_x_m12*L_mz*I_25+16*L_x_m12*I_110-16*L_mz*I_110+32*G_3*I_110-4*L_x_m12*I_107+4*L_mz*I_107-8*G_3*I_107-6*pow(L_mz,2)*zeta_2+2*I_231-16*L_x_m12*pow(L_mz,2)*G_3+16*L_mz*pow(L_x_m12,2)*G_3+numeric(16,3)*L_mz*zeta_3+numeric(-16,3)*pow(L_x_m12,3)*G_3+numeric(-32,3)*zeta_3*G_3+numeric(16,3)*pow(L_mz,3)*G_3+numeric(8,3)*L_mz*pow(L_x_m12,3)+numeric(8,3)*L_x_m12*pow(L_mz,3)+numeric(-16,3)*zeta_3*L_x_m12+64*L_mz*L_x_m12*G_15-32*pow(L_mz,2)*G_15+numeric(-63,4)*zeta_4-32*pow(L_x_m12,2)*G_15-4*pow(L_x_m12,2)*pow(L_mz,2)-6*zeta_2*pow(L_x_m12,2)+32*G_15*I_25+6*zeta_2*I_25+numeric(-2,3)*pow(L_mz,4)+numeric(-2,3)*pow(L_x_m12,4)-24*L_x_m12*zeta_2*G_3+24*L_mz*zeta_2*G_3+12*L_mz*L_x_m12*zeta_2-8*I_232+128*L_mz*G_61-128*L_x_m12*G_61-256*G_203+4*pow(L_x_m12,2)*I_25+4*pow(L_mz,2)*I_25-48*zeta_2*G_15;
    ex J_3_0 = numeric(3,2);
    ex J_3_1 = -3*L_x_m12;
    ex J_3_2 = numeric(15,2)*zeta_2+3*pow(L_x_m12,2);
    ex J_3_3 = 11*zeta_3-15*zeta_2*L_x_m12-2*pow(L_x_m12,3);
    ex J_3_4 = numeric(909,8)*zeta_4-22*zeta_3*L_x_m12+15*zeta_2*pow(L_x_m12,2)+pow(L_x_m12,4);
    ex J_4_0 = 1;
    ex J_4_1 = -4*G_3+2*L_mz-2*L_x_m12;
    ex J_4_2 = 8*L_x_m12*G_3-8*L_mz*G_3+3*zeta_2+16*G_15+2*pow(L_mz,2)+2*pow(L_x_m12,2)-4*L_mz*L_x_m12;
    ex J_4_3 = 16*L_mz*L_x_m12*G_3-12*zeta_2*G_3+numeric(-8,3)*zeta_3-64*G_61+6*L_mz*zeta_2+32*L_mz*G_15-8*pow(L_mz,2)*G_3-8*pow(L_x_m12,2)*G_3-6*zeta_2*L_x_m12-32*L_x_m12*G_15+numeric(4,3)*pow(L_mz,3)+4*L_mz*pow(L_x_m12,2)-4*L_x_m12*pow(L_mz,2)+numeric(-4,3)*pow(L_x_m12,3);
    ex J_4_4 = numeric(63,4)*zeta_4+6*pow(L_mz,2)*zeta_2+numeric(-16,3)*L_mz*zeta_3+16*L_x_m12*pow(L_mz,2)*G_3-16*L_mz*pow(L_x_m12,2)*G_3+numeric(32,3)*zeta_3*G_3+numeric(-16,3)*pow(L_mz,3)*G_3+numeric(-8,3)*L_mz*pow(L_x_m12,3)+numeric(-8,3)*L_x_m12*pow(L_mz,3)+numeric(16,3)*zeta_3*L_x_m12-64*L_mz*L_x_m12*G_15+32*pow(L_mz,2)*G_15+32*pow(L_x_m12,2)*G_15+numeric(2,3)*pow(L_mz,4)+numeric(2,3)*pow(L_x_m12,4)+4*pow(L_x_m12,2)*pow(L_mz,2)+6*zeta_2*pow(L_x_m12,2)+24*L_x_m12*zeta_2*G_3-24*L_mz*zeta_2*G_3-12*L_mz*L_x_m12*zeta_2-128*L_mz*G_61+128*L_x_m12*G_61+256*G_203+48*zeta_2*G_15+numeric(16,3)*pow(L_x_m12,3)*G_3;
    ex J_5_0 = numeric(1,2);
    ex J_5_1 = -2*G_2+2*I*Pi+L_x_m12;
    ex J_5_2 = -4*L_x_m12*G_2-8*I*Pi*G_2+8*G_13+4*G_7+numeric(-27,2)*zeta_2-pow(L_x_m12,2);
    ex J_5_3 = 4*pow(L_x_m12,2)*G_2+16*L_x_m12*G_13+5*zeta_2*L_x_m12-8*L_x_m12*G_7+numeric(2,3)*pow(L_x_m12,3)+numeric(-37,3)*zeta_3+54*zeta_2*G_2+8*G_27-32*G_53-16*G_52-16*G_33+32*I*Pi*G_13-I*pow(Pi,3);
    ex J_5_4 = I*numeric(-52,3)*Pi*zeta_3-128*I*Pi*G_53+numeric(22,3)*zeta_3*L_x_m12+4*I*pow(Pi,3)*G_2+numeric(148,3)*zeta_3*G_2+numeric(-8,3)*pow(L_x_m12,3)*G_2-5*zeta_2*pow(L_x_m12,2)+numeric(-145,8)*zeta_4-16*pow(L_x_m12,2)*G_13+8*pow(L_x_m12,2)*G_7+numeric(-1,3)*pow(L_x_m12,4)-20*L_x_m12*zeta_2*G_2-16*L_x_m12*G_27-64*L_x_m12*G_53+32*L_x_m12*G_52+32*L_x_m12*G_33-32*G_181-32*G_114+128*G_184+64*G_182+64*G_131-32*G_130+16*G_109+64*G_183+20*zeta_2*G_7-216*zeta_2*G_13;
    ex J_6_0 = 0;
    ex J_6_1 = 0;
    ex J_6_2 = G_3*I_8+numeric(1,2)*I_45+numeric(1,2)*L_mz*I_9+numeric(-1,2)*L_mz*I_8;
    ex J_6_3 = -2*L_mz*G_3*I_9-L_mz*L_x_m12*I_9-L_mz*G_1*I_9-2*G_3*I_45+L_mz*I_45-L_x_m12*I_45+G_6*I_9+3*G_8*I_9-3*G_3*I_30+G_3*I_26+I_168-2*I_169+numeric(1,2)*L_mz*I_12+numeric(3,2)*L_mz*I_30+numeric(-3,2)*L_mz*I_31+numeric(1,2)*pow(L_mz,2)*I_9+numeric(-1,2)*L_mz*I_48+numeric(-1,2)*L_mz*I_26+numeric(-1,2)*zeta_2*I_9+numeric(-1,2)*L_mz*I_11+numeric(1,2)*zeta_2*I_8+numeric(-1,2)*pow(L_mz,2)*I_8+L_mz*L_x_m12*I_8+numeric(1,2)*I_63+numeric(1,2)*I_114+numeric(-3,2)*I_127+numeric(1,2)*L_mz*I_27-2*L_x_m12*G_3*I_8+2*L_mz*G_3*I_8+G_3*I_11-4*G_15*I_8;
    ex J_6_4 = 4*L_mz*G_14*I_9+4*L_mz*G_12*I_9+2*L_mz*G_11*I_9-2*L_x_m12*G_6*I_9-6*L_x_m12*G_8*I_9+zeta_2*G_1*I_9-L_mz*G_6*I_9+L_x_m12*L_mz*I_48+8*L_mz*G_15*I_9+2*zeta_2*G_3*I_9+2*G_3*L_mz*I_48+zeta_2*L_x_m12*I_9+G_1*L_mz*I_48+6*I_252-3*L_x_m12*L_mz*I_30-6*G_3*L_mz*I_30+3*G_1*L_mz*I_31+6*G_3*L_mz*I_31+3*L_x_m12*L_mz*I_31-4*G_3*L_mz*I_45+4*G_3*L_x_m12*I_45-2*L_x_m12*L_mz*I_45-L_x_m12*L_mz*I_27+6*G_3*L_x_m12*I_30-G_1*L_mz*I_12-2*G_3*L_mz*I_12+L_x_m12*L_mz*I_26-2*G_3*L_x_m12*I_26+2*G_3*L_mz*I_26-2*G_3*L_mz*I_27-G_1*L_mz*I_27-L_x_m12*L_mz*I_12+L_mz*I_63-2*G_3*I_114-L_x_m12*I_114+3*G_8*I_27+12*G_15*I_30+6*G_3*I_127+3*L_x_m12*I_127-9*G_8*I_31-3*L_mz*I_127+9*G_3*I_125-3*G_6*I_31+I_240-3*G_3*I_118+G_3*I_104-3*G_3*I_122+G_3*I_108+L_mz*I_114+G_6*I_27-3*G_3*I_111-4*G_15*I_26-2*I_241+4*L_mz*L_x_m12*G_3*I_9-4*G_34*I_9-2*G_46*I_9+4*G_26*I_9-G_6*I_48-3*G_8*I_48+numeric(3,2)*L_mz*zeta_2*I_9+2*L_mz*I_168-2*L_x_m12*I_168+8*G_15*I_45+8*G_3*I_169-4*L_mz*I_169+4*L_x_m12*I_169-4*G_3*I_168-zeta_2*L_x_m12*I_8-3*I_251+2*L_mz*L_x_m12*G_1*I_9-L_x_m12*I_63+3*G_8*I_12-2*G_3*I_63-3*G_3*I_59+G_6*I_12+G_3*I_57-pow(L_mz,2)*G_1*I_9-L_x_m12*pow(L_mz,2)*I_9+L_mz*pow(L_x_m12,2)*I_9-2*pow(L_mz,2)*G_3*I_9+numeric(-3,2)*L_mz*I_119+numeric(-3,2)*zeta_2*I_30+numeric(3,2)*pow(L_mz,2)*I_30+numeric(3,2)*zeta_2*I_31+numeric(-3,2)*pow(L_mz,2)*I_31+numeric(3,2)*L_mz*I_130+numeric(3,2)*L_mz*I_118+numeric(9,2)*L_mz*I_126+numeric(-3,2)*L_mz*I_123+numeric(-9,2)*L_mz*I_125+numeric(3,2)*L_mz*I_122+numeric(-1,2)*zeta_2*I_27+numeric(1,2)*pow(L_mz,2)*I_27+numeric(-1,2)*L_mz*I_117+numeric(-1,2)*L_mz*I_108+numeric(1,2)*L_mz*I_109+numeric(3,2)*L_mz*I_111+numeric(-3,2)*L_mz*I_112+numeric(-1,2)*L_mz*I_104+numeric(1,2)*L_mz*I_105+numeric(1,2)*zeta_2*I_26+numeric(-1,2)*pow(L_mz,2)*I_26+numeric(-1,2)*pow(L_mz,2)*I_48+numeric(1,2)*zeta_2*I_48+numeric(1,2)*L_mz*I_182+numeric(3,4)*G_3*I_187+numeric(-3,8)*L_mz*I_187+numeric(3,8)*L_mz*I_188+numeric(3,2)*zeta_2*I_45+2*pow(L_x_m12,2)*G_3*I_8+numeric(-1,2)*L_mz*I_64+numeric(-1,2)*zeta_2*I_12+numeric(1,2)*pow(L_mz,2)*I_12+numeric(1,2)*L_mz*I_53+numeric(-1,2)*L_mz*I_57+numeric(1,2)*L_mz*I_58+numeric(3,2)*L_mz*I_59+numeric(-3,2)*L_mz*I_60-L_mz*pow(L_x_m12,2)*I_8+L_x_m12*pow(L_mz,2)*I_8+pow(L_mz,2)*I_45+pow(L_x_m12,2)*I_45+8*L_x_m12*G_15*I_8-2*G_3*L_x_m12*I_11+2*G_3*L_mz*I_11+numeric(-3,2)*L_mz*zeta_2*I_8+numeric(1,2)*I_234+numeric(3,8)*I_309+2*pow(L_mz,2)*G_3*I_8+numeric(-5,2)*zeta_3*I_9+numeric(1,3)*pow(L_mz,3)*I_9+numeric(-1,2)*pow(L_mz,2)*I_11+numeric(5,2)*zeta_3*I_8+numeric(-1,3)*pow(L_mz,3)*I_8+numeric(1,2)*zeta_2*I_11+L_x_m12*L_mz*I_11+3*zeta_2*G_3*I_8-8*L_mz*G_15*I_8-2*I_198+I_197+I_295+numeric(-3,2)*I_247+numeric(-3,2)*I_194+numeric(1,2)*I_193+numeric(-3,2)*I_243+numeric(1,2)*I_190+numeric(9,2)*I_250+numeric(1,2)*I_229-4*I_296+numeric(-3,2)*I_237+8*I_298-3*I_297+numeric(-1,2)*L_mz*I_52+9*G_28*I_9-12*G_35*I_9-12*G_55*I_9-4*G_32*I_9-6*G_47*I_9-4*G_54*I_9-2*G_31*I_9-4*L_mz*L_x_m12*G_3*I_8+16*G_61*I_8+G_3*I_52-4*G_15*I_11;
    ex J_7_0 = 0;
    ex J_7_1 = 2*L_mz;
    ex J_7_2 = -4*L_mz*G_1+12*G_8-8*L_mz*G_3-2*zeta_2+2*pow(L_mz,2)+4*G_6-2*L_mz*I_2-4*L_mz*L_x_m12;
    ex J_7_3 = 6*L_mz*zeta_2-24*L_x_m12*G_8+32*L_mz*G_15+8*L_mz*L_x_m12*G_1-10*zeta_3+8*L_mz*G_3*I_2+4*L_mz*L_x_m12*I_2-4*G_6*I_2+3*G_3*I_49-4*pow(L_mz,2)*G_1+4*L_mz*G_1*I_2+numeric(3,2)*I_185+numeric(4,3)*pow(L_mz,3)+numeric(3,2)*L_mz*I_50-4*L_mz*G_6+16*L_mz*G_14+16*L_mz*G_12+8*L_mz*G_11-8*L_x_m12*G_6-8*pow(L_mz,2)*G_3-12*G_8*I_2+4*L_mz*pow(L_x_m12,2)-4*L_x_m12*pow(L_mz,2)-2*pow(L_mz,2)*I_2+2*zeta_2*I_2+2*L_mz*I_29-8*G_31-16*G_34-24*G_47-16*G_54-8*G_46+16*G_26+36*G_28-48*G_35-48*G_55-16*G_32+numeric(-3,2)*L_mz*I_49+8*zeta_2*G_3+4*zeta_2*L_x_m12+4*zeta_2*G_1+16*L_mz*L_x_m12*G_3;
    ex J_7_4 = 10*zeta_3*I_2-2*L_mz*I_124-2*zeta_2*I_29+numeric(3,2)*zeta_2*I_49+numeric(-3,2)*I_254-60*zeta_4-8*G_3*L_mz*I_29-4*L_x_m12*L_mz*I_29-6*L_mz*zeta_2*I_2-32*L_mz*G_15*I_2-4*zeta_2*L_x_m12*I_2-8*zeta_2*G_3*I_2-16*L_mz*L_x_m12*G_3*I_2-6*I_308-16*L_mz*G_48-32*L_mz*G_50-32*L_mz*G_49-64*L_mz*G_60+16*L_mz*G_54-4*L_mz*G_26+16*L_mz*G_32+8*L_mz*G_46-32*L_mz*G_58+8*L_mz*G_31+16*L_mz*G_34-64*L_mz*G_51-64*L_mz*G_59+32*L_x_m12*G_32+16*L_x_m12*G_31+32*L_x_m12*G_34-32*L_x_m12*G_26+16*L_x_m12*G_46+48*L_x_m12*G_47+32*L_x_m12*G_54+6*pow(L_mz,2)*zeta_2+numeric(3,2)*I_305+numeric(-9,2)*I_306-4*G_1*L_mz*I_29+4*L_mz*G_6*I_2-16*L_mz*G_14*I_2-16*L_mz*G_12*I_2-8*L_mz*G_11*I_2+8*L_x_m12*G_6*I_2-4*zeta_2*G_1*I_2+3*L_x_m12*L_mz*I_49-6*G_3*L_x_m12*I_49+6*G_3*L_mz*I_49-6*G_3*L_mz*I_50-3*G_1*L_mz*I_50-3*L_x_m12*L_mz*I_50-4*L_mz*pow(L_x_m12,2)*I_2+4*L_x_m12*pow(L_mz,2)*I_2+8*pow(L_mz,2)*G_3*I_2+numeric(-16,3)*L_mz*zeta_3+16*L_x_m12*pow(L_mz,2)*G_3-16*L_mz*pow(L_x_m12,2)*G_3+numeric(-16,3)*pow(L_mz,3)*G_3+numeric(-8,3)*L_mz*pow(L_x_m12,3)+numeric(-8,3)*L_x_m12*pow(L_mz,3)-64*L_mz*L_x_m12*G_15+32*pow(L_mz,2)*G_15-12*G_15*I_49-6*G_3*I_185-3*L_x_m12*I_185+9*G_8*I_50+8*G_31*I_2+16*G_34*I_2+24*G_47*I_2+16*G_54*I_2+8*G_46*I_2-16*G_26*I_2+16*G_32*I_2+numeric(2,3)*pow(L_mz,4)+4*pow(L_x_m12,2)*pow(L_mz,2)-4*zeta_2*pow(L_x_m12,2)+4*G_6*I_29-3*G_3*I_131+3*G_3*I_180+3*G_3*I_178+3*L_mz*I_185+3*G_6*I_50+3*I_307+numeric(3,2)*I_304+24*pow(L_x_m12,2)*G_8+numeric(-4,3)*pow(L_mz,3)*I_2+numeric(-8,3)*pow(L_mz,3)*G_1+4*pow(L_mz,2)*G_1*I_2+numeric(-3,2)*L_mz*I_178+numeric(3,2)*L_mz*I_179+numeric(-3,2)*pow(L_mz,2)*I_49+numeric(-3,2)*zeta_2*I_50+numeric(3,2)*pow(L_mz,2)*I_50+numeric(-3,2)*L_mz*I_186+numeric(3,2)*L_mz*I_131+numeric(-3,2)*L_mz*I_132-8*L_mz*pow(L_x_m12,2)*G_1+8*L_x_m12*pow(L_mz,2)*G_1+numeric(-3,2)*L_mz*I_180+numeric(3,2)*L_mz*I_181+numeric(9,2)*L_mz*I_183+numeric(-9,2)*L_mz*I_184-16*L_x_m12*zeta_2*G_3-24*L_mz*zeta_2*G_3-12*L_mz*L_x_m12*zeta_2+8*L_mz*L_x_m12*G_6-32*L_mz*L_x_m12*G_14-16*L_mz*L_x_m12*G_11-32*L_mz*L_x_m12*G_12-12*L_mz*zeta_2*G_1-8*L_x_m12*zeta_2*G_1-9*G_3*I_183-128*L_mz*G_61-72*L_x_m12*G_28+96*L_x_m12*G_35+96*L_x_m12*G_55-64*G_115-144*G_116-32*G_112-64*G_113+52*G_108+108*G_110+16*G_126+64*G_200+192*G_201+64*G_129+96*G_199+32*G_198+192*G_191+64*G_190+32*G_188+64*G_189-64*G_185-144*G_186+96*G_180+48*G_178+32*G_179+16*G_177+96*G_176+32*G_175+16*G_173+32*G_174-32*G_171-72*G_172+32*G_127-72*G_125+32*G_128-32*G_124+64*G_136+64*G_137+192*G_138+32*G_135-144*G_133-64*G_132-32*zeta_2*G_15+40*zeta_3*G_3+20*zeta_3*L_x_m12+20*zeta_3*G_1+24*zeta_2*G_6-16*zeta_2*G_12-16*zeta_2*G_14-8*zeta_2*G_11+60*zeta_2*G_8+24*L_x_m12*G_8*I_2-36*G_28*I_2+48*G_35*I_2+48*G_55*I_2+12*G_8*I_29+8*pow(L_x_m12,2)*G_6-4*pow(L_mz,2)*G_6+16*pow(L_mz,2)*G_14+16*pow(L_mz,2)*G_12+8*pow(L_mz,2)*G_11+2*pow(L_mz,2)*I_29-8*L_mz*L_x_m12*G_1*I_2;
    ex J_8_0 = 0;
    ex J_8_1 = -2*I_3;
    ex J_8_2 = 2*I_32+3*I_33-4*L_mz*I_3+4*L_x_m12*I_3+8*G_3*I_3;
    ex J_8_3 = -4*pow(L_mz,2)*I_3-4*pow(L_x_m12,2)*I_3-6*zeta_2*I_3-6*L_x_m12*I_33-2*I_133-12*G_3*I_33-32*G_15*I_3-12*I_136-8*G_3*I_32-3*I_134+6*L_mz*I_33+8*L_mz*L_x_m12*I_3+6*I_135-16*L_x_m12*G_3*I_3+16*L_mz*G_3*I_3+4*L_mz*I_32-4*L_x_m12*I_32;
    ex J_8_4 = -32*L_mz*L_x_m12*G_3*I_3+3*I_256-6*I_257+12*I_258+6*I_259-24*I_260-18*I_261-4*L_mz*I_133+4*L_x_m12*I_133+6*zeta_2*I_32+32*G_15*I_32+12*G_3*I_134+48*I_262+2*I_255+4*pow(L_mz,2)*I_32+4*pow(L_x_m12,2)*I_32+6*pow(L_mz,2)*I_33+6*pow(L_x_m12,2)*I_33+numeric(16,3)*zeta_3*I_3+numeric(-8,3)*pow(L_mz,3)*I_3+numeric(8,3)*pow(L_x_m12,3)*I_3+16*pow(L_mz,2)*G_3*I_3+16*pow(L_x_m12,2)*G_3*I_3-8*L_mz*pow(L_x_m12,2)*I_3+8*L_x_m12*pow(L_mz,2)*I_3-6*L_mz*I_134+6*L_x_m12*I_134-24*G_3*I_135+12*L_mz*I_135-12*L_x_m12*I_135+9*zeta_2*I_33+48*G_15*I_33+48*G_3*I_136-24*L_mz*I_136+24*L_x_m12*I_136+128*G_61*I_3+8*G_3*I_133+16*G_3*L_x_m12*I_32-16*G_3*L_mz*I_32-8*L_x_m12*L_mz*I_32+24*zeta_2*G_3*I_3-12*L_mz*zeta_2*I_3-64*L_mz*G_15*I_3+12*zeta_2*L_x_m12*I_3+64*L_x_m12*G_15*I_3+24*G_3*L_x_m12*I_33-24*G_3*L_mz*I_33-12*L_x_m12*L_mz*I_33;
    ex J_9_0 = 0;
    ex J_9_1 = -2*L_mz;
    ex J_9_2 = 8*L_mz*G_3+4*L_mz*G_1-4*G_6-12*G_8+2*zeta_2-2*pow(L_mz,2)+4*L_mz*L_x_m12;
    ex J_9_3 = -6*L_mz*zeta_2+24*L_x_m12*G_8-32*L_mz*G_15-8*L_mz*L_x_m12*G_1+10*zeta_3+4*pow(L_mz,2)*G_1+numeric(-4,3)*pow(L_mz,3)+4*L_mz*G_6-16*L_mz*G_14-16*L_mz*G_12-8*L_mz*G_11+8*L_x_m12*G_6+8*pow(L_mz,2)*G_3-4*L_mz*pow(L_x_m12,2)+4*L_x_m12*pow(L_mz,2)+8*G_31+16*G_34+24*G_47+16*G_54+8*G_46-16*G_26-36*G_28+48*G_35+48*G_55+16*G_32-8*zeta_2*G_3-4*zeta_2*L_x_m12-4*zeta_2*G_1-16*L_mz*L_x_m12*G_3;
    ex J_9_4 = 60*zeta_4+16*L_mz*G_48+32*L_mz*G_50+32*L_mz*G_49+64*L_mz*G_60-16*L_mz*G_54+4*L_mz*G_26-16*L_mz*G_32-8*L_mz*G_46+32*L_mz*G_58-8*L_mz*G_31-16*L_mz*G_34+64*L_mz*G_51+64*L_mz*G_59-32*L_x_m12*G_32-16*L_x_m12*G_31-32*L_x_m12*G_34+32*L_x_m12*G_26-16*L_x_m12*G_46-48*L_x_m12*G_47-32*L_x_m12*G_54-6*pow(L_mz,2)*zeta_2-16*L_x_m12*pow(L_mz,2)*G_3+16*L_mz*pow(L_x_m12,2)*G_3+numeric(16,3)*L_mz*zeta_3+numeric(16,3)*pow(L_mz,3)*G_3+numeric(8,3)*L_mz*pow(L_x_m12,3)+numeric(8,3)*L_x_m12*pow(L_mz,3)+64*L_mz*L_x_m12*G_15-32*pow(L_mz,2)*G_15-4*pow(L_x_m12,2)*pow(L_mz,2)+4*zeta_2*pow(L_x_m12,2)-24*pow(L_x_m12,2)*G_8+8*L_mz*pow(L_x_m12,2)*G_1-8*L_x_m12*pow(L_mz,2)*G_1+numeric(8,3)*pow(L_mz,3)*G_1+numeric(-2,3)*pow(L_mz,4)+16*L_x_m12*zeta_2*G_3+24*L_mz*zeta_2*G_3+12*L_mz*L_x_m12*zeta_2-8*L_mz*L_x_m12*G_6+32*L_mz*L_x_m12*G_14+16*L_mz*L_x_m12*G_11+32*L_mz*L_x_m12*G_12+12*L_mz*zeta_2*G_1+8*L_x_m12*zeta_2*G_1+128*L_mz*G_61+72*L_x_m12*G_28-96*L_x_m12*G_35-96*L_x_m12*G_55+64*G_115+144*G_116+32*G_112+64*G_113-52*G_108-108*G_110-16*G_126-64*G_200-192*G_201-64*G_129-96*G_199-32*G_198-192*G_191-64*G_190-32*G_188-64*G_189+64*G_185+144*G_186-96*G_180-48*G_178-32*G_179-16*G_177-96*G_176-32*G_175-16*G_173-32*G_174+32*G_171+72*G_172-32*G_127+72*G_125-32*G_128+32*G_124-64*G_136-64*G_137-192*G_138-32*G_135+144*G_133+64*G_132+32*zeta_2*G_15-40*zeta_3*G_3-20*zeta_3*L_x_m12-20*zeta_3*G_1-24*zeta_2*G_6+16*zeta_2*G_12+16*zeta_2*G_14+8*zeta_2*G_11-60*zeta_2*G_8-8*pow(L_x_m12,2)*G_6+4*pow(L_mz,2)*G_6-16*pow(L_mz,2)*G_14-16*pow(L_mz,2)*G_12-8*pow(L_mz,2)*G_11;
    ex J_10_0 = numeric(-1,8);
    ex J_10_1 = numeric(1,2)*I_2+numeric(-1,4)*L_x_m12+numeric(1,2)*G_2+I*numeric(-1,2)*Pi;
    ex J_10_2 = L_x_m12*I_2-G_19-G_10+2*I*Pi*G_3+2*I*Pi*G_2-I*Pi*G_4-I*Pi*G_5-2*I_29-2*G_2*I_2+numeric(27,8)*zeta_2+numeric(3,2)*I_25+numeric(1,4)*pow(L_x_m12,2)+2*I*Pi*I_2+L_mz*G_5-L_x_m12*G_5-L_x_m12*G_4+2*G_15-2*G_13-G_7+G_8+G_4*G_2+G_5*G_2-L_mz*G_3+L_x_m12*G_2-2*G_3*G_2+2*L_x_m12*G_3-G_23;
    ex J_10_3 = 3*I_107+4*L_x_m12*G_17+L_x_m12*G_21+4*L_x_m12*G_16-L_x_m12*G_10+L_x_m12*G_20-12*L_x_m12*G_15+4*L_x_m12*G_8+L_x_m12*G_24-3*L_x_m12*G_9+L_x_m12*G_25-L_mz*G_22+8*L_mz*G_15-3*L_mz*G_23+L_mz*G_10-4*L_mz*G_17-L_mz*G_25+L_mz*G_18+L_mz*G_19-L_mz*G_8-L_mz*G_21+2*L_x_m12*G_7-4*L_x_m12*G_13-8*L_x_m12*G_3*I_2+4*L_mz*G_3*I_2-3*L_x_m12*G_5*I_1-3*L_mz*G_3*I_1+3*G_4*G_2*I_1+3*G_5*G_2*I_1+3*L_mz*G_5*I_1-3*L_x_m12*G_4*I_1-6*G_3*G_2*I_1+6*L_x_m12*G_3*I_1-8*I*Pi*G_2*I_2-8*I*Pi*G_3*I_2+4*I*Pi*G_4*I_2+4*I*Pi*G_5*I_2+6*I*Pi*G_3*I_1-3*I*Pi*G_5*I_1-3*I*Pi*G_4*I_1+8*G_13*I_2+4*G_7*I_2+I*Pi*G_20+I*Pi*G_24+I*Pi*G_25+I*Pi*G_21+6*I*Pi*G_8-3*I*Pi*G_9-3*I*Pi*G_10-2*I*Pi*G_23-2*I*Pi*G_19+4*I*Pi*G_17+4*I*Pi*G_16-8*I*Pi*G_15-8*I*Pi*G_13+3*G_8*I_1+8*I_124-4*G_4*G_2*I_2-4*G_5*G_2*I_2+3*G_3*I_14+6*G_15*I_1-3*G_23*I_1-3*G_19*I_1-3*G_10*I_1-3*G_2*I_14+3*L_x_m12*I_14-3*G_2*I_25+numeric(3,8)*L_mz*I_47+numeric(-3,8)*L_mz*I_46+numeric(3,4)*G_3*I_46+numeric(-3,2)*L_mz*I_14+numeric(-27,2)*zeta_2*I_2+numeric(3,2)*L_mz*I_25+I*numeric(1,4)*pow(Pi,3)+numeric(-5,4)*zeta_2*L_x_m12+numeric(-27,2)*zeta_2*G_2+numeric(-1,6)*pow(L_x_m12,3)+pow(L_mz,2)*G_5+pow(L_x_m12,2)*G_5+pow(L_x_m12,2)*G_4+numeric(37,12)*zeta_3+4*L_x_m12*G_5*I_2+4*L_x_m12*G_4*I_2+8*G_3*G_2*I_2-4*L_x_m12*G_2*I_2-4*L_mz*G_5*I_2-pow(L_x_m12,2)*G_2-8*I*Pi*G_2*G_3+4*I*Pi*G_2*G_5+4*I*Pi*G_2*G_4-pow(L_mz,2)*G_3+8*G_2*I_29+4*G_10*I_2+4*G_19*I_2+4*G_23*I_2-4*G_8*I_2-2*pow(L_x_m12,2)*G_3+numeric(3,8)*I_176+numeric(3,2)*I_70+3*I*Pi*I_25-8*I*Pi*I_29+3*I*Pi*I_14-8*G_15*I_2-4*L_x_m12*I_29-3*G_3*I_25-pow(L_x_m12,2)*I_2-16*G_61-2*G_27+8*G_53+4*G_52+4*G_33+4*G_28-2*G_35-4*G_55+G_105+G_101+2*G_97+G_90+2*G_91+G_93+G_87+G_83-4*G_39+2*G_79+G_75-4*G_73-G_72+G_42+4*G_69+4*G_37-4*G_30+4*G_65+4*G_57+G_45+G_41-6*I_110-G_21*G_2-G_24*G_2-G_2*G_20-G_25*G_2-G_38-15*zeta_2*G_3+2*G_19*G_2+7*zeta_2*G_5+8*G_2*G_15-2*G_7*G_4+3*G_2*G_10+3*G_2*G_9-6*G_2*G_8-4*G_2*G_17-4*G_2*G_16+2*G_2*G_23-4*G_4*G_13+4*G_3*G_7+8*zeta_2*G_4+8*G_3*G_13-2*G_5*G_7-4*G_5*G_13+2*L_mz*L_x_m12*G_3-2*L_mz*L_x_m12*G_5+2*L_x_m12*G_5*G_2+2*L_x_m12*G_4*G_2-4*L_x_m12*G_3*G_2-6*I_121;
    ex J_10_4 = 3*pow(L_mz,2)*G_5*I_1+64*G_61*I_2+16*L_x_m12*I_124+32*G_15*I_29+54*zeta_2*I_29-6*L_mz*L_x_m12*G_5*I_1+6*L_x_m12*G_5*G_2*I_1+8*L_mz*L_x_m12*G_5*I_2+24*I_236+numeric(3,4)*L_mz*I_176-12*L_x_m12*G_3*G_2*I_1+6*L_x_m12*G_4*G_2*I_1+54*zeta_2*G_2*G_3-27*zeta_2*G_2*G_4+12*G_37*I_1-12*G_30*I_1+12*G_65*I_1+12*G_57*I_1-3*G_38*I_1-6*G_2*I_70+12*G_13*I_14+6*G_7*I_14+12*G_2*I_71-8*L_x_m12*G_4*G_2*I_2+16*L_x_m12*G_3*G_2*I_2-8*L_x_m12*G_5*G_2*I_2-27*zeta_2*G_2*G_5+6*L_mz*L_x_m12*G_3*I_1-16*G_3*L_mz*I_29+48*L_x_m12*G_15*I_2+32*G_3*L_x_m12*I_29-32*L_mz*G_15*I_2+5*zeta_2*L_x_m12*I_2-6*G_2*L_x_m12*I_25-6*G_4*L_x_m12*I_24-12*G_2*G_3*I_24-6*G_2*G_5*I_25-6*G_5*L_mz*I_25+6*G_5*L_x_m12*I_25+6*G_4*L_x_m12*I_25-6*G_2*G_4*I_25-6*G_3*L_x_m12*I_25-3*L_x_m12*L_mz*I_25+60*zeta_2*G_3*I_2+3*I_230-8*L_mz*L_x_m12*G_3*I_2-3*L_mz*G_25*I_1+12*L_x_m12*G_8*I_1-3*L_mz*G_8*I_1+12*G_2*G_3*I_25+3*L_mz*G_10*I_1+3*L_mz*G_19*I_1+3*L_mz*G_18*I_1+3*L_x_m12*G_25*I_1+3*L_x_m12*G_20*I_1+3*L_x_m12*G_21*I_1+3*L_x_m12*G_24*I_1-3*L_mz*G_21*I_1-6*I*Pi*G_23*I_1+6*I*G_4*Pi*I_25+6*I*G_4*Pi*I_14+6*I*G_3*Pi*I_13-6*I*G_4*Pi*I_24-16*I*Pi*G_16*I_2-3*L_x_m12*G_10*I_1-12*L_mz*G_17*I_1-3*L_mz*G_22*I_1-9*L_mz*G_23*I_1-6*L_mz*I_121+12*G_3*I_121-6*L_mz*I_110+12*G_3*I_110+numeric(3,4)*I_302-12*G_2*G_10*I_2-12*G_2*G_9*I_2+24*G_2*G_8*I_2+16*G_2*G_17*I_2+16*G_2*G_16*I_2+4*L_mz*G_22*I_2+12*L_mz*G_23*I_2+4*L_mz*G_21*I_2+16*L_mz*G_17*I_2+4*L_x_m12*G_10*I_2+12*L_x_m12*G_9*I_2-16*L_x_m12*G_16*I_2+12*L_x_m12*G_16*I_1-3*G_24*G_2*I_1+12*L_x_m12*G_17*I_1-3*G_21*G_2*I_1+21*zeta_2*G_5*I_1-3*pow(L_x_m12,2)*I_14-6*I*Pi*G_91-3*G_25*G_2*I_1+6*G_19*G_2*I_1-6*I*Pi*G_39-I*Pi*G_102-4*I*Pi*G_66-I*Pi*G_84+3*I*Pi*G_74-9*I*Pi*G_30-6*I*Pi*G_73+3*I*Pi*G_44-16*I*Pi*G_63+12*I*Pi*G_37-6*I*Pi*G_43-16*I*Pi*G_62+18*I*Pi*G_28+32*I*Pi*G_61+24*G_2*G_15*I_1-3*G_2*G_20*I_1-4*pow(L_x_m12,2)*G_17-pow(L_x_m12,2)*G_20+pow(L_x_m12,2)*G_10+numeric(3,2)*G_3*L_mz*I_46+numeric(3,4)*L_x_m12*L_mz*I_46+numeric(-3,2)*G_3*L_x_m12*I_46+numeric(-3,4)*G_1*L_mz*I_47+numeric(-3,2)*G_3*L_mz*I_47+numeric(-3,4)*L_x_m12*L_mz*I_47+I*numeric(1,2)*pow(Pi,3)*G_5+9*G_2*G_9*I_1-18*G_2*G_8*I_1-6*G_7*G_4*I_1-6*G_8*I_25-3*L_x_m12*I_107-9*G_3*I_107+9*G_2*G_10*I_1+4*L_mz*G_8*I_2-6*G_2*G_5*I_14+12*G_2*G_3*I_14+6*G_3*L_x_m12*I_13-3*G_3*L_mz*I_13+24*G_3*G_13*I_1-6*G_5*G_7*I_1-12*G_5*G_13*I_1+12*G_3*G_7*I_1+24*zeta_2*G_4*I_1-12*G_2*G_16*I_1+6*G_2*G_23*I_1-12*G_4*G_13*I_1-12*G_2*G_17*I_1+6*G_4*L_x_m12*I_14-6*G_2*G_4*I_14-6*G_5*L_mz*I_14+6*G_5*L_x_m12*I_14+numeric(3,4)*I_242+numeric(145,32)*zeta_4+numeric(-3,2)*I_253-3*G_5*L_x_m12*I_13-6*G_2*L_x_m12*I_14-16*L_x_m12*G_17*I_2+4*G_21*G_2*I_2-4*L_mz*G_10*I_2-4*L_mz*G_19*I_2-4*L_mz*G_18*I_2-4*L_x_m12*G_25*I_2-4*L_x_m12*G_20*I_2-4*L_x_m12*G_21*I_2-4*L_x_m12*G_24*I_2+4*G_24*G_2*I_2+4*G_2*G_20*I_2+4*G_25*G_2*I_2+12*I*Pi*G_2*G_4*I_1+32*I*Pi*G_2*G_3*I_2-24*I*Pi*G_2*G_3*I_1-16*I*Pi*G_2*G_5*I_2+12*I*Pi*G_2*G_5*I_1-16*I*Pi*G_2*G_4*I_2-6*G_2*G_3*I_13+I*numeric(1,2)*pow(Pi,3)*G_4+4*pow(L_mz,2)*G_3*I_2+8*pow(L_x_m12,2)*G_3*I_2+2*L_x_m12*pow(L_mz,2)*G_3-2*L_mz*pow(L_x_m12,2)*G_3+4*L_mz*G_25*I_2-8*G_2*G_23*I_2+16*G_4*G_13*I_2-16*G_3*G_7*I_2-32*zeta_2*G_4*I_2-32*G_3*G_13*I_2+8*G_5*G_7*I_2+24*I_246-3*L_x_m12*zeta_2*G_5+16*L_x_m12*G_2*G_15+4*L_x_m12*G_7*G_4+6*L_x_m12*G_2*G_10+6*L_x_m12*G_2*G_9-12*L_x_m12*G_2*G_8-8*L_x_m12*G_2*G_17-8*L_x_m12*G_2*G_16+4*L_x_m12*G_2*G_23-8*L_x_m12*G_4*G_13-8*L_x_m12*G_3*G_7-5*L_x_m12*zeta_2*G_4+16*L_x_m12*G_3*G_13+4*L_x_m12*G_5*G_7-8*L_x_m12*G_5*G_13-2*L_mz*L_x_m12*G_18+2*L_mz*L_x_m12*G_21+2*L_mz*L_x_m12*G_8-16*L_mz*L_x_m12*G_15+2*L_mz*L_x_m12*G_22+6*L_mz*L_x_m12*G_23+8*L_mz*L_x_m12*G_17+2*L_mz*L_x_m12*G_25-2*L_mz*L_x_m12*G_10-2*L_mz*L_x_m12*G_19+8*pow(L_mz,2)*G_15+numeric(-37,3)*zeta_3*I_2+3*pow(L_x_m12,2)*G_5*I_1+3*pow(L_x_m12,2)*G_4*I_1+numeric(3,2)*pow(L_mz,2)*I_25-I*pow(Pi,3)*G_3+numeric(2,3)*pow(L_x_m12,3)*I_2+numeric(9,2)*L_mz*I_107-4*pow(L_x_m12,2)*G_5*I_2+2*L_mz*pow(L_x_m12,2)*G_5-2*L_x_m12*pow(L_mz,2)*G_5-6*pow(L_x_m12,2)*G_3*I_1+numeric(-45,2)*zeta_2*I_14-3*pow(L_mz,2)*G_3*I_1+numeric(3,2)*G_3*I_115+numeric(-3,4)*L_mz*I_115+numeric(3,4)*L_mz*I_116+numeric(-3,2)*pow(L_mz,2)*I_14-2*pow(L_x_m12,2)*G_5*G_2+4*pow(L_x_m12,2)*G_3*G_2-2*pow(L_x_m12,2)*G_4*G_2+numeric(-9,4)*G_3*I_174+numeric(9,8)*L_mz*I_174+numeric(-9,8)*L_mz*I_175+numeric(-3,8)*L_mz*I_170+numeric(3,8)*L_mz*I_171+numeric(3,8)*zeta_2*I_46-I*pow(Pi,3)*I_2+numeric(-2,3)*pow(L_x_m12,3)*G_5+numeric(-2,3)*pow(L_x_m12,3)*G_4+24*L_mz*G_15*I_1+12*G_3*L_mz*I_14+I*numeric(13,3)*Pi*zeta_3-4*G_83*I_2-4*G_75*I_2-4*G_42*I_2-4*G_45*I_2-4*G_41*I_2-45*zeta_2*G_3*I_1+3*L_x_m12*L_mz*I_14-18*G_3*L_x_m12*I_14+12*pow(L_x_m12,2)*G_15+24*I_248+6*G_10*I_14+6*G_19*I_14+numeric(1,12)*pow(L_x_m12,4)+16*G_2*G_4*I_29-16*G_4*L_x_m12*I_29-16*G_5*L_x_m12*I_29-4*G_105*I_2+8*G_27*I_2+12*G_4*L_x_m12*I_28+12*G_5*L_x_m12*I_28-12*G_5*L_mz*I_28+12*G_3*L_mz*I_28-24*G_3*L_x_m12*I_28-32*G_2*G_3*I_29+16*G_2*G_5*I_29-12*G_2*G_5*I_28-12*G_2*G_4*I_28+24*G_2*G_3*I_28-36*L_x_m12*G_15*I_1-18*zeta_2*I_25+12*G_13*I_25+6*G_7*I_25+12*G_2*I_110+6*G_10*I_25+6*G_19*I_25+6*G_23*I_25+3*L_x_m12*I_70+12*G_15*I_24-4*pow(L_x_m12,2)*G_8-3*L_mz*I_106-6*G_2*I_106-6*G_10*I_24-6*G_19*I_24-6*G_23*I_24+6*L_x_m12*I_106-3*G_2*I_107+6*G_3*I_106+6*G_8*I_24-24*G_15*I_14-12*G_3*I_71+6*L_mz*I_71-12*L_x_m12*I_71-48*G_61*I_1+12*G_28*I_1-6*G_35*I_1-12*G_55*I_1-6*G_8*I_14+6*G_97*I_1+4*pow(L_x_m12,2)*G_13-2*pow(L_x_m12,2)*G_7-6*G_3*L_mz*I_24-6*G_5*L_x_m12*I_24+6*G_2*G_4*I_24+6*G_2*G_5*I_24+12*G_3*L_x_m12*I_24+6*G_5*L_mz*I_24+32*I*Pi*G_13*G_3+8*I*Pi*G_2*G_23-16*I*Pi*G_2*G_16-16*I*Pi*G_13*G_4-4*I*Pi*G_2*G_21-24*I*Pi*G_2*G_8-16*I*Pi*G_13*G_5-16*I*Pi*G_2*G_17+32*I*Pi*G_2*G_15+12*I*Pi*G_2*G_9-4*I*Pi*G_2*G_25+12*I*Pi*G_2*G_10-4*I*Pi*G_2*G_24+8*I*Pi*G_2*G_19-4*I*Pi*G_2*G_20-6*I_203-2*L_x_m12*G_21*G_2-2*L_x_m12*G_24*G_2-2*L_x_m12*G_2*G_20-2*L_x_m12*G_25*G_2+8*L_x_m12*zeta_2*G_3+5*L_x_m12*zeta_2*G_2+4*L_x_m12*G_19*G_2-3*L_mz*zeta_2*G_3+3*L_mz*zeta_2*G_5+numeric(-27,2)*I_235+numeric(-3,2)*I_303-12*I_232-6*I_244+6*G_91*I_1-12*G_39*I_1+6*G_79*I_1-12*G_73*I_1-3*G_72*I_1+12*G_69*I_1+32*I*Pi*I_124-12*I*Pi*I_121-12*I*Pi*I_120+3*I*Pi*I_65-12*I*Pi*I_71+6*I*Pi*I_70+6*I*Pi*I_106+3*I*Pi*I_107-12*I*Pi*I_110+16*G_30*I_2-16*G_65*I_2-16*G_57*I_2+4*G_38*I_2+12*G_2*I_121-32*G_13*I_29-16*G_7*I_29-32*G_2*I_124-16*G_10*I_29-16*G_19*I_29-16*G_23*I_29-24*G_15*I_28-12*G_3*I_120-48*L_mz*G_61-L_mz*G_28+8*L_mz*G_35+4*L_mz*G_55+3*L_mz*G_105-L_mz*G_101+8*L_mz*G_97-L_mz*G_90+L_mz*G_91-L_mz*G_93+3*L_mz*G_87-L_mz*G_83+L_mz*G_39-8*L_mz*G_79-L_mz*G_75+L_mz*G_73+L_mz*G_72-L_mz*G_42+12*L_mz*G_69-4*L_mz*G_37+L_mz*G_30-4*L_mz*G_65-4*L_mz*G_57-L_mz*G_45-L_mz*G_41+L_mz*G_107+L_mz*G_103+L_mz*G_89+16*L_mz*G_63+4*L_mz*G_99+L_mz*G_85+4*L_mz*G_67+4*L_mz*G_71-3*L_mz*G_43+L_mz*G_104-L_mz*G_100+4*L_mz*G_96+4*L_mz*G_95+2*L_mz*G_94+L_mz*G_86-4*L_mz*G_78-2*L_mz*G_76-4*L_mz*G_77+4*L_mz*G_68-4*L_mz*G_64+L_mz*G_38+4*L_mz*G_81-L_mz*G_82+64*L_x_m12*G_61+4*L_x_m12*G_27+16*L_x_m12*G_53-8*L_x_m12*G_52-8*L_x_m12*G_33+10*L_x_m12*G_28-20*L_x_m12*G_35-16*L_x_m12*G_55+4*L_x_m12*G_97-2*L_x_m12*G_90-10*L_x_m12*G_91+L_x_m12*G_93+2*L_x_m12*G_39+4*L_x_m12*G_79+L_x_m12*G_75+2*L_x_m12*G_73+2*L_x_m12*G_72-2*L_x_m12*G_42+4*L_x_m12*G_37-L_x_m12*G_30+4*L_x_m12*G_57+L_x_m12*G_45+L_x_m12*G_41+3*L_x_m12*G_92-L_x_m12*G_107-L_x_m12*G_106-L_x_m12*G_103-L_x_m12*G_89-L_x_m12*G_88-16*L_x_m12*G_62-16*L_x_m12*G_63-9*L_x_m12*G_29-4*L_x_m12*G_99-4*L_x_m12*G_98-4*L_x_m12*G_80-L_x_m12*G_85-L_x_m12*G_84-4*L_x_m12*G_67-4*L_x_m12*G_70-4*L_x_m12*G_71+12*L_x_m12*G_56+12*L_x_m12*G_36-4*L_x_m12*G_66+3*L_x_m12*G_74+3*L_x_m12*G_44-6*L_x_m12*G_43+2*L_x_m12*G_38+3*L_x_m12*G_40-L_x_m12*G_102-4*L_x_m12*G_81-9*L_x_m12*G_9*I_1-3*G_4*L_x_m12*I_13-3*G_15*I_46+6*G_23*I_14+6*G_15*I_13+3*G_3*I_65+3*L_x_m12*I_65+3*G_8*I_13-3*G_2*I_65-3*G_10*I_13-3*G_19*I_13-3*G_23*I_13+3*G_105*I_1+3*G_101*I_1+3*G_90*I_1+3*G_93*I_1+3*G_87*I_1+3*G_83*I_1+3*G_75*I_1+3*G_42*I_1+3*G_45*I_1+3*G_41*I_1+96*G_203+8*G_181+8*G_114-32*G_184-16*G_182-16*G_131+8*G_130-4*G_109-16*G_183-14*G_116+13*G_110+16*G_201+8*G_191-16*G_186-16*G_133-13*G_119+16*G_117-4*G_212+2*G_221-8*G_209-16*G_204-16*G_205+4*G_206+16*G_207-4*G_208-13*G_111-16*G_202+4*G_121-8*G_215-4*G_196-4*G_197+16*G_194-4*G_195-16*G_192+4*G_193+16*G_187-G_157-4*G_216-4*G_217+3*G_122-8*G_213-4*G_218-G_170-G_169+4*G_154+G_258+4*G_259-G_260-G_261-G_262-2*G_263-6*G_264-4*G_265-8*G_266-4*G_267-4*G_268-4*G_269+G_270+4*G_271-G_272-2*G_273-G_274-G_275-G_276-2*G_277-G_278-2*G_279-G_280-G_281-G_155-G_168+4*G_167+4*G_120+G_166-4*G_162-4*G_257-4*G_163-2*G_164-4*G_165-4*G_255-10*G_256+4*G_222+4*G_223+14*G_224-4*G_225+G_226+4*G_227-G_228-G_229-G_230+2*G_231+6*G_232+4*G_233+16*G_234-4*G_235-4*G_236-4*G_237+G_238+4*G_239-G_240-2*G_241-G_242-G_243-G_244-2*G_245-G_246-2*G_247-G_248-G_249+4*G_250+5*G_251+4*G_252-2*G_253-4*G_254-2*G_161+4*G_123+4*G_160-4*G_214+5*G_159-G_156+14*G_151-4*G_152+G_153+4*G_150+4*G_220-13*G_219+2*G_148+4*G_149-4*G_210+4*G_147-4*G_144-4*G_145-13*G_146-4*G_143-4*G_142+4*G_140+16*G_141-16*G_139+16*G_134-4*G_211-8*G_19*G_2*I_2+G_2*G_107+G_2*G_106+G_2*G_103+G_2*G_102+G_2*G_89+G_2*G_88+G_2*G_85+G_2*G_84+zeta_2*G_22-zeta_2*G_18-12*I_245+32*I*G_2*Pi*I_29+32*I*Pi*G_13*I_2+32*I*Pi*G_15*I_2+12*I*G_5*Pi*I_28-16*I*G_5*Pi*I_29-6*I*Pi*G_19*I_1+12*I*Pi*G_9*I_2-24*I*Pi*G_8*I_2-4*I*Pi*G_21*I_2-4*I*Pi*G_25*I_2-4*I*Pi*G_24*I_2+12*I*Pi*G_10*I_2+12*I*Pi*G_17*I_1+12*I*G_3*Pi*I_24-6*I*G_5*Pi*I_24+32*I*G_3*Pi*I_29+8*I*Pi*G_23*I_2-24*I*Pi*G_15*I_1+12*I*G_4*Pi*I_28-12*I*G_2*Pi*I_25-8*L_x_m12*G_7*I_2+16*L_x_m12*G_13*I_2+8*G_7*G_4*I_2+16*G_5*L_mz*I_29+16*G_2*L_x_m12*I_29+16*G_5*G_13*I_2-32*G_2*G_15*I_2-28*zeta_2*G_5*I_2-4*G_118+54*zeta_2*G_2*I_2+numeric(4,3)*pow(L_x_m12,3)*G_3+numeric(-2,3)*pow(L_mz,3)*G_3+numeric(-11,6)*zeta_3*L_x_m12+numeric(5,4)*zeta_2*pow(L_x_m12,2)+numeric(-37,3)*zeta_3*G_2+numeric(2,3)*pow(L_x_m12,3)*G_2+numeric(3,2)*L_mz*I_128+numeric(-3,2)*L_mz*I_129+3*I*Pi*G_75-I*Pi*G_89+8*I*Pi*G_97-4*I*Pi*G_98+8*I*Pi*G_65-4*I*Pi*G_99+3*I*Pi*G_40+8*I*Pi*G_69+3*I*Pi*G_45+3*I*Pi*G_41-4*I*Pi*G_80+12*I*Pi*G_36-I*Pi*G_107-I*Pi*G_85-I*Pi*G_103-I*Pi*G_106-9*I*Pi*G_29-4*I*Pi*G_67-I*Pi*G_88-24*I*Pi*G_55+2*I*Pi*G_105+8*I*Pi*G_79+12*I*Pi*G_57+12*I*Pi*G_56+32*I*Pi*G_53-24*I*Pi*G_35+3*I*Pi*G_93+3*I*Pi*G_92+2*I*Pi*G_101+2*I*Pi*G_87+2*I*Pi*G_83-4*I*Pi*G_70-4*I*Pi*G_71-4*I*Pi*G_81-32*I_249-16*G_3*G_52-6*G_9*G_7-7*zeta_2*G_21+4*G_2*G_66+6*G_2*G_73+6*G_2*G_91-6*G_10*G_7+8*zeta_3*G_4-3*G_2*G_40+8*G_16*G_7+8*G_3*G_27+8*G_17*G_7-3*G_2*G_41-16*G_3*G_33+16*G_13*G_16-3*G_2*G_44+16*G_13*G_17+66*zeta_2*G_15-11*zeta_3*G_3-5*zeta_2*G_7+54*zeta_2*G_13-42*zeta_2*G_8-16*L_x_m12*G_8*I_2+14*zeta_2*G_23+2*G_25*G_7+10*zeta_2*G_19-4*G_23*G_7-3*G_2*G_92+3*zeta_3*G_5+16*G_2*G_62+8*G_5*G_33+8*G_5*G_52+8*G_4*G_33+8*G_4*G_52+16*G_2*G_63+2*G_24*G_7+9*G_2*G_29+4*G_2*G_99+4*G_2*G_98+4*G_2*G_81+4*G_2*G_80-4*G_5*G_27-4*G_4*G_27-16*G_15*G_7-8*zeta_2*G_24-4*G_19*G_7-18*G_2*G_28-7*zeta_2*G_25-8*zeta_2*G_20-3*G_2*G_45+9*G_2*G_30+12*G_8*G_7+2*G_21*G_7-2*G_2*G_83-32*G_13*G_15+4*G_2*G_67+4*G_2*G_70-2*G_2*G_87-3*G_2*G_93+2*G_20*G_7-8*G_13*G_19-12*G_13*G_10-8*G_2*G_65+16*G_53*G_4+4*G_2*G_71+16*G_53*G_5-2*G_2*G_101-32*zeta_2*G_16-12*G_2*G_56-2*G_2*G_105-8*G_2*G_97-8*G_2*G_79-12*G_2*G_36+18*zeta_2*G_10-28*zeta_2*G_17-8*G_2*G_69+6*G_2*G_39+24*G_2*G_35-8*G_13*G_23+24*zeta_2*G_9+6*G_2*G_43-12*G_2*G_57-12*G_13*G_9+4*G_13*G_25-12*G_2*G_37-32*G_53*G_3+24*G_2*G_55-32*G_2*G_61+4*G_13*G_20+24*G_13*G_8-3*G_2*G_75-3*G_2*G_74+4*G_13*G_21+4*G_13*G_24+4*G_158+numeric(-9,2)*I_204+numeric(9,2)*I_202+numeric(3,8)*I_211+numeric(3,2)*I_199-24*I*G_3*Pi*I_28+12*I*Pi*G_16*I_1-16*I*Pi*G_17*I_2+8*I*Pi*G_19*I_2-16*I*G_4*Pi*I_29-12*I*G_3*Pi*I_25+3*I*Pi*G_25*I_1+3*I*Pi*G_24*I_1+6*I*G_5*Pi*I_25+3*I*Pi*G_20*I_1+3*I*Pi*G_21*I_1-12*I*G_3*Pi*I_14-3*I*G_4*Pi*I_13-4*I*Pi*G_20*I_2-12*I*G_2*Pi*I_14-3*I*G_5*Pi*I_13+18*I*Pi*G_8*I_1-9*I*Pi*G_9*I_1-9*I*Pi*G_10*I_1+6*I*G_5*Pi*I_14+numeric(-9,8)*I_301+numeric(3,8)*I_300+numeric(3,8)*I_299+pow(L_mz,2)*G_10-pow(L_mz,2)*G_8-pow(L_mz,2)*G_25-pow(L_mz,2)*G_22-3*pow(L_mz,2)*G_23-pow(L_mz,2)*G_21+pow(L_mz,2)*G_19+pow(L_mz,2)*G_18-4*pow(L_mz,2)*G_17+3*pow(L_x_m12,2)*G_9-pow(L_x_m12,2)*G_25-4*pow(L_x_m12,2)*G_16-pow(L_x_m12,2)*G_21-pow(L_x_m12,2)*G_24-32*G_53*I_2-16*G_52*I_2-16*G_33*I_2-16*G_28*I_2+8*G_35*I_2+16*G_55*I_2+16*G_8*I_29-8*G_97*I_2-8*G_91*I_2+16*G_39*I_2-8*G_79*I_2+16*G_73*I_2+4*G_72*I_2-16*G_69*I_2-16*G_37*I_2+6*L_mz*I_120-12*L_x_m12*I_120-12*G_8*I_28+12*G_2*I_120+12*G_10*I_28+12*G_19*I_28+12*G_23*I_28-3*G_3*I_128-4*G_101*I_2-4*G_90*I_2-4*G_93*I_2-4*G_87*I_2+numeric(2,3)*pow(L_mz,3)*G_5+numeric(-3,8)*pow(L_mz,2)*I_46+numeric(-3,2)*G_3*I_176+numeric(-3,4)*L_x_m12*I_176+numeric(9,4)*G_8*I_47+numeric(-3,8)*zeta_2*I_47+numeric(3,8)*pow(L_mz,2)*I_47+numeric(-3,8)*L_mz*I_177+numeric(3,4)*G_3*I_170+numeric(3,4)*G_3*I_172+numeric(3,4)*G_6*I_47+numeric(-3,2)*L_mz*I_65+numeric(3,4)*G_3*I_79+numeric(-3,8)*L_mz*I_79+numeric(3,8)*L_mz*I_80+numeric(-3,8)*L_mz*I_172+numeric(3,8)*L_mz*I_173+4*pow(L_x_m12,2)*G_2*I_2-4*pow(L_mz,2)*G_5*I_2-4*pow(L_x_m12,2)*G_4*I_2-I*pow(Pi,3)*G_2+numeric(9,2)*I_231+3*G_2*G_5*I_13+3*G_2*G_4*I_13+4*pow(L_x_m12,2)*I_29+3*G_5*L_mz*I_13;
    ex J_11_0 = 0;
    ex J_11_1 = 0;
    ex J_11_2 = L_mz*G_3-L_mz*G_5-2*L_x_m12*G_3+L_x_m12*G_5+L_x_m12*G_4+G_10-G_4*G_2-2*I*Pi*G_3-G_8+G_19-2*G_15-G_5*G_2+I*Pi*G_5+2*G_3*G_2+G_23+I*Pi*G_4;
    ex J_11_3 = -4*L_x_m12*G_17-L_x_m12*G_21-4*L_x_m12*G_16+L_x_m12*G_10-L_x_m12*G_20+12*L_x_m12*G_15-4*L_x_m12*G_8-L_x_m12*G_24+3*L_x_m12*G_9-L_x_m12*G_25+L_mz*G_22-8*L_mz*G_15+3*L_mz*G_23-L_mz*G_10+4*L_mz*G_17+L_mz*G_25-L_mz*G_18-L_mz*G_19+L_mz*G_8+L_mz*G_21-L_x_m12*G_5*I_1-L_mz*G_3*I_1+G_4*G_2*I_1+G_5*G_2*I_1+L_mz*G_5*I_1-L_x_m12*G_4*I_1-2*G_3*G_2*I_1+2*L_x_m12*G_3*I_1+numeric(1,8)*I_176+G_8*I_1-I*Pi*I_25+G_3*I_14+2*G_15*I_1-G_23*I_1-G_19*I_1-G_10*I_1-G_2*I_14+L_x_m12*I_14+G_2*I_25+numeric(1,8)*L_mz*I_47+numeric(-1,8)*L_mz*I_46+numeric(1,4)*G_3*I_46+numeric(-1,2)*L_mz*I_14+numeric(1,2)*L_mz*I_25+2*I*Pi*G_3*I_1-I*Pi*G_5*I_1-I*Pi*G_4*I_1+numeric(-1,2)*I_107+I*Pi*I_14-pow(L_mz,2)*G_5-pow(L_x_m12,2)*G_5-pow(L_x_m12,2)*G_4+numeric(1,2)*I_70-4*I*Pi*G_2*G_4+8*I*Pi*G_2*G_3-4*I*Pi*G_2*G_5+pow(L_mz,2)*G_3+2*pow(L_x_m12,2)*G_3-L_x_m12*I_25-G_3*I_25+16*G_61-4*G_28+2*G_35+4*G_55-G_105-G_101-2*G_97-G_90-2*G_91-G_93-G_87-G_83+4*G_39-2*G_79-G_75+4*G_73+G_72-G_42-4*G_69-4*G_37+4*G_30-4*G_65-4*G_57-G_45-G_41+G_21*G_2+G_24*G_2+G_2*G_20+G_25*G_2+G_38-6*I*Pi*G_8+3*I*Pi*G_9+3*I*Pi*G_10-I*Pi*G_20-I*Pi*G_25-I*Pi*G_24+2*I*Pi*G_23+2*I*Pi*G_19-4*I*Pi*G_17-4*I*Pi*G_16+8*I*Pi*G_15-I*Pi*G_21+15*zeta_2*G_3-2*G_19*G_2-7*zeta_2*G_5-8*G_2*G_15+2*G_7*G_4-3*G_2*G_10-3*G_2*G_9+6*G_2*G_8+4*G_2*G_17+4*G_2*G_16-2*G_2*G_23+4*G_4*G_13-4*G_3*G_7-8*zeta_2*G_4-8*G_3*G_13+2*G_5*G_7+4*G_5*G_13-2*L_mz*L_x_m12*G_3+2*L_mz*L_x_m12*G_5-2*L_x_m12*G_5*G_2-2*L_x_m12*G_4*G_2+4*L_x_m12*G_3*G_2;
    ex J_11_4 = pow(L_mz,2)*G_5*I_1-2*L_mz*L_x_m12*G_5*I_1+2*L_x_m12*G_5*G_2*I_1-4*L_x_m12*G_3*G_2*I_1+2*L_x_m12*G_4*G_2*I_1-54*zeta_2*G_2*G_3+27*zeta_2*G_2*G_4+I*pow(Pi,3)*G_3+numeric(-4,3)*pow(L_x_m12,3)*G_3+numeric(2,3)*pow(L_mz,3)*G_3+4*G_37*I_1-4*G_30*I_1+4*G_65*I_1+4*G_57*I_1-G_38*I_1-2*G_2*I_70+4*G_13*I_14+2*G_7*I_14+4*G_2*I_71+27*zeta_2*G_2*G_5+2*L_mz*L_x_m12*G_3*I_1+2*G_2*L_x_m12*I_25+2*G_4*L_x_m12*I_24+4*G_2*G_3*I_24+2*G_2*G_5*I_25+2*G_5*L_mz*I_25-2*G_5*L_x_m12*I_25-2*G_4*L_x_m12*I_25+2*G_2*G_4*I_25+6*G_3*L_x_m12*I_25-4*G_3*L_mz*I_25-L_x_m12*L_mz*I_25-I_230-L_mz*G_25*I_1+4*L_x_m12*G_8*I_1-L_mz*G_8*I_1-4*G_2*G_3*I_25+L_mz*G_10*I_1+L_mz*G_19*I_1+L_mz*G_18*I_1+L_x_m12*G_25*I_1+L_x_m12*G_20*I_1+L_x_m12*G_21*I_1+L_x_m12*G_24*I_1-L_mz*G_21*I_1-L_x_m12*G_10*I_1-4*L_mz*G_17*I_1-L_mz*G_22*I_1-3*L_mz*G_23*I_1+numeric(-1,2)*I_303+4*L_x_m12*I_110-2*L_mz*I_110+4*G_3*I_110+numeric(1,2)*G_3*L_mz*I_46+numeric(1,4)*L_x_m12*L_mz*I_46+numeric(-1,2)*G_3*L_x_m12*I_46+numeric(-1,4)*G_1*L_mz*I_47+numeric(-1,2)*G_3*L_mz*I_47+numeric(-1,4)*L_x_m12*L_mz*I_47+I*numeric(-1,2)*pow(Pi,3)*G_5+I*numeric(-1,2)*pow(Pi,3)*G_4+numeric(-3,4)*G_3*I_174+numeric(3,8)*L_mz*I_174+numeric(-3,8)*L_mz*I_175+numeric(-1,8)*L_mz*I_170+numeric(1,8)*L_mz*I_171+numeric(1,8)*zeta_2*I_46+numeric(2,3)*pow(L_x_m12,3)*G_5+numeric(2,3)*pow(L_x_m12,3)*G_4+numeric(-2,3)*pow(L_mz,3)*G_5+numeric(-1,8)*pow(L_mz,2)*I_46+numeric(-1,2)*G_3*I_176+numeric(-1,4)*L_x_m12*I_176+numeric(3,4)*G_8*I_47+numeric(-1,8)*zeta_2*I_47+numeric(1,8)*pow(L_mz,2)*I_47+numeric(-1,8)*L_mz*I_177+numeric(1,4)*G_3*I_170+numeric(1,4)*G_3*I_172+numeric(1,4)*L_mz*I_176+numeric(1,4)*G_6*I_47+numeric(-1,2)*L_mz*I_65+numeric(1,4)*G_3*I_79+numeric(-1,8)*L_mz*I_79+numeric(1,8)*L_mz*I_80+numeric(-1,8)*L_mz*I_172+numeric(1,8)*L_mz*I_173+numeric(-1,4)*I_242+numeric(1,4)*I_302+4*L_x_m12*G_16*I_1-G_24*G_2*I_1+4*L_x_m12*G_17*I_1-G_21*G_2*I_1+7*zeta_2*G_5*I_1-pow(L_x_m12,2)*I_14-G_25*G_2*I_1+2*G_19*G_2*I_1+8*G_2*G_15*I_1-G_2*G_20*I_1+4*pow(L_x_m12,2)*G_17+pow(L_x_m12,2)*G_20-pow(L_x_m12,2)*G_10+3*G_2*G_9*I_1-6*G_2*G_8*I_1-2*G_7*G_4*I_1+2*G_8*I_25+G_3*I_107+3*G_2*G_10*I_1-2*G_2*G_5*I_14+4*G_2*G_3*I_14+2*G_3*L_x_m12*I_13-G_3*L_mz*I_13+8*G_3*G_13*I_1-2*G_5*G_7*I_1-4*G_5*G_13*I_1+4*G_3*G_7*I_1+8*zeta_2*G_4*I_1-4*G_2*G_16*I_1+2*G_2*G_23*I_1-4*G_4*G_13*I_1-4*G_2*G_17*I_1+2*G_4*L_x_m12*I_14-2*G_2*G_4*I_14-2*G_5*L_mz*I_14+2*G_5*L_x_m12*I_14-G_5*L_x_m12*I_13-2*G_2*L_x_m12*I_14+numeric(3,2)*I_235-I_231-2*G_2*G_3*I_13-2*L_x_m12*pow(L_mz,2)*G_3+2*L_mz*pow(L_x_m12,2)*G_3+numeric(1,2)*pow(L_mz,2)*I_25+numeric(-1,2)*L_mz*I_107+numeric(15,2)*zeta_2*I_25+numeric(-15,2)*zeta_2*I_14+numeric(-1,2)*G_3*I_115+numeric(1,4)*L_mz*I_115+numeric(-1,4)*L_mz*I_116+numeric(-1,2)*pow(L_mz,2)*I_14+3*L_x_m12*zeta_2*G_5-16*L_x_m12*G_2*G_15-4*L_x_m12*G_7*G_4-6*L_x_m12*G_2*G_10-6*L_x_m12*G_2*G_9+12*L_x_m12*G_2*G_8+8*L_x_m12*G_2*G_17+8*L_x_m12*G_2*G_16-4*L_x_m12*G_2*G_23+8*L_x_m12*G_4*G_13+8*L_x_m12*G_3*G_7+5*L_x_m12*zeta_2*G_4-16*L_x_m12*G_3*G_13-4*L_x_m12*G_5*G_7+8*L_x_m12*G_5*G_13+2*L_mz*L_x_m12*G_18-2*L_mz*L_x_m12*G_21-2*L_mz*L_x_m12*G_8+16*L_mz*L_x_m12*G_15-2*L_mz*L_x_m12*G_22-6*L_mz*L_x_m12*G_23-8*L_mz*L_x_m12*G_17-2*L_mz*L_x_m12*G_25+2*L_mz*L_x_m12*G_10+2*L_mz*L_x_m12*G_19-8*pow(L_mz,2)*G_15+pow(L_x_m12,2)*G_5*I_1+pow(L_x_m12,2)*G_4*I_1-2*L_mz*pow(L_x_m12,2)*G_5+2*L_x_m12*pow(L_mz,2)*G_5-2*pow(L_x_m12,2)*G_3*I_1-pow(L_mz,2)*G_3*I_1+2*pow(L_x_m12,2)*G_5*G_2-4*pow(L_x_m12,2)*G_3*G_2+2*pow(L_x_m12,2)*G_4*G_2+8*L_mz*G_15*I_1+4*G_3*L_mz*I_14-15*zeta_2*G_3*I_1+L_x_m12*L_mz*I_14-6*G_3*L_x_m12*I_14-12*pow(L_x_m12,2)*G_15+2*G_10*I_14+2*G_19*I_14+4*I*Pi*G_16*I_1+4*I*G_3*Pi*I_25-2*I*G_5*Pi*I_25-4*I*G_3*Pi*I_14-I*G_4*Pi*I_13-4*I*G_2*Pi*I_14-I*G_5*Pi*I_13+6*I*Pi*G_8*I_1-3*I*Pi*G_9*I_1-3*I*Pi*G_10*I_1+2*I*G_5*Pi*I_14-2*I*Pi*G_23*I_1-2*I*G_4*Pi*I_25+2*I*G_4*Pi*I_14+2*I*G_3*Pi*I_13+2*I*G_4*Pi*I_24-12*L_x_m12*G_15*I_1+8*G_15*I_25-4*G_13*I_25-2*G_7*I_25-4*G_2*I_110-2*G_10*I_25-2*G_19*I_25-2*G_23*I_25+L_x_m12*I_70-4*G_15*I_24+I*Pi*G_25*I_1+I*Pi*G_24*I_1+I*Pi*G_20*I_1+I*Pi*G_21*I_1-2*I*Pi*G_19*I_1+4*I*Pi*G_17*I_1-4*I*G_3*Pi*I_24+2*I*G_5*Pi*I_24-8*I*Pi*G_15*I_1+4*I*G_2*Pi*I_25-2*I*Pi*I_106-I*Pi*I_107+4*I*Pi*I_110+4*pow(L_x_m12,2)*G_8+L_mz*I_106+2*G_2*I_106+2*G_10*I_24+2*G_19*I_24+2*G_23*I_24-2*L_x_m12*I_106+G_2*I_107-2*G_3*I_106-2*G_8*I_24-8*G_15*I_14-4*G_3*I_71+2*L_mz*I_71-4*L_x_m12*I_71-16*G_61*I_1+4*G_28*I_1-2*G_35*I_1-4*G_55*I_1-2*G_8*I_14+2*G_97*I_1+I*Pi*I_65+2*G_3*L_mz*I_24+2*G_5*L_x_m12*I_24-2*G_2*G_4*I_24-2*G_2*G_5*I_24-4*G_3*L_x_m12*I_24-2*G_5*L_mz*I_24-4*I*Pi*I_71+2*I*Pi*I_70-8*I*Pi*G_2*G_23+16*I*Pi*G_2*G_16+4*I*Pi*G_2*G_25-12*I*Pi*G_2*G_10+4*I*Pi*G_2*G_24-8*I*Pi*G_2*G_19+4*I*Pi*G_2*G_20+16*I*Pi*G_13*G_4+4*I*Pi*G_2*G_21+24*I*Pi*G_2*G_8+16*I*Pi*G_13*G_5+16*I*Pi*G_2*G_17-32*I*Pi*G_2*G_15-12*I*Pi*G_2*G_9-32*I*Pi*G_13*G_3-2*I_203+4*I*Pi*G_2*G_4*I_1-8*I*Pi*G_2*G_3*I_1+4*I*Pi*G_2*G_5*I_1+2*L_x_m12*G_21*G_2+2*L_x_m12*G_24*G_2+2*L_x_m12*G_2*G_20+2*L_x_m12*G_25*G_2-8*L_x_m12*zeta_2*G_3-4*L_x_m12*G_19*G_2+3*L_mz*zeta_2*G_3-3*L_mz*zeta_2*G_5+2*I_232+2*G_91*I_1-4*G_39*I_1+2*G_79*I_1-4*G_73*I_1-G_72*I_1+4*G_69*I_1+48*L_mz*G_61+L_mz*G_28-8*L_mz*G_35-4*L_mz*G_55-3*L_mz*G_105+L_mz*G_101-8*L_mz*G_97+L_mz*G_90-L_mz*G_91+L_mz*G_93-3*L_mz*G_87+L_mz*G_83-L_mz*G_39+8*L_mz*G_79+L_mz*G_75-L_mz*G_73-L_mz*G_72+L_mz*G_42-12*L_mz*G_69+4*L_mz*G_37-L_mz*G_30+4*L_mz*G_65+4*L_mz*G_57+L_mz*G_45+L_mz*G_41-L_mz*G_107-L_mz*G_103-L_mz*G_89-16*L_mz*G_63-4*L_mz*G_99-L_mz*G_85-4*L_mz*G_67-4*L_mz*G_71+3*L_mz*G_43-L_mz*G_104+L_mz*G_100-4*L_mz*G_96-4*L_mz*G_95-2*L_mz*G_94-L_mz*G_86+4*L_mz*G_78+2*L_mz*G_76+4*L_mz*G_77-4*L_mz*G_68+4*L_mz*G_64-L_mz*G_38-4*L_mz*G_81+L_mz*G_82-64*L_x_m12*G_61-10*L_x_m12*G_28+20*L_x_m12*G_35+16*L_x_m12*G_55-4*L_x_m12*G_97+2*L_x_m12*G_90+10*L_x_m12*G_91-L_x_m12*G_93-2*L_x_m12*G_39-4*L_x_m12*G_79-L_x_m12*G_75-2*L_x_m12*G_73-2*L_x_m12*G_72+2*L_x_m12*G_42-4*L_x_m12*G_37+L_x_m12*G_30-4*L_x_m12*G_57-L_x_m12*G_45-L_x_m12*G_41-3*L_x_m12*G_92+L_x_m12*G_107+L_x_m12*G_106+L_x_m12*G_103+L_x_m12*G_89+L_x_m12*G_88+16*L_x_m12*G_62+16*L_x_m12*G_63+9*L_x_m12*G_29+4*L_x_m12*G_99+4*L_x_m12*G_98+4*L_x_m12*G_80+L_x_m12*G_85+L_x_m12*G_84+4*L_x_m12*G_67+4*L_x_m12*G_70+4*L_x_m12*G_71-12*L_x_m12*G_56-12*L_x_m12*G_36+4*L_x_m12*G_66-3*L_x_m12*G_74-3*L_x_m12*G_44+6*L_x_m12*G_43-2*L_x_m12*G_38-3*L_x_m12*G_40+L_x_m12*G_102+4*L_x_m12*G_81-3*L_x_m12*G_9*I_1-G_4*L_x_m12*I_13-G_15*I_46+2*G_23*I_14+2*G_15*I_13+G_3*I_65+L_x_m12*I_65+G_8*I_13-G_2*I_65-G_10*I_13-G_19*I_13-G_23*I_13+G_105*I_1+G_101*I_1+G_90*I_1+G_93*I_1+G_87*I_1+G_83*I_1+G_75*I_1+G_42*I_1+G_45*I_1+G_41*I_1-96*G_203+14*G_116-13*G_110-16*G_201-8*G_191+16*G_186+16*G_133+13*G_119-16*G_117+4*G_212-2*G_221+8*G_209+16*G_204+16*G_205-4*G_206-16*G_207+4*G_208+13*G_111+16*G_202-4*G_121+8*G_215+4*G_196+4*G_197-16*G_194+4*G_195+16*G_192-4*G_193-16*G_187+G_157+4*G_216+4*G_217-3*G_122+8*G_213+4*G_218+G_170+G_169-4*G_154-G_258-4*G_259+G_260+G_261+G_262+2*G_263+6*G_264+4*G_265+8*G_266+4*G_267+4*G_268+4*G_269-G_270-4*G_271+G_272+2*G_273+G_274+G_275+G_276+2*G_277+G_278+2*G_279+G_280+G_281+G_155+G_168-4*G_167-4*G_120-G_166+4*G_162+4*G_257+4*G_163+2*G_164+4*G_165+4*G_255+10*G_256-4*G_222-4*G_223-14*G_224+4*G_225-G_226-4*G_227+G_228+G_229+G_230-2*G_231-6*G_232-4*G_233-16*G_234+4*G_235+4*G_236+4*G_237-G_238-4*G_239+G_240+2*G_241+G_242+G_243+G_244+2*G_245+G_246+2*G_247+G_248+G_249-4*G_250-5*G_251-4*G_252+2*G_253+4*G_254+2*G_161-4*G_123-4*G_160+4*G_214-5*G_159+G_156-14*G_151+4*G_152-G_153-4*G_150-4*G_220+13*G_219-2*G_148-4*G_149+4*G_210-4*G_147+4*G_144+4*G_145+13*G_146+4*G_143+4*G_142-4*G_140-16*G_141+16*G_139-16*G_134+4*G_211-G_2*G_107-G_2*G_106-G_2*G_103-G_2*G_102-G_2*G_89-G_2*G_88-G_2*G_85-G_2*G_84-zeta_2*G_22+zeta_2*G_18+4*G_118+pow(L_x_m12,2)*I_25+I*Pi*G_107+I*Pi*G_85+I*Pi*G_103+I*Pi*G_106-3*I*Pi*G_74+9*I*Pi*G_30+6*I*Pi*G_73+6*I*Pi*G_91-3*I*Pi*G_75-8*I*Pi*G_97+4*I*Pi*G_98-8*I*Pi*G_65+4*I*Pi*G_99-3*I*Pi*G_40-8*I*Pi*G_69+24*I*Pi*G_35-3*I*Pi*G_93-3*I*Pi*G_92-2*I*Pi*G_101-2*I*Pi*G_87-2*I*Pi*G_83+4*I*Pi*G_70+6*I*Pi*G_39+4*I*Pi*G_66+4*I*Pi*G_80-12*I*Pi*G_36+9*I*Pi*G_29-3*I*Pi*G_44+16*I*Pi*G_63-12*I*Pi*G_37+6*I*Pi*G_43+I*Pi*G_88+I*Pi*G_102+I*Pi*G_84+4*I*Pi*G_71+4*I*Pi*G_81+4*I*Pi*G_67+24*I*Pi*G_55-2*I*Pi*G_105-8*I*Pi*G_79-12*I*Pi*G_57-12*I*Pi*G_56-3*I*Pi*G_41+I*Pi*G_89+16*I*Pi*G_62-18*I*Pi*G_28-32*I*Pi*G_61-3*I*Pi*G_45+16*G_3*G_52+6*G_9*G_7+7*zeta_2*G_21-4*G_2*G_66-6*G_2*G_73-6*G_2*G_91+6*G_10*G_7-8*zeta_3*G_4+3*G_2*G_40-8*G_16*G_7-8*G_3*G_27-8*G_17*G_7+3*G_2*G_41+16*G_3*G_33-16*G_13*G_16+3*G_2*G_44-16*G_13*G_17-66*zeta_2*G_15+11*zeta_3*G_3+42*zeta_2*G_8-14*zeta_2*G_23-2*G_25*G_7-10*zeta_2*G_19+4*G_23*G_7+3*G_2*G_92-3*zeta_3*G_5-16*G_2*G_62-8*G_5*G_33-8*G_5*G_52-8*G_4*G_33-8*G_4*G_52-16*G_2*G_63-2*G_24*G_7-9*G_2*G_29-4*G_2*G_99-4*G_2*G_98-4*G_2*G_81-4*G_2*G_80+4*G_5*G_27+4*G_4*G_27+16*G_15*G_7+8*zeta_2*G_24+4*G_19*G_7+18*G_2*G_28+7*zeta_2*G_25+8*zeta_2*G_20+3*G_2*G_45-9*G_2*G_30-12*G_8*G_7-2*G_21*G_7+2*G_2*G_83+32*G_13*G_15-4*G_2*G_67-4*G_2*G_70+2*G_2*G_87+3*G_2*G_93-2*G_20*G_7+8*G_13*G_19+12*G_13*G_10+8*G_2*G_65-16*G_53*G_4-4*G_2*G_71-16*G_53*G_5+2*G_2*G_101+32*zeta_2*G_16+12*G_2*G_56+2*G_2*G_105+8*G_2*G_97+8*G_2*G_79+12*G_2*G_36-18*zeta_2*G_10+28*zeta_2*G_17+8*G_2*G_69-6*G_2*G_39-24*G_2*G_35+8*G_13*G_23-24*zeta_2*G_9-6*G_2*G_43+12*G_2*G_57+12*G_13*G_9-4*G_13*G_25+12*G_2*G_37+32*G_53*G_3-24*G_2*G_55+32*G_2*G_61-4*G_13*G_20-24*G_13*G_8+3*G_2*G_75+3*G_2*G_74-4*G_13*G_21-4*G_13*G_24-4*G_158-pow(L_mz,2)*G_10+pow(L_mz,2)*G_8+pow(L_mz,2)*G_25+pow(L_mz,2)*G_22+3*pow(L_mz,2)*G_23+pow(L_mz,2)*G_21-pow(L_mz,2)*G_19-pow(L_mz,2)*G_18+4*pow(L_mz,2)*G_17-3*pow(L_x_m12,2)*G_9+pow(L_x_m12,2)*G_25+4*pow(L_x_m12,2)*G_16+pow(L_x_m12,2)*G_21+pow(L_x_m12,2)*G_24+numeric(-3,2)*I_204+numeric(3,2)*I_202+numeric(1,8)*I_211+numeric(1,2)*I_199+G_2*G_5*I_13+G_2*G_4*I_13+G_5*L_mz*I_13+numeric(-3,8)*I_301+numeric(1,8)*I_300+numeric(1,8)*I_299;
    ex J_12_0 = 0;
    ex J_12_1 = numeric(1,2)*I_2;
    ex J_12_2 = numeric(1,2)*I_25+numeric(1,2)*I_34-2*G_3*I_2+L_mz*I_2-2*I_29-L_x_m12*I_2;
    ex J_12_3 = -4*L_mz*G_3*I_2+4*L_x_m12*G_3*I_2-2*G_3*I_34-4*L_mz*I_29-L_x_m12*I_25+L_mz*I_25+4*L_x_m12*I_29+8*G_3*I_29+pow(L_x_m12,2)*I_2+pow(L_mz,2)*I_2-2*L_mz*L_x_m12*I_2+numeric(3,2)*zeta_2*I_2-L_x_m12*I_34+L_mz*I_34+numeric(-1,2)*I_137+8*G_15*I_2-3*I_121+8*I_124+numeric(1,2)*I_113+numeric(1,2)*I_107-2*I_110+numeric(-3,4)*I_138-2*G_3*I_25;
    ex J_12_4 = -L_x_m12*I_113-32*G_61*I_2-16*L_x_m12*I_124+16*L_mz*I_124-32*G_3*I_124-32*G_15*I_29-6*zeta_2*I_29-3*I_235+8*I_236+numeric(-4,3)*zeta_3*I_2+numeric(2,3)*pow(L_mz,3)*I_2+numeric(3,2)*L_x_m12*I_138+numeric(-3,2)*L_mz*I_138+numeric(3,2)*zeta_2*I_34+numeric(-2,3)*pow(L_x_m12,3)*I_2+numeric(3,2)*zeta_2*I_25+16*G_3*L_mz*I_29+8*L_x_m12*L_mz*I_29+4*G_3*L_x_m12*I_34-4*G_3*L_mz*I_34-2*L_x_m12*L_mz*I_34-16*L_x_m12*G_15*I_2-16*G_3*L_x_m12*I_29+3*L_mz*zeta_2*I_2+16*L_mz*G_15*I_2-3*zeta_2*L_x_m12*I_2+4*G_3*L_x_m12*I_25-4*G_3*L_mz*I_25-2*L_x_m12*L_mz*I_25-6*zeta_2*G_3*I_2+8*L_mz*L_x_m12*G_3*I_2+6*L_x_m12*I_121-6*L_mz*I_121+12*G_3*I_121+2*G_3*I_137+4*L_x_m12*I_110-4*L_mz*I_110+8*G_3*I_110+3*G_3*I_138+8*G_15*I_34+L_x_m12*I_137-L_mz*I_137-L_x_m12*I_107+L_mz*I_107-2*G_3*I_107+L_mz*I_113+2*L_mz*pow(L_x_m12,2)*I_2-2*L_x_m12*pow(L_mz,2)*I_2-4*pow(L_mz,2)*G_3*I_2-4*pow(L_x_m12,2)*G_3*I_2+12*I_246+12*I_248+pow(L_x_m12,2)*I_34+pow(L_mz,2)*I_34+numeric(1,2)*I_231+numeric(1,2)*I_263+numeric(3,4)*I_264+numeric(1,2)*I_233+numeric(-3,2)*I_265-2*G_3*I_113+8*G_15*I_25-2*I_232+3*I_266+numeric(-1,2)*I_238+numeric(-3,4)*I_239-3*I_245+pow(L_x_m12,2)*I_25+pow(L_mz,2)*I_25-32*I_249-4*pow(L_x_m12,2)*I_29-4*pow(L_mz,2)*I_29;
    ex J_13_0 = numeric(-1,8);
    ex J_13_1 = numeric(-1,4)*L_x_m12+I*numeric(-1,2)*Pi+numeric(1,2)*G_2;
    ex J_13_2 = -L_mz*G_3+L_mz*G_5+L_x_m12*G_2-L_x_m12*G_5+2*L_x_m12*G_3-L_x_m12*G_4+numeric(1,4)*pow(L_x_m12,2)-I*Pi*G_5-I*Pi*G_4-2*G_13-G_7-G_10+2*I*Pi*G_2-G_19+G_8+G_4*G_2+G_5*G_2-G_23-2*G_3*G_2+2*G_15+numeric(27,8)*zeta_2+2*I*Pi*G_3;
    ex J_13_3 = 4*L_x_m12*G_17+L_x_m12*G_21+4*L_x_m12*G_16-L_x_m12*G_10+L_x_m12*G_20-12*L_x_m12*G_15+4*L_x_m12*G_8+L_x_m12*G_24-3*L_x_m12*G_9+L_x_m12*G_25-L_mz*G_22+8*L_mz*G_15-3*L_mz*G_23+L_mz*G_10-4*L_mz*G_17-L_mz*G_25+L_mz*G_18+L_mz*G_19-L_mz*G_8-L_mz*G_21+2*L_x_m12*G_7-4*L_x_m12*G_13+I*Pi*G_20+I*Pi*G_24+I*Pi*G_25+I*Pi*G_21+6*I*Pi*G_8-3*I*Pi*G_9-3*I*Pi*G_10-2*I*Pi*G_23-2*I*Pi*G_19+4*I*Pi*G_17+4*I*Pi*G_16-8*I*Pi*G_15-8*I*Pi*G_13+I*numeric(1,4)*pow(Pi,3)+numeric(-5,4)*zeta_2*L_x_m12+numeric(-27,2)*zeta_2*G_2+numeric(-1,6)*pow(L_x_m12,3)+pow(L_mz,2)*G_5+pow(L_x_m12,2)*G_5+pow(L_x_m12,2)*G_4+numeric(37,12)*zeta_3-pow(L_x_m12,2)*G_2-8*I*Pi*G_2*G_3+4*I*Pi*G_2*G_5+4*I*Pi*G_2*G_4-pow(L_mz,2)*G_3-2*pow(L_x_m12,2)*G_3-16*G_61-2*G_27+8*G_53+4*G_52+4*G_33+4*G_28-2*G_35-4*G_55+G_105+G_101+2*G_97+G_90+2*G_91+G_93+G_87+G_83-4*G_39+2*G_79+G_75-4*G_73-G_72+G_42+4*G_69+4*G_37-4*G_30+4*G_65+4*G_57+G_45+G_41-G_21*G_2-G_24*G_2-G_2*G_20-G_25*G_2-G_38-15*zeta_2*G_3+2*G_19*G_2+7*zeta_2*G_5+8*G_2*G_15-2*G_7*G_4+3*G_2*G_10+3*G_2*G_9-6*G_2*G_8-4*G_2*G_17-4*G_2*G_16+2*G_2*G_23-4*G_4*G_13+4*G_3*G_7+8*zeta_2*G_4+8*G_3*G_13-2*G_5*G_7-4*G_5*G_13+2*L_mz*L_x_m12*G_3-2*L_mz*L_x_m12*G_5+2*L_x_m12*G_5*G_2+2*L_x_m12*G_4*G_2-4*L_x_m12*G_3*G_2;
    ex J_13_4 = 54*zeta_2*G_2*G_3-27*zeta_2*G_2*G_4-27*zeta_2*G_2*G_5-6*I*Pi*G_91-6*I*Pi*G_39-I*Pi*G_102-4*I*Pi*G_66-I*Pi*G_84+3*I*Pi*G_74-9*I*Pi*G_30-6*I*Pi*G_73+3*I*Pi*G_44-16*I*Pi*G_63+12*I*Pi*G_37-6*I*Pi*G_43-16*I*Pi*G_62+18*I*Pi*G_28+32*I*Pi*G_61-4*pow(L_x_m12,2)*G_17-pow(L_x_m12,2)*G_20+pow(L_x_m12,2)*G_10+I*numeric(1,2)*pow(Pi,3)*G_5+numeric(145,32)*zeta_4+I*numeric(1,2)*pow(Pi,3)*G_4+2*L_x_m12*pow(L_mz,2)*G_3-2*L_mz*pow(L_x_m12,2)*G_3-3*L_x_m12*zeta_2*G_5+16*L_x_m12*G_2*G_15+4*L_x_m12*G_7*G_4+6*L_x_m12*G_2*G_10+6*L_x_m12*G_2*G_9-12*L_x_m12*G_2*G_8-8*L_x_m12*G_2*G_17-8*L_x_m12*G_2*G_16+4*L_x_m12*G_2*G_23-8*L_x_m12*G_4*G_13-8*L_x_m12*G_3*G_7-5*L_x_m12*zeta_2*G_4+16*L_x_m12*G_3*G_13+4*L_x_m12*G_5*G_7-8*L_x_m12*G_5*G_13-2*L_mz*L_x_m12*G_18+2*L_mz*L_x_m12*G_21+2*L_mz*L_x_m12*G_8-16*L_mz*L_x_m12*G_15+2*L_mz*L_x_m12*G_22+6*L_mz*L_x_m12*G_23+8*L_mz*L_x_m12*G_17+2*L_mz*L_x_m12*G_25-2*L_mz*L_x_m12*G_10-2*L_mz*L_x_m12*G_19+8*pow(L_mz,2)*G_15-I*pow(Pi,3)*G_3+2*L_mz*pow(L_x_m12,2)*G_5-2*L_x_m12*pow(L_mz,2)*G_5-2*pow(L_x_m12,2)*G_5*G_2+4*pow(L_x_m12,2)*G_3*G_2-2*pow(L_x_m12,2)*G_4*G_2+numeric(-2,3)*pow(L_x_m12,3)*G_5+numeric(-2,3)*pow(L_x_m12,3)*G_4+I*numeric(13,3)*Pi*zeta_3+12*pow(L_x_m12,2)*G_15+numeric(1,12)*pow(L_x_m12,4)-4*pow(L_x_m12,2)*G_8+4*pow(L_x_m12,2)*G_13-2*pow(L_x_m12,2)*G_7+32*I*Pi*G_13*G_3+8*I*Pi*G_2*G_23-16*I*Pi*G_2*G_16-16*I*Pi*G_13*G_4-4*I*Pi*G_2*G_21-24*I*Pi*G_2*G_8-16*I*Pi*G_13*G_5-16*I*Pi*G_2*G_17+32*I*Pi*G_2*G_15+12*I*Pi*G_2*G_9-4*I*Pi*G_2*G_25+12*I*Pi*G_2*G_10-4*I*Pi*G_2*G_24+8*I*Pi*G_2*G_19-4*I*Pi*G_2*G_20-2*L_x_m12*G_21*G_2-2*L_x_m12*G_24*G_2-2*L_x_m12*G_2*G_20-2*L_x_m12*G_25*G_2+8*L_x_m12*zeta_2*G_3+5*L_x_m12*zeta_2*G_2+4*L_x_m12*G_19*G_2-3*L_mz*zeta_2*G_3+3*L_mz*zeta_2*G_5-48*L_mz*G_61-L_mz*G_28+8*L_mz*G_35+4*L_mz*G_55+3*L_mz*G_105-L_mz*G_101+8*L_mz*G_97-L_mz*G_90+L_mz*G_91-L_mz*G_93+3*L_mz*G_87-L_mz*G_83+L_mz*G_39-8*L_mz*G_79-L_mz*G_75+L_mz*G_73+L_mz*G_72-L_mz*G_42+12*L_mz*G_69-4*L_mz*G_37+L_mz*G_30-4*L_mz*G_65-4*L_mz*G_57-L_mz*G_45-L_mz*G_41+L_mz*G_107+L_mz*G_103+L_mz*G_89+16*L_mz*G_63+4*L_mz*G_99+L_mz*G_85+4*L_mz*G_67+4*L_mz*G_71-3*L_mz*G_43+L_mz*G_104-L_mz*G_100+4*L_mz*G_96+4*L_mz*G_95+2*L_mz*G_94+L_mz*G_86-4*L_mz*G_78-2*L_mz*G_76-4*L_mz*G_77+4*L_mz*G_68-4*L_mz*G_64+L_mz*G_38+4*L_mz*G_81-L_mz*G_82+64*L_x_m12*G_61+4*L_x_m12*G_27+16*L_x_m12*G_53-8*L_x_m12*G_52-8*L_x_m12*G_33+10*L_x_m12*G_28-20*L_x_m12*G_35-16*L_x_m12*G_55+4*L_x_m12*G_97-2*L_x_m12*G_90-10*L_x_m12*G_91+L_x_m12*G_93+2*L_x_m12*G_39+4*L_x_m12*G_79+L_x_m12*G_75+2*L_x_m12*G_73+2*L_x_m12*G_72-2*L_x_m12*G_42+4*L_x_m12*G_37-L_x_m12*G_30+4*L_x_m12*G_57+L_x_m12*G_45+L_x_m12*G_41+3*L_x_m12*G_92-L_x_m12*G_107-L_x_m12*G_106-L_x_m12*G_103-L_x_m12*G_89-L_x_m12*G_88-16*L_x_m12*G_62-16*L_x_m12*G_63-9*L_x_m12*G_29-4*L_x_m12*G_99-4*L_x_m12*G_98-4*L_x_m12*G_80-L_x_m12*G_85-L_x_m12*G_84-4*L_x_m12*G_67-4*L_x_m12*G_70-4*L_x_m12*G_71+12*L_x_m12*G_56+12*L_x_m12*G_36-4*L_x_m12*G_66+3*L_x_m12*G_74+3*L_x_m12*G_44-6*L_x_m12*G_43+2*L_x_m12*G_38+3*L_x_m12*G_40-L_x_m12*G_102-4*L_x_m12*G_81+96*G_203+8*G_181+8*G_114-32*G_184-16*G_182-16*G_131+8*G_130-4*G_109-16*G_183-14*G_116+13*G_110+16*G_201+8*G_191-16*G_186-16*G_133-13*G_119+16*G_117-4*G_212+2*G_221-8*G_209-16*G_204-16*G_205+4*G_206+16*G_207-4*G_208-13*G_111-16*G_202+4*G_121-8*G_215-4*G_196-4*G_197+16*G_194-4*G_195-16*G_192+4*G_193+16*G_187-G_157-4*G_216-4*G_217+3*G_122-8*G_213-4*G_218-G_170-G_169+4*G_154+G_258+4*G_259-G_260-G_261-G_262-2*G_263-6*G_264-4*G_265-8*G_266-4*G_267-4*G_268-4*G_269+G_270+4*G_271-G_272-2*G_273-G_274-G_275-G_276-2*G_277-G_278-2*G_279-G_280-G_281-G_155-G_168+4*G_167+4*G_120+G_166-4*G_162-4*G_257-4*G_163-2*G_164-4*G_165-4*G_255-10*G_256+4*G_222+4*G_223+14*G_224-4*G_225+G_226+4*G_227-G_228-G_229-G_230+2*G_231+6*G_232+4*G_233+16*G_234-4*G_235-4*G_236-4*G_237+G_238+4*G_239-G_240-2*G_241-G_242-G_243-G_244-2*G_245-G_246-2*G_247-G_248-G_249+4*G_250+5*G_251+4*G_252-2*G_253-4*G_254-2*G_161+4*G_123+4*G_160-4*G_214+5*G_159-G_156+14*G_151-4*G_152+G_153+4*G_150+4*G_220-13*G_219+2*G_148+4*G_149-4*G_210+4*G_147-4*G_144-4*G_145-13*G_146-4*G_143-4*G_142+4*G_140+16*G_141-16*G_139+16*G_134-4*G_211+G_2*G_107+G_2*G_106+G_2*G_103+G_2*G_102+G_2*G_89+G_2*G_88+G_2*G_85+G_2*G_84+zeta_2*G_22-zeta_2*G_18-4*G_118+numeric(4,3)*pow(L_x_m12,3)*G_3+numeric(-2,3)*pow(L_mz,3)*G_3+numeric(-11,6)*zeta_3*L_x_m12+numeric(5,4)*zeta_2*pow(L_x_m12,2)+numeric(-37,3)*zeta_3*G_2+numeric(2,3)*pow(L_x_m12,3)*G_2+3*I*Pi*G_75-I*Pi*G_89+8*I*Pi*G_97-4*I*Pi*G_98+8*I*Pi*G_65-4*I*Pi*G_99+3*I*Pi*G_40+8*I*Pi*G_69+3*I*Pi*G_45+3*I*Pi*G_41-4*I*Pi*G_80+12*I*Pi*G_36-I*Pi*G_107-I*Pi*G_85-I*Pi*G_103-I*Pi*G_106-9*I*Pi*G_29-4*I*Pi*G_67-I*Pi*G_88-24*I*Pi*G_55+2*I*Pi*G_105+8*I*Pi*G_79+12*I*Pi*G_57+12*I*Pi*G_56+32*I*Pi*G_53-24*I*Pi*G_35+3*I*Pi*G_93+3*I*Pi*G_92+2*I*Pi*G_101+2*I*Pi*G_87+2*I*Pi*G_83-4*I*Pi*G_70-4*I*Pi*G_71-4*I*Pi*G_81-16*G_3*G_52-6*G_9*G_7-7*zeta_2*G_21+4*G_2*G_66+6*G_2*G_73+6*G_2*G_91-6*G_10*G_7+8*zeta_3*G_4-3*G_2*G_40+8*G_16*G_7+8*G_3*G_27+8*G_17*G_7-3*G_2*G_41-16*G_3*G_33+16*G_13*G_16-3*G_2*G_44+16*G_13*G_17+66*zeta_2*G_15-11*zeta_3*G_3-5*zeta_2*G_7+54*zeta_2*G_13-42*zeta_2*G_8+14*zeta_2*G_23+2*G_25*G_7+10*zeta_2*G_19-4*G_23*G_7-3*G_2*G_92+3*zeta_3*G_5+16*G_2*G_62+8*G_5*G_33+8*G_5*G_52+8*G_4*G_33+8*G_4*G_52+16*G_2*G_63+2*G_24*G_7+9*G_2*G_29+4*G_2*G_99+4*G_2*G_98+4*G_2*G_81+4*G_2*G_80-4*G_5*G_27-4*G_4*G_27-16*G_15*G_7-8*zeta_2*G_24-4*G_19*G_7-18*G_2*G_28-7*zeta_2*G_25-8*zeta_2*G_20-3*G_2*G_45+9*G_2*G_30+12*G_8*G_7+2*G_21*G_7-2*G_2*G_83-32*G_13*G_15+4*G_2*G_67+4*G_2*G_70-2*G_2*G_87-3*G_2*G_93+2*G_20*G_7-8*G_13*G_19-12*G_13*G_10-8*G_2*G_65+16*G_53*G_4+4*G_2*G_71+16*G_53*G_5-2*G_2*G_101-32*zeta_2*G_16-12*G_2*G_56-2*G_2*G_105-8*G_2*G_97-8*G_2*G_79-12*G_2*G_36+18*zeta_2*G_10-28*zeta_2*G_17-8*G_2*G_69+6*G_2*G_39+24*G_2*G_35-8*G_13*G_23+24*zeta_2*G_9+6*G_2*G_43-12*G_2*G_57-12*G_13*G_9+4*G_13*G_25-12*G_2*G_37-32*G_53*G_3+24*G_2*G_55-32*G_2*G_61+4*G_13*G_20+24*G_13*G_8-3*G_2*G_75-3*G_2*G_74+4*G_13*G_21+4*G_13*G_24+4*G_158+pow(L_mz,2)*G_10-pow(L_mz,2)*G_8-pow(L_mz,2)*G_25-pow(L_mz,2)*G_22-3*pow(L_mz,2)*G_23-pow(L_mz,2)*G_21+pow(L_mz,2)*G_19+pow(L_mz,2)*G_18-4*pow(L_mz,2)*G_17+3*pow(L_x_m12,2)*G_9-pow(L_x_m12,2)*G_25-4*pow(L_x_m12,2)*G_16-pow(L_x_m12,2)*G_21-pow(L_x_m12,2)*G_24+numeric(2,3)*pow(L_mz,3)*G_5-I*pow(Pi,3)*G_2;
    ex J_14_0 = 0;
    ex J_14_1 = 0;
    ex J_14_2 = numeric(1,2)*L_mz*I_9+numeric(-1,2)*L_mz*I_4+numeric(1,4)*I_36+numeric(1,2)*I_45;
    ex J_14_3 = numeric(1,2)*L_mz*I_18-2*L_mz*G_3*I_9+2*L_mz*G_3*I_4-L_mz*L_x_m12*I_9-L_mz*G_1*I_9+L_mz*L_x_m12*I_4+L_mz*G_1*I_4-2*G_3*I_45+L_mz*I_45-L_x_m12*I_45+G_6*I_9+3*G_8*I_9-3*G_3*I_30-G_3*I_36-G_6*I_4-3*G_8*I_4-2*I_169+numeric(-1,2)*L_mz*I_10+numeric(3,2)*G_3*I_19+numeric(-3,4)*L_mz*I_19+numeric(1,4)*L_mz*I_20+numeric(3,4)*L_mz*I_27+numeric(3,2)*G_3*I_26+numeric(-3,4)*L_mz*I_26+numeric(1,2)*zeta_2*I_4+numeric(-1,2)*pow(L_mz,2)*I_4+numeric(1,4)*L_mz*I_35+numeric(-1,2)*L_x_m12*I_36+numeric(1,2)*L_mz*I_36+numeric(1,2)*L_mz*I_12+numeric(3,2)*L_mz*I_30+numeric(-3,2)*L_mz*I_31+numeric(1,2)*pow(L_mz,2)*I_9+numeric(-1,2)*L_mz*I_48+numeric(-1,2)*zeta_2*I_9+numeric(3,4)*I_168+numeric(1,4)*I_91+numeric(1,4)*I_62+numeric(-1,4)*I_90+numeric(-3,8)*I_143+numeric(3,4)*I_114+numeric(-1,4)*I_142+numeric(1,2)*I_63+numeric(-3,2)*I_127;
    ex J_14_4 = numeric(3,2)*G_8*I_20+4*L_mz*G_14*I_9+4*L_mz*G_12*I_9+numeric(-1,2)*L_x_m12*I_91+numeric(1,4)*L_mz*I_83+numeric(3,4)*L_mz*I_87+numeric(-3,4)*L_mz*I_88+numeric(-3,4)*zeta_2*I_27+numeric(3,4)*pow(L_mz,2)*I_27+numeric(-3,4)*L_mz*I_117+numeric(3,2)*G_3*I_104+numeric(3,2)*G_3*I_108+numeric(3,2)*L_mz*I_114+numeric(3,2)*G_6*I_27+numeric(-3,4)*L_mz*I_108+numeric(3,4)*L_mz*I_109+numeric(-9,2)*G_3*I_111+numeric(9,4)*L_mz*I_111+numeric(-9,4)*L_mz*I_112+numeric(-3,4)*L_mz*I_104+numeric(3,4)*L_mz*I_105+numeric(3,4)*zeta_2*I_26+numeric(-3,4)*pow(L_mz,2)*I_26+numeric(1,2)*pow(L_mz,2)*I_18+numeric(1,2)*L_x_m12*I_90+numeric(3,2)*G_3*I_82+numeric(-3,4)*L_mz*I_82+numeric(3,4)*zeta_2*I_19+numeric(-1,2)*zeta_2*I_18+numeric(-1,4)*zeta_2*I_35+numeric(1,4)*pow(L_mz,2)*I_35+numeric(-1,4)*L_mz*I_139+numeric(-1,3)*pow(L_mz,3)*I_4+numeric(-3,4)*pow(L_mz,2)*I_19+numeric(-1,2)*L_mz*I_90+numeric(1,2)*G_6*I_35+numeric(3,2)*G_8*I_35+numeric(-3,8)*G_3*I_140+numeric(3,16)*L_mz*I_140+numeric(-3,16)*L_mz*I_141+numeric(3,2)*L_mz*I_168+numeric(-3,2)*L_x_m12*I_168+numeric(1,2)*L_mz*I_91+numeric(1,2)*G_6*I_20+numeric(-3,2)*G_3*I_87+numeric(1,2)*zeta_2*I_10+numeric(-1,2)*pow(L_mz,2)*I_10+numeric(1,4)*L_mz*I_61+numeric(1,2)*L_mz*I_62+2*L_mz*G_11*I_9-2*L_x_m12*G_6*I_9-6*L_x_m12*G_8*I_9+zeta_2*G_1*I_9-L_mz*G_6*I_9+L_x_m12*L_mz*I_48+6*L_x_m12*G_8*I_4-8*L_mz*G_15*I_4+8*L_mz*G_15*I_9+2*zeta_2*G_3*I_9+2*G_3*L_mz*I_48+zeta_2*L_x_m12*I_9+G_1*L_mz*I_48-zeta_2*G_1*I_4+2*L_x_m12*G_6*I_4-2*L_mz*G_11*I_4-4*L_mz*G_12*I_4-2*zeta_2*G_3*I_4-4*L_mz*L_x_m12*G_3*I_4+6*I_252-3*L_x_m12*L_mz*I_30-6*G_3*L_mz*I_30+3*G_1*L_mz*I_31+6*G_3*L_mz*I_31+3*L_x_m12*L_mz*I_31-4*G_3*L_mz*I_45+4*G_3*L_x_m12*I_45-2*L_x_m12*L_mz*I_45-G_1*L_mz*I_18-L_x_m12*L_mz*I_18-G_3*L_mz*I_20-2*G_3*L_mz*I_18-3*G_3*L_x_m12*I_19+3*G_3*L_mz*I_19-zeta_2*L_x_m12*I_4-G_3*L_mz*I_35+L_mz*G_6*I_4-4*L_mz*G_14*I_4+6*G_3*L_x_m12*I_30-G_1*L_mz*I_12-2*G_3*L_mz*I_12+2*G_3*L_x_m12*I_36-2*G_3*L_mz*I_36-L_x_m12*L_mz*I_36-3*G_3*L_x_m12*I_26+3*G_3*L_mz*I_26-3*G_3*L_mz*I_27+numeric(-1,2)*L_mz*I_51+L_x_m12*L_mz*I_10+2*G_3*L_mz*I_10-L_x_m12*L_mz*I_12+G_1*L_mz*I_10+L_mz*I_63+G_3*I_142-3*G_3*I_114+4*G_15*I_36-G_3*I_91+12*G_15*I_30+6*G_3*I_127+3*L_x_m12*I_127-9*G_8*I_31-3*L_mz*I_127+9*G_3*I_125-3*G_6*I_31-3*G_3*I_118-3*G_3*I_122-6*G_15*I_26-2*L_mz*L_x_m12*G_1*I_4-6*G_15*I_19+G_3*I_90+G_6*I_18+3*G_8*I_18-3*I_241+12*G_35*I_4+4*G_34*I_4+6*G_47*I_4+2*G_31*I_4+4*L_mz*L_x_m12*G_3*I_9+2*G_46*I_4-4*G_26*I_4-9*G_28*I_4+4*G_54*I_4+4*G_32*I_4+12*G_55*I_4-4*G_34*I_9-2*G_46*I_9+4*G_26*I_9-G_6*I_48-3*G_8*I_48+numeric(3,2)*L_mz*zeta_2*I_9+8*G_15*I_45+8*G_3*I_169-4*L_mz*I_169+4*L_x_m12*I_169-3*G_3*I_168-G_3*I_62+2*pow(L_mz,2)*G_3*I_4+L_x_m12*pow(L_mz,2)*I_4-L_mz*pow(L_x_m12,2)*I_4+pow(L_mz,2)*G_1*I_4+numeric(-3,4)*L_mz*I_143+numeric(-1,2)*L_x_m12*I_62+numeric(1,2)*pow(L_mz,2)*I_36+numeric(1,2)*pow(L_x_m12,2)*I_36+numeric(3,2)*G_3*I_143+numeric(-3,2)*L_x_m12*I_114+numeric(9,2)*G_8*I_27+numeric(3,4)*L_x_m12*I_143+numeric(-1,2)*L_mz*I_142+numeric(1,2)*L_x_m12*I_142+numeric(3,4)*zeta_2*I_36+numeric(-1,2)*L_mz*I_84+numeric(-1,4)*zeta_2*I_20+numeric(1,4)*pow(L_mz,2)*I_20+numeric(-1,4)*L_mz*I_92+numeric(1,2)*L_mz*I_81+numeric(-3,2)*G_3*I_85+numeric(3,4)*L_mz*I_85+numeric(-1,4)*L_mz*I_86-3*I_251-G_6*I_10+2*L_mz*L_x_m12*G_1*I_9-3*G_8*I_10+numeric(-1,4)*L_mz*I_89-L_x_m12*I_63+3*G_8*I_12-2*G_3*I_63-3*G_3*I_59+G_6*I_12-pow(L_mz,2)*G_1*I_9-L_x_m12*pow(L_mz,2)*I_9+L_mz*pow(L_x_m12,2)*I_9-2*pow(L_mz,2)*G_3*I_9+numeric(-3,2)*L_mz*I_119+numeric(-3,2)*zeta_2*I_30+numeric(3,2)*pow(L_mz,2)*I_30+numeric(3,2)*zeta_2*I_31+numeric(-3,2)*pow(L_mz,2)*I_31+numeric(3,2)*L_mz*I_130+numeric(3,2)*L_mz*I_118+numeric(9,2)*L_mz*I_126+numeric(-3,2)*L_mz*I_123+numeric(-9,2)*L_mz*I_125+numeric(3,2)*L_mz*I_122+numeric(-1,2)*pow(L_mz,2)*I_48+numeric(1,2)*zeta_2*I_48+numeric(1,2)*L_mz*I_182+numeric(3,4)*G_3*I_187+numeric(-3,8)*L_mz*I_187+numeric(3,8)*L_mz*I_188+numeric(3,2)*zeta_2*I_45+numeric(-1,2)*L_mz*I_64+numeric(-1,2)*zeta_2*I_12+numeric(1,2)*pow(L_mz,2)*I_12+numeric(1,2)*L_mz*I_53+numeric(3,2)*L_mz*I_59+numeric(-3,2)*L_mz*I_60+pow(L_mz,2)*I_45+pow(L_x_m12,2)*I_45+numeric(-3,16)*I_267+numeric(-9,4)*I_237+numeric(1,4)*I_268+numeric(3,2)*I_271+numeric(3,8)*I_269+numeric(3,8)*I_218+numeric(1,4)*I_217+numeric(-1,4)*I_215+numeric(-3,4)*I_216+numeric(1,4)*I_214+numeric(1,4)*I_213+numeric(-1,4)*I_212+numeric(3,4)*I_197+numeric(3,4)*I_295+numeric(-3,8)*I_196+numeric(-1,4)*I_195+numeric(3,4)*I_193+numeric(3,4)*I_219+numeric(1,4)*I_192+numeric(-1,4)*I_191+numeric(3,4)*I_234+numeric(-3,4)*I_270+numeric(3,8)*I_309+numeric(-5,2)*zeta_3*I_9+numeric(1,3)*pow(L_mz,3)*I_9+numeric(-1,2)*G_1*L_mz*I_20+numeric(-1,2)*L_x_m12*L_mz*I_20+numeric(-1,2)*L_x_m12*L_mz*I_35+numeric(-1,2)*G_1*L_mz*I_35+numeric(-3,2)*L_x_m12*L_mz*I_27+numeric(3,2)*L_x_m12*L_mz*I_26+numeric(-3,2)*G_1*L_mz*I_27+numeric(3,2)*L_x_m12*L_mz*I_19-2*I_198+numeric(-3,2)*I_247+numeric(-3,2)*I_194+numeric(-3,2)*I_243+numeric(1,2)*I_190+numeric(9,2)*I_250+numeric(1,4)*L_mz*I_56+numeric(1,2)*L_mz*I_54+numeric(3,2)*G_3*I_55+numeric(-3,4)*L_mz*I_55+numeric(-3,4)*L_mz*I_57+numeric(3,4)*L_mz*I_58+numeric(3,2)*G_3*I_57+numeric(1,4)*I_189+numeric(3,4)*I_229-3*I_296+numeric(5,2)*zeta_3*I_4+8*I_298-3*I_297+numeric(-3,2)*L_mz*zeta_2*I_4+numeric(3,2)*I_240-I_220+9*G_28*I_9-12*G_35*I_9-12*G_55*I_9-4*G_32*I_9-6*G_47*I_9-4*G_54*I_9-2*G_31*I_9;
    ex J_15_0 = 0;
    ex J_15_1 = 0;
    ex J_15_2 = L_mz*I_7+numeric(-1,2)*L_mz*I_5+numeric(-1,2)*I_44+I*Pi*I_5-G_2*I_5+L_x_m12*I_5+G_3*I_5;
    ex J_15_3 = -3*G_15*I_6-4*L_mz*G_3*I_7+G_5*G_2*I_5-L_x_m12*I_21-G_3*I_21-L_mz*I_23-G_2*I_15-2*G_15*I_5-G_10*I_5-zeta_2*I_7-2*L_x_m12*G_2*I_5+2*G_6*I_7+L_x_m12*I_44-G_19*I_5+4*G_13*I_5+G_2*I_21+G_8*I_5+2*G_7*I_5+L_mz*I_17-2*L_mz*L_x_m12*I_7+G_3*I_15+L_x_m12*I_15+L_mz*G_3*I_5+I*numeric(3,2)*Pi*G_4*I_6+I*numeric(3,2)*Pi*G_5*I_6-2*G_3*G_2*I_5-2*L_mz*G_1*I_7-L_x_m12*G_4*I_5+numeric(-1,2)*I_78+numeric(1,8)*I_160+L_mz*G_5*I_5-L_x_m12*G_5*I_5+G_4*G_2*I_5+I*Pi*I_15-I*Pi*I_21+6*G_8*I_7-I*Pi*G_5*I_5-3*I*Pi*G_3*I_6-I*Pi*G_4*I_5-4*I*Pi*G_2*I_5+2*I*Pi*G_3*I_5+3*G_3*G_2*I_6-L_mz*I_44+L_mz*L_x_m12*I_5+numeric(-3,2)*G_4*G_2*I_6+numeric(-3,2)*G_5*G_2*I_6+numeric(3,2)*L_x_m12*G_5*I_6+numeric(-3,2)*L_mz*G_5*I_6+numeric(3,2)*L_mz*G_3*I_6+I*numeric(-1,2)*Pi*I_38+I*numeric(-1,2)*Pi*I_39+numeric(3,2)*L_x_m12*G_4*I_6+numeric(1,2)*L_mz*I_21+numeric(-1,2)*pow(L_mz,2)*I_5+numeric(1,4)*L_mz*I_38+numeric(-1,2)*G_3*I_38+numeric(-1,2)*L_x_m12*I_38+numeric(-3,4)*G_3*I_41+numeric(3,2)*G_10*I_6+numeric(3,2)*G_23*I_6+numeric(-1,4)*L_mz*I_40+numeric(-1,2)*L_mz*I_43+numeric(3,2)*G_19*I_6+numeric(1,2)*G_2*I_38+numeric(-3,2)*G_8*I_6+numeric(-15,2)*zeta_2*I_5+numeric(1,2)*G_2*I_39+numeric(-1,2)*L_x_m12*I_39+numeric(-1,2)*L_mz*I_15+numeric(1,4)*L_mz*I_39+numeric(-1,2)*G_3*I_39+numeric(-1,8)*L_mz*I_42+numeric(3,8)*L_mz*I_41-pow(L_x_m12,2)*I_5+numeric(1,2)*I_166+numeric(1,2)*I_103+pow(L_mz,2)*I_7+numeric(3,4)*I_167+numeric(-1,4)*I_150+numeric(-1,8)*I_161+2*G_3*I_44-3*L_x_m12*G_3*I_6-G_23*I_5+numeric(-1,4)*I_148;
    ex J_15_4 = -L_x_m12*I_103+numeric(-1,4)*L_mz*I_98+numeric(-3,8)*L_mz*I_164+6*G_2*G_17*I_6-G_2*G_20*I_5+2*zeta_2*G_1*I_7+G_5*L_mz*I_15+6*G_2*G_16*I_6+6*G_4*G_13*I_6-3*G_15*I_37-L_x_m12*I_166-G_19*I_15-G_10*I_15+4*G_13*I_15-G_19*I_38-G_4*L_x_m12*I_15-G_5*L_x_m12*I_15-12*L_x_m12*G_8*I_7+G_41*I_5-8*G_52*I_5+2*L_x_m12*I_145+G_45*I_5+G_42*I_5-L_mz*G_8*I_5-12*G_47*I_7-6*G_3*G_7*I_6-8*G_54*I_7-4*G_46*I_7+8*G_26*I_7-8*G_32*I_7-L_x_m12*I_68-3*L_x_m12*G_4*G_2*I_6+L_mz*I_166-G_23*I_38+G_10*I_21+G_19*I_21+G_23*I_21+3*G_15*I_22-G_6*I_43-5*zeta_3*I_7+18*G_28*I_7-24*G_35*I_7-24*G_55*I_7+G_2*L_x_m12*I_38-3*G_8*I_43-4*G_31*I_7-8*G_34*I_7+4*G_3*L_mz*I_23+4*L_x_m12*G_16*I_5+4*zeta_2*L_x_m12*I_5-12*zeta_2*G_3*I_5+G_8*I_38-2*G_3*I_166+G_75*I_5+G_87*I_5-L_mz*I_69+2*G_7*I_15-L_mz*I_78+G_90*I_5-L_mz*G_25*I_5-L_mz*G_22*I_5+4*G_15*I_38+G_83*I_5+4*L_x_m12*G_8*I_5-4*G_55*I_5+27*zeta_2*G_2*I_5+2*L_x_m12*I_149+3*G_15*I_41+G_93*I_5+4*G_28*I_5-2*G_35*I_5-6*G_2*G_8*I_5-G_3*I_68+4*G_69*I_5-3*G_3*I_167-L_x_m12*I_148-2*G_15*I_15+3*G_2*G_3*I_37+2*G_3*I_78+4*G_57*I_5+G_105*I_5-G_38*I_5-8*G_33*I_5+G_101*I_5+4*G_27*I_5-16*G_53*I_5+2*G_97*I_5+2*G_91*I_5-4*G_39*I_5+2*G_79*I_5-4*G_73*I_5+24*G_61*I_6+G_8*I_15+G_2*I_68+4*G_3*L_mz*I_44-4*G_4*G_13*I_5+3*G_5*G_7*I_6+6*G_55*I_6+2*G_3*I_149+2*G_3*L_mz*I_43+8*G_2*G_15*I_5-2*L_x_m12*L_mz*I_17-3*L_mz*G_23*I_5+18*L_x_m12*G_15*I_6-3*G_79*I_6-4*L_x_m12*G_15*I_5-2*I*Pi*G_19*I_5-I*G_4*Pi*I_38+4*I*G_2*Pi*I_21+3*I*Pi*G_23*I_6+6*L_x_m12*G_3*G_2*I_6-4*G_3*L_mz*I_17+I*Pi*I_66+G_1*L_mz*I_43+4*L_mz*L_x_m12*G_1*I_7+3*G_3*L_x_m12*I_39-3*G_97*I_6+2*L_x_m12*G_4*G_2*I_5-6*G_28*I_6+2*G_2*G_23*I_5+G_5*L_mz*I_39+4*G_3*G_7*I_5-6*L_x_m12*G_17*I_6-G_7*I_38+6*G_73*I_6+G_8*I_39+4*zeta_2*G_3*I_7+I*Pi*G_20*I_5+I*Pi*G_24*I_5+I*Pi*G_21*I_5+I*G_5*Pi*I_21-G_24*G_2*I_5-2*G_3*L_mz*I_39-G_10*I_38-2*G_2*I_145-6*L_x_m12*G_16*I_6+6*G_5*G_13*I_6-4*L_x_m12*G_7*I_5+L_x_m12*L_mz*I_43-2*G_7*G_4*I_5+2*zeta_2*L_x_m12*I_7-4*L_x_m12*G_3*G_2*I_5-2*L_mz*L_x_m12*G_3*I_5-2*G_3*L_mz*I_38+3*L_mz*L_x_m12*G_5*I_6-3*G_91*I_6-12*zeta_2*G_4*I_6-G_72*I_5-G_25*G_2*I_5+G_2*L_x_m12*I_39-3*G_2*G_23*I_6+3*L_mz*zeta_2*I_7+3*G_3*L_x_m12*I_38+G_3*L_mz*I_15+7*zeta_2*G_5*I_5-pow(L_x_m12,2)*I_44+numeric(-3,4)*I_272-3*G_3*L_x_m12*I_16+3*G_2*G_3*I_16+2*G_1*L_mz*I_23+I*numeric(9,2)*Pi*G_10*I_6+I*numeric(3,2)*G_4*Pi*I_37+I*numeric(9,2)*Pi*G_9*I_6+I*numeric(-3,2)*Pi*G_21*I_6-G_5*L_x_m12*I_38+3*G_2*G_10*I_5+numeric(1,4)*I_223+numeric(-1,2)*I_222+numeric(1,2)*I_221+3*G_35*I_6+4*I*Pi*G_2*G_5*I_5-8*I*Pi*G_2*G_3*I_5-6*I*Pi*G_2*G_4*I_6-6*I*Pi*G_2*G_5*I_6+4*I*Pi*G_2*G_4*I_5-zeta_2*I_17-4*G_2*G_16*I_5+numeric(1,4)*L_mz*I_160+numeric(-3,4)*G_3*I_75+numeric(3,2)*G_38*I_6+numeric(-3,8)*L_mz*I_100+pow(L_x_m12,2)*G_5*I_5+pow(L_x_m12,2)*G_4*I_5+numeric(1,8)*L_mz*I_159+numeric(3,4)*L_mz*I_144+numeric(1,2)*pow(L_mz,2)*I_21+numeric(1,8)*L_mz*I_162+numeric(-1,8)*L_mz*I_76+numeric(-1,2)*L_mz*I_150+pow(L_mz,2)*G_5*I_5+numeric(1,8)*L_mz*I_156+numeric(-1,4)*L_mz*I_97+numeric(1,2)*G_3*I_97+numeric(1,4)*L_x_m12*I_161+numeric(1,2)*L_x_m12*I_97+numeric(1,8)*L_mz*I_101+numeric(3,2)*G_72*I_6+numeric(-1,2)*L_mz*I_95-2*pow(L_mz,2)*G_1*I_7+numeric(3,2)*G_2*I_148+numeric(-1,4)*L_mz*I_74+numeric(-3,2)*G_41*I_6+numeric(-3,2)*G_42*I_6+numeric(-3,2)*G_45*I_6+numeric(-3,2)*G_8*I_16-4*pow(L_mz,2)*G_3*I_7+numeric(3,8)*L_mz*I_75+numeric(-11,2)*zeta_3*I_5+numeric(-3,8)*G_3*I_146+numeric(3,4)*G_3*I_155+numeric(-1,2)*L_x_m12*I_72+numeric(1,4)*L_mz*I_72+numeric(-3,4)*I_228-4*L_x_m12*G_6*I_7+8*G_3*G_13*I_5-I*Pi*I_68-3*I*G_3*Pi*I_37+16*I*Pi*G_13*I_5+2*I*G_3*Pi*I_15+3*I*G_3*Pi*I_22+4*I*Pi*G_16*I_5-I*G_4*Pi*I_39+12*I*Pi*G_15*I_6-6*I*Pi*G_17*I_6+3*I*Pi*G_19*I_6+I*numeric(-3,2)*Pi*G_25*I_6+I*numeric(-3,2)*G_5*Pi*I_22+I*numeric(-3,2)*G_4*Pi*I_22+I*numeric(3,2)*G_4*Pi*I_16+4*G_65*I_5-I_275+numeric(3,4)*I_273-2*G_7*I_21-I*G_5*Pi*I_38-6*I*Pi*G_16*I_6-8*G_15*I_44+9*G_2*G_8*I_6+pow(L_x_m12,2)*I_21-2*G_6*I_23+L_x_m12*I_78+G_3*I_66+2*L_x_m12*L_mz*I_23-G_4*L_x_m12*I_38-3*L_x_m12*G_9*I_5+2*G_15*I_21-6*G_8*I_23-4*G_2*G_17*I_5+2*G_19*G_2*I_5-3*L_x_m12*G_5*G_2*I_6+12*I*Pi*G_2*G_3*I_6+6*G_8*I_17-6*L_x_m12*G_8*I_6+I*Pi*G_25*I_5-2*G_2*G_3*I_39+zeta_2*I_23-G_23*I_39+G_2*G_5*I_39+numeric(1,8)*I_226+numeric(-1,2)*I_227+numeric(-1,4)*I_206+numeric(1,8)*I_207+numeric(1,2)*I_209+numeric(-1,8)*I_208+numeric(1,2)*I_201+numeric(-1,2)*I_200+numeric(3,8)*I_280+numeric(1,4)*I_279+numeric(-1,2)*I_291+numeric(3,8)*I_290+numeric(1,2)*I_289+numeric(-3,8)*I_288+numeric(-3,16)*I_287+numeric(-1,8)*I_286+numeric(3,8)*I_285+numeric(-1,8)*I_283+numeric(1,8)*I_284+numeric(-1,8)*I_282+numeric(1,8)*I_281-6*G_69*I_6-3*L_mz*L_x_m12*G_3*I_6+L_x_m12*I_95+4*L_x_m12*G_17*I_5-12*G_2*G_15*I_6+6*G_39*I_6+4*G_15*I_39-L_mz*G_21*I_5-12*G_3*G_13*I_6+I*numeric(3,2)*G_5*Pi*I_37+I*numeric(3,2)*G_5*Pi*I_16+numeric(3,2)*G_8*I_22-G_4*L_x_m12*I_39+G_2*G_4*I_39-3*G_2*G_3*I_22+G_2*G_5*I_38+2*G_2*G_3*I_21+2*I*G_2*Pi*I_38+4*I*Pi*G_17*I_5-3*I*Pi*G_10*I_5-2*I*Pi*G_23*I_5-3*I*Pi*G_9*I_5+6*I*Pi*G_8*I_5-2*I*G_3*Pi*I_21-9*I*Pi*G_8*I_6-4*I*G_2*Pi*I_15-I*G_5*Pi*I_39+G_5*L_x_m12*I_21+G_2*G_4*I_15-2*G_3*I_103+G_2*G_5*I_15-G_19*I_39-2*G_5*G_7*I_5-G_3*L_mz*I_21+L_mz*I_103-G_5*L_x_m12*I_39+L_x_m12*I_66+2*G_3*I_145+G_3*I_150-G_8*I_21+8*L_mz*G_12*I_7+L_x_m12*G_24*I_5-L_mz*I_94+G_3*I_95-6*G_37*I_6+numeric(1,4)*I_224-pow(L_mz,2)*I_44+numeric(9,2)*L_x_m12*G_9*I_6-G_2*I_66-6*G_65*I_6-6*G_57*I_6+4*L_mz*G_11*I_7+16*L_mz*G_15*I_7+G_5*L_mz*I_38+numeric(3,2)*L_x_m12*G_10*I_6+numeric(-9,2)*G_2*G_9*I_6+numeric(3,2)*G_25*G_2*I_6+numeric(-3,4)*L_x_m12*L_mz*I_41+numeric(-3,2)*L_mz*G_19*I_6+numeric(-3,2)*G_5*L_mz*I_16+numeric(-3,2)*L_mz*G_18*I_6+numeric(3,2)*G_4*L_x_m12*I_16+numeric(-3,2)*L_x_m12*G_25*I_6+numeric(1,2)*G_3*L_mz*I_42+numeric(3,2)*G_24*G_2*I_6+numeric(3,2)*G_21*G_2*I_6+numeric(3,2)*G_5*L_x_m12*I_16+numeric(3,2)*G_5*L_mz*I_22+numeric(3,2)*G_3*L_mz*I_16+numeric(3,2)*pow(L_mz,2)*G_3*I_6+numeric(-3,2)*L_mz*zeta_2*I_5+numeric(-3,2)*G_2*G_4*I_16+numeric(-3,2)*pow(L_x_m12,2)*G_4*I_6+numeric(1,4)*G_1*L_mz*I_42+numeric(-3,2)*pow(L_mz,2)*G_5*I_6+numeric(-3,2)*G_2*G_4*I_37+numeric(-3,2)*L_x_m12*G_24*I_6+numeric(1,2)*G_1*L_mz*I_40+numeric(3,2)*L_mz*G_21*I_6+numeric(-3,2)*G_5*L_mz*I_37+I*numeric(1,2)*Pi*I_98+I*numeric(-3,2)*Pi*I_148+I*numeric(-1,2)*Pi*I_72+I*numeric(-1,2)*pow(Pi,3)*I_5+I*numeric(-3,2)*Pi*I_144+I*numeric(-1,2)*Pi*I_73+numeric(-21,2)*zeta_2*G_5*I_6+numeric(3,2)*L_mz*G_8*I_6+numeric(3,2)*G_3*L_x_m12*I_41+numeric(3,2)*L_mz*G_25*I_6+numeric(3,2)*G_4*L_x_m12*I_37+numeric(-3,2)*pow(L_x_m12,2)*G_5*I_6+numeric(-3,2)*L_x_m12*G_21*I_6+numeric(3,2)*G_2*G_5*I_22+numeric(1,4)*L_x_m12*L_mz*I_42+numeric(3,2)*G_5*L_x_m12*I_37+numeric(-3,2)*G_5*L_x_m12*I_22+numeric(-3,2)*G_2*G_5*I_37+numeric(3,2)*L_mz*G_22*I_6+numeric(-3,2)*L_x_m12*G_20*I_6+numeric(-3,2)*G_3*L_mz*I_22+numeric(1,2)*L_x_m12*L_mz*I_40+numeric(3,2)*G_2*G_4*I_22+numeric(-3,2)*G_3*L_mz*I_41+numeric(-9,2)*G_2*G_10*I_6+numeric(-1,2)*L_x_m12*L_mz*I_38+numeric(-3,2)*G_2*G_5*I_16+numeric(9,2)*L_mz*G_23*I_6+numeric(-3,2)*L_mz*G_10*I_6+numeric(3,2)*G_2*G_20*I_6+numeric(45,2)*zeta_2*G_3*I_6+numeric(-3,2)*G_4*L_x_m12*I_22+numeric(3,2)*G_3*L_mz*I_37+I*numeric(1,2)*Pi*I_97+numeric(-1,2)*L_x_m12*L_mz*I_39-G_3*I_93-2*G_2*G_3*I_15+2*G_2*L_x_m12*I_21+G_2*I_93-4*G_5*G_13*I_5-4*G_30*I_5+L_mz*I_96-G_10*I_39-2*G_2*G_3*I_38-3*G_3*L_x_m12*I_37-2*G_13*I_38+L_mz*I_67-3*I_294-2*G_2*L_x_m12*I_15-3*G_15*I_16-G_23*I_15+3*G_3*L_x_m12*I_22+numeric(-1,2)*G_3*I_73+numeric(1,2)*G_2*I_72+numeric(-3,2)*G_19*I_22+numeric(-3,16)*L_mz*I_147+numeric(-1,4)*L_mz*I_161+numeric(-3,2)*L_x_m12*I_144+numeric(1,4)*pow(L_mz,2)*I_39+2*pow(L_x_m12,2)*G_2*I_5+numeric(-3,2)*G_8*I_37+numeric(3,2)*G_2*I_144+numeric(3,2)*G_10*I_37+numeric(3,2)*G_19*I_37+numeric(3,2)*G_23*I_37+numeric(-3,2)*G_3*I_144+numeric(-3,2)*zeta_2*I_44+numeric(3,2)*G_19*I_16+numeric(-3,8)*L_mz*I_155+numeric(3,16)*L_mz*I_146+numeric(-1,2)*L_mz*I_66+numeric(-3,4)*G_3*I_152+numeric(-1,2)*G_3*I_160+numeric(1,2)*G_2*I_73+numeric(-3,2)*L_x_m12*I_167+numeric(3,8)*pow(L_mz,2)*I_41+numeric(1,2)*G_3*I_98+numeric(1,2)*L_x_m12*I_98+numeric(-1,2)*G_2*I_98+numeric(-3,2)*G_10*I_22+numeric(3,4)*G_3*I_164+numeric(3,8)*L_mz*I_165+numeric(1,2)*zeta_2*I_43+numeric(-1,2)*pow(L_mz,2)*I_43+numeric(1,2)*L_mz*I_163+numeric(2,3)*pow(L_mz,3)*I_7+numeric(3,2)*G_10*I_16+numeric(1,2)*pow(L_x_m12,2)*I_38+numeric(15,4)*zeta_2*I_38+numeric(-1,2)*G_3*I_72+numeric(1,2)*G_3*I_161+numeric(1,2)*pow(L_x_m12,2)*I_39+numeric(1,4)*pow(L_mz,2)*I_38+numeric(-15,2)*zeta_2*I_15+numeric(-1,4)*pow(L_mz,2)*I_40+numeric(-3,4)*G_8*I_42+numeric(3,4)*G_3*I_157+numeric(-3,8)*L_mz*I_157+numeric(1,4)*L_mz*I_154+numeric(-1,3)*pow(L_mz,3)*I_5+numeric(2,3)*pow(L_x_m12,3)*I_5+numeric(-1,4)*G_6*I_42+numeric(3,8)*L_mz*I_158+numeric(-1,8)*L_mz*I_153+numeric(3,8)*L_mz*I_152+numeric(1,2)*L_mz*I_68+numeric(-1,4)*L_mz*I_151+pow(L_mz,2)*G_3*I_5+numeric(-1,2)*pow(L_mz,2)*I_15-L_mz*pow(L_x_m12,2)*I_5+numeric(1,4)*L_mz*I_73-2*L_x_m12*pow(L_mz,2)*I_7+3*pow(L_x_m12,2)*G_3*I_6+2*L_mz*pow(L_x_m12,2)*I_7+numeric(-1,8)*pow(L_mz,2)*I_42+numeric(-1,2)*L_mz*I_77+numeric(15,4)*zeta_2*I_39+numeric(-3,2)*G_93*I_6+numeric(3,2)*L_mz*I_167+numeric(-1,2)*G_3*I_148+numeric(-3,2)*G_75*I_6+numeric(-3,2)*G_83*I_6+numeric(-3,2)*G_87*I_6+numeric(-3,2)*G_101*I_6+numeric(-3,2)*G_105*I_6+numeric(-3,2)*G_90*I_6+numeric(-3,8)*zeta_2*I_41+numeric(3,2)*G_23*I_16+numeric(1,4)*zeta_2*I_40+numeric(-3,2)*G_23*I_22+numeric(-1,2)*L_x_m12*I_73+numeric(-3,2)*G_8*I_40+numeric(1,4)*L_mz*I_148+numeric(1,4)*L_mz*I_99+numeric(-1,2)*G_2*I_97+numeric(-1,2)*G_6*I_40+numeric(1,8)*zeta_2*I_42+L_x_m12*pow(L_mz,2)*I_5+numeric(1,2)*L_mz*I_102+numeric(1,2)*L_x_m12*I_150+numeric(3,4)*G_3*I_100+numeric(-1,4)*L_x_m12*I_160+numeric(15,2)*zeta_2*I_21+numeric(1,2)*L_mz*I_93+numeric(3,2)*I_293+numeric(-3,4)*I_292-G_2*G_5*I_21+8*L_mz*G_14*I_7-L_mz*I_149+G_2*G_4*I_38-2*G_2*I_149+G_3*L_mz*I_40-G_7*I_39+I*G_4*Pi*I_21-pow(L_x_m12,2)*I_15-L_x_m12*L_mz*I_21-3*G_19*G_2*I_6+8*L_mz*L_x_m12*G_3*I_7+numeric(-1,4)*I_205+pow(L_mz,2)*I_17+6*G_30*I_6+3*G_7*G_4*I_6+G_4*L_x_m12*I_21+numeric(-3,16)*I_274+numeric(-1,4)*I_277+numeric(3,4)*I_278+numeric(3,4)*I_210-2*G_13*I_39-L_mz*I_145+4*G_37*I_5-2*G_1*L_mz*I_17-L_x_m12*I_93-4*G_3*L_x_m12*I_44-4*G_13*I_21+2*L_x_m12*L_mz*I_44-2*L_mz*G_6*I_7+I_276+8*L_x_m12*G_13*I_5+numeric(-1,8)*I_225-12*L_mz*G_15*I_6-G_2*G_4*I_21+L_mz*G_10*I_5+L_mz*G_19*I_5-I*G_5*Pi*I_15-I*G_4*Pi*I_15-3*I*G_3*Pi*I_16-8*I*Pi*G_15*I_5+2*I*G_3*Pi*I_39+2*I*G_2*Pi*I_39+2*I*G_3*Pi*I_38+2*G_6*I_17+L_x_m12*G_25*I_5+L_mz*G_18*I_5-G_5*L_mz*I_21+L_x_m12*G_20*I_5+L_x_m12*G_21*I_5+L_x_m12*L_mz*I_15+2*L_x_m12*G_5*G_2*I_5-G_2*I_95+I*numeric(-3,2)*Pi*G_20*I_6+I*numeric(-3,2)*Pi*G_24*I_6+8*zeta_2*G_4*I_5-2*L_mz*L_x_m12*G_5*I_5+I*Pi*I_95-I*Pi*I_93+2*I*Pi*I_149+2*I*Pi*I_145+6*L_mz*G_17*I_6-pow(L_mz,2)*I_23-L_x_m12*G_10*I_5-4*L_mz*G_17*I_5-G_21*G_2*I_5+3*G_2*G_9*I_5;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_12_0 = " << J_12_0.evalf() << ","  << std::endl;
    std::cout << " J_12_1 = " << J_12_1.evalf() << ","  << std::endl;
    std::cout << " J_12_2 = " << J_12_2.evalf() << ","  << std::endl;
    std::cout << " J_12_3 = " << J_12_3.evalf() << ","  << std::endl;
    std::cout << " J_12_4 = " << J_12_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_13_0 = " << J_13_0.evalf() << ","  << std::endl;
    std::cout << " J_13_1 = " << J_13_1.evalf() << ","  << std::endl;
    std::cout << " J_13_2 = " << J_13_2.evalf() << ","  << std::endl;
    std::cout << " J_13_3 = " << J_13_3.evalf() << ","  << std::endl;
    std::cout << " J_13_4 = " << J_13_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_14_0 = " << J_14_0.evalf() << ","  << std::endl;
    std::cout << " J_14_1 = " << J_14_1.evalf() << ","  << std::endl;
    std::cout << " J_14_2 = " << J_14_2.evalf() << ","  << std::endl;
    std::cout << " J_14_3 = " << J_14_3.evalf() << ","  << std::endl;
    std::cout << " J_14_4 = " << J_14_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_15_0 = " << J_15_0.evalf() << ","  << std::endl;
    std::cout << " J_15_1 = " << J_15_1.evalf() << ","  << std::endl;
    std::cout << " J_15_2 = " << J_15_2.evalf() << ","  << std::endl;
    std::cout << " J_15_3 = " << J_15_3.evalf() << ","  << std::endl;
    std::cout << " J_15_4 = " << J_15_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_A_symbolic.mpl <==
U_A := Matrix(15, 15, [[2*eps/(mZ2-t)^3*(2*eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+
51*eps^2*mZ2^2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*
eps+12*mZ2^2*t)/mZ2,6*eps/(mZ2-t)^3*(2*eps-1)*(eps-1)*(14*eps*mZ2*t+eps*t^2+
mZ2^2*eps-4*mZ2*t)/mZ2,0,0,0,0,0,0,0,0,0,0,0,0,0],[-2*(-2*mZ2^2+2*mZ2^2*eps-5*
mZ2*t+7*eps*mZ2*t-eps*t^2+t^2)*eps^2*(2*eps-1)/(mZ2-t)^2/mZ2,-6*(t+mZ2)*(eps-1
)*eps^2*(2*eps-1)/(mZ2-t)^2/mZ2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-3/2*eps^2/mN2
*(3*eps-1)*(2*eps-1)*(3*eps-2)/(4*eps-1),0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-2*
eps^2/mZ2*(2*eps-1)*(eps-1),0,0,0,0,0,0,0,0,0,0,0],[0,0,-1/2*eps^2/(mN2-s)*(3*
eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(4*eps-1),0,-2*eps^2/(mN2-s)*(2*eps-1)*
(3*eps-1)*s,0,0,0,0,0,0,0,0,0,0],[eps^2*r1*(2*eps-1)*(5*t*eps*mZ2*s+2*eps*mN2*
t^2-6*eps*mN2*mZ2*s-t^2*s*eps-6*t*eps*mN2^2+6*eps*mN2^2*mZ2+6*t*eps*mN2*s+2*
eps*mN2*mZ2*t-4*mN2^2*mZ2-2*mN2*mZ2*t+4*mN2*mZ2*s-4*mZ2*t*s+4*mN2^2*t-mN2*t^2+
t^2*s-4*mN2*s*t)/mN2/(mZ2-t)^3/(s+mN2),3*eps^2*r1*(2*eps-1)*(eps-1)*t/mN2/(mZ2
-t)^3,1/2*eps^2*r1*(2*eps-1)*(3*eps-2)*(-3*eps*t-eps*mZ2+16*mN2*eps+t-4*mN2)/
mN2/(mZ2-t)^2/(4*eps-1),0,0,-eps^2*r1*(2*eps-1)*(eps*mN2*t-2*eps*mZ2*t+7*eps*
mN2*mZ2+mZ2*t-4*mN2*mZ2)/mN2/(mZ2-t)^2,-eps^2*r1*(2*eps-1)*(3*eps-2)*(4*mN2-t)
/(mZ2-t)^2/(s+mN2),0,0,0,0,0,0,0,0],[2*(-9*mZ2^2*t*mN2*s-8*t^2*mN2*mZ2*s+12*t^
2*eps*mN2^2*s-5*mZ2^2*t^2*eps*s-2*eps*mN2*mZ2^3*s-3*eps*mN2*t^3*s+22*eps*mN2^2
*mZ2*t^2-2*t^3*eps*mN2*mZ2-2*mZ2^2*t^2*eps*mN2-12*eps*mN2^2*mZ2^2*s-7*eps*mN2^
2*mZ2^2*t+t^3*eps*mZ2*s+10*eps*mN2*mZ2*t^2*s+11*eps*mN2*mZ2^2*t*s-12*t^2*eps*
mN2^3+2*mN2*mZ2^2*t^2+2*mN2*mZ2^3*s-16*mN2^2*mZ2*t^2+3*eps*mN2^2*t^3+8*mN2^2*
mZ2^2*s+12*eps*mN2^3*mZ2^2-2*eps*mN2^2*mZ2^3-mZ2*s*t^3+mN2*mZ2*t^3+3*mN2*s*t^3
+3*mN2^2*mZ2^2*t-8*t^2*mN2^2*s+4*mZ2^2*t^2*s+8*t^2*mN2^3+2*mN2^2*mZ2^3-8*mN2^3
*mZ2^2-mN2^2*t^3)/mN2*eps^2*r3*(2*eps-1)/(-mZ2+4*mN2)/mZ2/(s+mN2)/(mZ2-t)^3,-6
*(mN2*mZ2^2+mZ2*t^2-2*mN2*mZ2*t-3*mN2*t^2)/mN2*eps^2*r3*(2*eps-1)*(eps-1)/mZ2/
(-mZ2+4*mN2)/(mZ2-t)^3,(2*eps-1)*r3*eps^2*(3*eps-2)/mN2*(3*mZ2^2*eps+8*eps*mN2
*mZ2-7*eps*mZ2*t+8*eps*mN2*t-mZ2^2+2*mZ2*t-2*mN2*mZ2-2*mN2*t)/mZ2/(4*eps-1)/(
mZ2-t)^2,0,0,-2*(-11*eps*mN2*mZ2^2*t-mZ2^2*t^2+6*mN2*mZ2^2*t+8*eps*mN2^2*mZ2^2
-6*mN2^2*mZ2^2+2*eps*mZ2^2*t^2-5*eps*mN2*mZ2*t^2+2*mN2*mZ2*t^2+28*mZ2*t*eps*
mN2^2-12*mN2^2*mZ2*t+2*mN2^2*t^2-4*eps*mN2^2*t^2)/mN2*eps^2*r3*(2*eps-1)/mZ2/(
mZ2-t)^2/(-mZ2+4*mN2),-2*(2*mN2*t+2*mN2*mZ2-mZ2*t)*(4*mN2-t)*(3*eps-2)*eps^2*
r3*(2*eps-1)/(s+mN2)/(mZ2-t)^2/(-mZ2+4*mN2)/mZ2,0,0,0,0,0,0,0,0],[2*(16*mZ2^2*
eps-14*mZ2^2+9*eps*mZ2*t-5*mZ2*t-eps*t^2+t^2)*eps^2*r2*(2*eps-1)/mZ2/(4*mZ2-t)
/(mZ2-t)^2,6*(t+5*mZ2)*eps^2*r2*(2*eps-1)*(eps-1)/mZ2/(4*mZ2-t)/(mZ2-t)^2,0,-2
/mZ2*eps^2*r2*(2*eps-1)*(eps-1)/(4*mZ2-t),0,0,0,-4*eps^2*r2*(2*eps-1)^2/(4*mZ2
-t),0,0,0,0,0,0,0],[0,0,-(4*mN2*eps-3*eps*mZ2+mZ2-2*mN2)/mN2*(3*eps-2)*eps^2*
r3*(2*eps-1)/mZ2/(-mZ2+4*mN2)/(4*eps-1),-2/mZ2*eps^2*r3*(2*eps-1)*(eps-1)/(-
mZ2+4*mN2),0,0,0,0,-4/mZ2*eps^2*r3*(2*eps-1)^2*mN2/(-mZ2+4*mN2),0,0,0,0,0,0],[
-1/2*eps/(mN2-s)/(mZ2-t)^3*t*(-4*eps*mN2*mZ2^2*t+4*mZ2*t*eps*mN2^2+5*t^2*mN2*s
*eps^2-6*mZ2*t^2*eps^2*s+2*mZ2*t^2*eps*s+26*mZ2^2*t*s*eps^2-8*mZ2^2*t*eps*s-39
*eps*mN2*mZ2^2*s-52*mZ2^2*s*mN2*eps^3+83*mZ2^2*s*mN2*eps^2-8*eps^3*t^2*mN2*mZ2
-8*mN2*mZ2^2*t*eps^3+8*t^2*mN2*mZ2*eps^2-8*mZ2*t*eps^2*mN2^2+12*mZ2^2*t*mN2*
eps^2+8*t*mZ2*mN2^2*eps^3-4*t^2*mN2*s*eps^3-20*t*s*mZ2^2*eps^3+4*t^2*mZ2*s*eps
^3-t^2*eps*mN2*s-8*t*s*mN2*mZ2*eps^3-4*t*eps*mN2*mZ2*s+8*t*mN2*mZ2*s*eps^2+39*
eps*mN2^2*mZ2^2+eps*mN2^2*t^2-83*mN2^2*mZ2^2*eps^2+52*mN2^2*mZ2^2*eps^3+4*eps^
3*t^2*mN2^2-5*t^2*mN2^2*eps^2+6*mN2*mZ2^2*s-6*mN2^2*mZ2^2-2*eps*mN2*mZ2*t^2)/
mN2/mZ2,-3/2*eps/(mN2-s)/(mZ2-t)^3*(eps-1)*t*(-4*t*s*mZ2*eps^2+4*t*s*mN2*eps^2
-4*t*mN2*mZ2*eps^2-4*t*mN2^2*eps^2+20*mN2^2*mZ2*eps^2-20*mN2*mZ2*s*eps^2+2*t*
eps*mZ2*s-t*eps*mN2*s+t*eps*mN2^2+2*eps*mN2*mZ2*t-13*eps*mN2^2*mZ2+13*eps*mN2*
mZ2*s+2*mN2^2*mZ2-2*mN2*mZ2*s)/mN2/mZ2,1/8*eps^2/(mN2-s)/(mZ2-t)^2*(2*eps-1)*(
3*eps-2)*(3*mZ2^2*eps-10*eps*mZ2*t+64*eps*mN2*t-9*eps*t^2-16*mN2*t-mZ2^2+2*mZ2
*t+3*t^2)*(s+mN2)/mN2/(4*eps-1),0,1/2*eps^2/(mN2-s)/(mZ2-t)*(2*eps-1)*(3*eps-1
)*(mZ2*s+2*mN2^2+3*t*s-4*mN2*s+2*s^2),-eps^2/(mN2-s)/(mZ2-t)^2*t*(2*eps-1)^2*(
s+mN2)*(-mN2*t+5*mN2*mZ2-mZ2*t)/mN2,-eps^2/(mN2-s)/(mZ2-t)^2*t*(2*eps-1)*(3*
eps-2)*(4*mN2-t),0,0,-eps^2/(mN2-s)/(mZ2-t)*(2*eps-1)*(4*t*eps*mN2^2+eps*mZ2*s
^2+8*t*eps*mZ2*s-2*eps*mN2*mZ2*s+4*t*eps*s^2+eps*mN2^2*mZ2-8*t*eps*mN2*s-2*mZ2
*t*s-mN2^2*t+2*mN2*s*t-s^2*t),-eps^2*(mN2-s)/(mZ2-t)*(2*eps-1)*(3*eps-1),0,0,0
,0],[0,0,0,0,0,0,0,0,0,eps^3*(2*eps-1)*(mN2-s),0,0,0,0,0],[-1/2*eps/mZ2*t*(2*
eps-1)*(-eps^2*t^2+10*eps^2*mZ2*t+23*mZ2^2*eps^2-6*eps*mZ2*t+eps*t^2-27*mZ2^2*
eps+6*mZ2^2)/(mZ2-t)^3,-3/2*eps/mZ2*t*(2*eps-1)*(eps-1)*(eps*t+7*eps*mZ2-2*mZ2
)/(mZ2-t)^3,0,0,0,0,0,0,0,0,0,eps^3*t*(2*eps-1),0,0,0],[0,0,1/8*eps^2/(mN2-s)*
(3*eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(4*eps-1),0,1/2*eps^2/(mN2-s)*(2*eps
-1)*(3*eps-1)*s,0,0,0,0,0,0,0,-eps^3*(2*eps-1)*(mN2-s),0,0],[eps^2*r1*(2*eps-1
)*(5*t*eps*mZ2*s+2*eps*mN2*t^2-6*eps*mN2*mZ2*s-t^2*s*eps-6*t*eps*mN2^2+6*eps*
mN2^2*mZ2+6*t*eps*mN2*s+2*eps*mN2*mZ2*t-4*mN2^2*mZ2-2*mN2*mZ2*t+4*mN2*mZ2*s-4*
mZ2*t*s+4*mN2^2*t-mN2*t^2+t^2*s-4*mN2*s*t)/mN2/(mZ2-t)^3/(s+mN2),3*eps^2*r1*(2
*eps-1)*(eps-1)*t/mN2/(mZ2-t)^3,1/2*eps^2*r1*(2*eps-1)*(3*eps-2)*(-3*eps*t-eps
*mZ2+16*mN2*eps+t-4*mN2)/mN2/(mZ2-t)^2/(4*eps-1),0,0,-eps^2*r1*(2*eps-1)*(eps*
mN2*t-2*eps*mZ2*t+7*eps*mN2*mZ2+mZ2*t-4*mN2*mZ2)/mN2/(mZ2-t)^2,-eps^2*r1*(2*
eps-1)*(3*eps-2)*(4*mN2-t)/(mZ2-t)^2/(s+mN2),0,0,0,0,0,0,-eps^3*r1*(2*eps-1),0
],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-eps^3*r5*(2*eps-1)]]);
Uinv_A := Matrix(15, 15, [[1/4/(3*eps-2)/(3*eps-1)/t/eps/(2*eps-1)*(mZ2-t)*(t+
mZ2),1/4/(3*eps-2)/(3*eps-1)/t/eps^2/(2*eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*eps
-4*mZ2*t),0,0,0,0,0,0,0,0,0,0,0,0,0],[-1/12/(3*eps-2)/(3*eps-1)/t/eps/(2*eps-1
)/(eps-1)*(mZ2-t)*(-2*mZ2^2+2*mZ2^2*eps-5*mZ2*t+7*eps*mZ2*t-eps*t^2+t^2),-1/12
/(3*eps-2)/(3*eps-1)/t/eps^2/(2*eps-1)/(eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51*
eps^2*mZ2^2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*eps+
12*mZ2^2*t),0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2/3/eps^2*mN2/(3*eps-1)/(2*eps-1)
/(3*eps-2)*(4*eps-1),0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-1/2/eps^2*mZ2/(2*eps-1)/
(eps-1),0,0,0,0,0,0,0,0,0,0,0],[0,0,1/6/eps^2/(2*eps-1)/(3*eps-1)/s*(s+mN2),0,
-1/2/eps^2*(mN2-s)/(2*eps-1)/(3*eps-1)/s,0,0,0,0,0,0,0,0,0,0],[0,-1/4/mN2*mZ2/
(2*eps-1)/eps^2/(3*eps-1),1/6*(-mZ2+2*mN2)/(2*eps-1)/eps^2/mN2/(3*eps-1),0,0,-\
1/2/(3*eps-1)/mN2/eps^2/r1/(2*eps-1)*(2*mN2*t+2*mN2*mZ2-mZ2*t),1/4/(3*eps-1)/
mN2/eps^2/(2*eps-1)/r3*mZ2*(-mZ2+4*mN2),0,0,0,0,0,0,0,0],[1/4*(-2*mN2*mZ2*s+
mZ2*t*s+2*mN2^2*mZ2-mN2*t^2-2*mN2*s*t+2*mN2^2*t)*(mZ2-t)/mN2/t/(3*eps-2)/(4*
mN2-t)/(2*eps-1)/eps/(3*eps-1),1/4/mN2^2*(-2*mZ2^2*t^2*eps*s+8*eps*mN2*mZ2^2*t
*s-4*mN2^2*mZ2^2*t-4*mZ2^2*t*mN2*s+mN2*mZ2^2*t^2+7*eps*mN2^2*mZ2^2*t-2*eps*mN2
^2*mZ2^2*s+2*eps*mN2^3*mZ2^2-2*mZ2^2*t^2*eps*mN2+mZ2^2*t^2*s+8*mZ2*t*mN2^2*s-\
28*mZ2*t*eps*mN2^2*s-8*mZ2*t*mN2^3-2*t^2*mN2*mZ2*s+28*mZ2*t*eps*mN2^3-6*eps*
mN2^2*mZ2*t^2+2*mN2^2*mZ2*t^2+8*eps*mN2*mZ2*t^2*s+2*t^2*eps*mN2^3-eps*mN2^2*t^
3-2*t^2*eps*mN2^2*s)/t/(3*eps-2)/(4*mN2-t)/(2*eps-1)/eps^2/(3*eps-1),-1/6*(2*
eps*mZ2^2*t-mZ2^2*t-7*eps*mN2*mZ2^2+4*mN2*mZ2^2-8*mN2^2*mZ2+12*eps*mN2^2*mZ2-5
*eps*mN2*mZ2*t+2*mN2*mZ2*t+2*mN2^2*t-4*t*eps*mN2^2+32*eps*mN2^3-8*mN2^3)*(s+
mN2)/(3*eps-2)/(4*mN2-t)/(2*eps-1)/eps^2/mN2^2/(3*eps-1),0,0,1/2/(3*eps-1)/mN2
^2/eps^2/r1/(2*eps-1)/(4*mN2-t)/(3*eps-2)*(s+mN2)*(-11*eps*mN2*mZ2^2*t-mZ2^2*t
^2+6*mN2*mZ2^2*t+8*eps*mN2^2*mZ2^2-6*mN2^2*mZ2^2+2*eps*mZ2^2*t^2-5*eps*mN2*mZ2
*t^2+2*mN2*mZ2*t^2+28*mZ2*t*eps*mN2^2-12*mN2^2*mZ2*t+2*mN2^2*t^2-4*eps*mN2^2*t
^2),-1/4/(3*eps-1)/mN2^2/eps^2/(2*eps-1)/(4*mN2-t)/(3*eps-2)/r3*mZ2*(-mZ2+4*
mN2)*(s+mN2)*(eps*mN2*t-2*eps*mZ2*t+7*eps*mN2*mZ2+mZ2*t-4*mN2*mZ2),0,0,0,0,0,0
,0,0],[1/4/eps/(2*eps-1)^2*(mZ2-t)/t/(3*eps-1),1/4/eps^2/(2*eps-1)^2*(eps*mZ2-\
2*eps*t+t)/t/(3*eps-1),0,1/4/eps^2/(2*eps-1)^2,0,0,0,-1/4/eps^2/r2/(2*eps-1)^2
*(4*mZ2-t),0,0,0,0,0,0,0],[0,0,1/6/eps^2/(2*eps-1)^2/mN2*(4*mN2*eps-3*eps*mZ2+
mZ2-2*mN2)/(3*eps-1),1/4*mZ2/eps^2/(2*eps-1)^2/mN2,0,0,0,0,-1/4*mZ2/eps^2/r3/(
2*eps-1)^2/mN2*(-mZ2+4*mN2),0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1/eps^3/(mN2-s)/
(2*eps-1),0,0,0,0],[-1/8/eps^2/(mN2-s)*(mZ2-t)/(2*eps-1)^2/(3*eps-1)*(4*eps-1)
,-1/8/eps^2/(mN2-s)^2/(2*eps-1)^2/(3*eps-1)*(-4*t*eps*mZ2*s-4*eps*mN2*mZ2*t-4*
eps*mN2*mZ2*s+4*eps*mN2^2*mZ2+12*t*eps*mN2^2-12*t*eps*mN2*s-mN2^2*mZ2+2*mZ2*t*
s-3*mN2^2*t+2*mN2*mZ2*t+3*mN2*s*t+mN2*mZ2*s)/mN2,1/6/eps^2/(mN2-s)^2/(2*eps-1)
/(3*eps-1)*(s+mN2)/mN2*(mZ2*t*s-2*mN2^2*s+mN2^3+mN2*s^2)/s,0,-1/4/eps^2/(mN2-s
)/(2*eps-1)/(3*eps-1)*(mZ2*s+2*mN2^2+3*t*s-4*mN2*s+2*s^2)/s,1/2/eps^2/(mN2-s)^
2/(2*eps-1)/(3*eps-1)*mZ2/mN2*(4*mN2-t)*t*(s+mN2)/r1,-1/4/eps^2/(mN2-s)^2/(2*
eps-1)/(3*eps-1)/mN2*(s+mN2)*(-mZ2+4*mN2)*mZ2*t/r3,0,0,-1/eps^2/(mN2-s)*(mZ2-t
)/(2*eps-1)/(3*eps-1),-1/eps^3/(mN2-s)^3/(2*eps-1)/(3*eps-1)*(4*t*eps*mN2^2+
eps*mZ2*s^2+8*t*eps*mZ2*s-2*eps*mN2*mZ2*s+4*t*eps*s^2+eps*mN2^2*mZ2-8*t*eps*
mN2*s-2*mZ2*t*s-mN2^2*t+2*mN2*s*t-s^2*t),0,0,0,0],[1/8/eps^3/t/(2*eps-1),1/8/
eps^3/t/(2*eps-1),0,0,0,0,0,0,0,0,0,1/eps^3/t/(2*eps-1),0,0,0],[0,0,0,0,-1/4/
eps^3/(mN2-s)/(2*eps-1),0,0,0,0,0,0,0,-1/eps^3/(mN2-s)/(2*eps-1),0,0],[0,0,0,0
,0,1/eps^3/r1/(2*eps-1),0,0,0,0,0,0,0,-1/eps^3/r1/(2*eps-1),0],[0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1/eps^3/r5/(2*eps-1)]]);
M_A := Matrix(15, 15, [[3/2*eps*e2+1/2*eps*e4-4*eps*e6,3/2*eps*e2-3/2*eps*e4,0
,0,0,0,0,0,0,0,0,0,0,0,0],[-1/2*eps*e2+1/2*eps*e4,-1/2*eps*e2-3/2*eps*e4,0,0,0
,0,0,0,0,0,0,0,0,0,0],[0,0,-2*eps*e9,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,-2*eps*e4
,0,0,0,0,0,0,0,0,0,0,0],[0,0,-2/3*eps*e1+2/3*eps*e9,0,2*eps*e1-4*eps*e10,0,0,0
,0,0,0,0,0,0,0],[-1/8*eps*o5,1/8*eps*o5,1/6*eps*o5,0,0,eps*e2-3*eps*e6-eps*e9+
eps*e11,1/4*eps*o8,0,0,0,0,0,0,0,0],[-1/4*eps*o7,-3/4*eps*o7,-eps*o7,0,0,3*eps
*o8,-eps*e4-eps*e6+eps*e9-eps*e13,0,0,0,0,0,0,0,0],[-3/4*eps*o1,3/4*eps*o1,0,-\
1/2*eps*o1,0,0,0,-eps*e4-eps*e7,0,0,0,0,0,0,0],[0,0,eps*o7,-1/2*eps*o7,0,0,0,0
,-2*eps*e4+eps*e9-eps*e13,0,0,0,0,0,0],[-3/16*eps*e2-1/16*eps*e4-1/4*eps*e9+3/
16*eps*e12+1/16*eps*e14,-3/16*eps*e2+3/16*eps*e4+3/16*eps*e12-3/16*eps*e14,0,0
,3/8*eps*e2-3/8*eps*e4+3/8*eps*e12-3/8*eps*e14,3/4*eps*o6,1/8*eps*o9,0,0,3/2*
eps*e2+1/2*eps*e4-4*eps*e6-4*eps*e10+3/2*eps*e12+1/2*eps*e14,3/2*eps*e2-3/2*
eps*e4-3/2*eps*e12+3/2*eps*e14,0,0,0,0],[-1/16*eps*e2+1/16*eps*e4+1/16*eps*e12
-1/16*eps*e14,-1/16*eps*e2-3/16*eps*e4-1/4*eps*e9+1/16*eps*e12+3/16*eps*e14,1/
6*eps*e1-1/6*eps*e9,0,-1/2*eps*e1-1/8*eps*e2-3/8*eps*e4+1/8*eps*e12+3/8*eps*
e14,1/4*eps*o6,-1/8*eps*o9,0,0,-1/2*eps*e2+1/2*eps*e4+1/2*eps*e12-1/2*eps*e14,
-1/2*eps*e2-3/2*eps*e4+4*eps*e10-1/2*eps*e12-3/2*eps*e14,0,0,0,0],[-1/2*eps*e4
+1/2*eps*e6,0,0,0,0,0,0,-1/4*eps*o1,0,0,0,eps*e2-3*eps*e4,0,0,0],[0,0,0,-1/4*
eps*e4-1/4*eps*e9+1/4*eps*e14,3/2*eps*e10-3/4*eps*e14,0,0,0,-1/8*eps*o9,0,0,0,
-2*eps*e4+2*eps*e10-eps*e14,0,0],[-1/8*eps*o5,0,0,1/8*eps*o5,0,3/2*eps*e2-3*
eps*e6-3/2*eps*e9+3/2*eps*e15,1/4*eps*o8-1/8*eps*o10,-1/8*eps*o11,1/8*eps*o10,
0,0,0,0,-eps*e4+eps*e11-eps*e15,0],[-1/32*eps*o12-3/32*eps*o13,3/32*eps*o12-3/
32*eps*o13,0,-1/8*eps*o12,9/16*eps*o12-3/16*eps*o13,-3/4*eps*o14,1/4*eps*o15,1
/4*eps*o16,-1/4*eps*o15,-1/4*eps*o12-1/4*eps*o13,-3/4*eps*o12+3/4*eps*o13,-1/2
*eps*o13,1/2*eps*o12-1/2*eps*o13,1/2*eps*o14,-eps*e4+eps*e12-eps*e16]]);


==> anc/topo_B_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    ex ln_2 = log(numeric(2));

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r1 = sqrt(-t*(4*mN2-t));
    ex r3 = sqrt(-mZ2*(4*mN2-mZ2));
    ex x_m12 = mN2/s;
    ex ybar = numeric(1,2)*(t+r1)/mN2;
    ex mz = -numeric(1,2)*(2-(mZ2-r3)/mN2);

    ex L_x_m12 = log(x_m12);
    ex L_ybar  = log(ybar);
    ex L_mz    = log(mz);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(mz,-1);
    ex l_3 = pow(x_m12,-1);
    ex l_4 = pow(ybar,-1);
    ex l_5 = (1+mz)*pow(ybar,-1);
    ex l_6 = (-x_m12+1)*pow(ybar,-1);
    ex l_7 = (1+mz)*pow(mz,-1)*pow(ybar,-1);
    ex l_8 = (x_m12-1)*pow(x_m12,-1)*pow(ybar,-1);
    ex l_9 = -pow(mz,-1);
    ex l_10 = 2*pow(ybar,-1);
    ex l_11 = -pow(x_m12,-1)*pow(mz,-1);
    ex l_12 = -x_m12*pow(mz,-1);
    ex G_1 = G(lst{l_10},1).evalf();
    ex G_2 = G(lst{l_11},1).evalf();
    ex G_3 = G(lst{l_12},1).evalf();
    ex G_4 = G(lst{l_2},1).evalf();
    ex G_5 = G(lst{l_3},1).evalf();
    ex G_6 = G(lst{l_4},1).evalf();
    ex G_7 = G(lst{l_5},1).evalf();
    ex G_8 = G(lst{l_6},1).evalf();
    ex G_9 = G(lst{l_7},1).evalf();
    ex G_10 = G(lst{l_8},1).evalf();
    ex G_11 = G(lst{l_9},1).evalf();
    ex G_12 = G(lst{l_1, l_11},1).evalf();
    ex G_13 = G(lst{l_1, l_12},1).evalf();
    ex G_14 = G(lst{l_1, l_2},1).evalf();
    ex G_15 = G(lst{l_1, l_3},1).evalf();
    ex G_16 = G(lst{l_1, l_4},1).evalf();
    ex G_17 = G(lst{l_1, l_5},1).evalf();
    ex G_18 = G(lst{l_1, l_6},1).evalf();
    ex G_19 = G(lst{l_1, l_7},1).evalf();
    ex G_20 = G(lst{l_1, l_8},1).evalf();
    ex G_21 = G(lst{l_1, l_9},1).evalf();
    ex G_22 = G(lst{l_10, l_10},1).evalf();
    ex G_23 = G(lst{l_10, l_4},1).evalf();
    ex G_24 = G(lst{l_10, l_5},1).evalf();
    ex G_25 = G(lst{l_10, l_7},1).evalf();
    ex G_26 = G(lst{l_11, l_11},1).evalf();
    ex G_27 = G(lst{l_11, l_12},1).evalf();
    ex G_28 = G(lst{l_11, l_2},1).evalf();
    ex G_29 = G(lst{l_11, l_9},1).evalf();
    ex G_30 = G(lst{l_12, l_11},1).evalf();
    ex G_31 = G(lst{l_12, l_12},1).evalf();
    ex G_32 = G(lst{l_12, l_2},1).evalf();
    ex G_33 = G(lst{l_12, l_9},1).evalf();
    ex G_34 = G(lst{l_2, l_2},1).evalf();
    ex G_35 = G(lst{l_2, l_9},1).evalf();
    ex G_36 = G(lst{l_3, l_3},1).evalf();
    ex G_37 = G(lst{l_4, l_10},1).evalf();
    ex G_38 = G(lst{l_4, l_4},1).evalf();
    ex G_39 = G(lst{l_4, l_5},1).evalf();
    ex G_40 = G(lst{l_4, l_6},1).evalf();
    ex G_41 = G(lst{l_4, l_7},1).evalf();
    ex G_42 = G(lst{l_4, l_8},1).evalf();
    ex G_43 = G(lst{l_5, l_10},1).evalf();
    ex G_44 = G(lst{l_5, l_4},1).evalf();
    ex G_45 = G(lst{l_5, l_5},1).evalf();
    ex G_46 = G(lst{l_5, l_6},1).evalf();
    ex G_47 = G(lst{l_5, l_7},1).evalf();
    ex G_48 = G(lst{l_5, l_8},1).evalf();
    ex G_49 = G(lst{l_6, l_10},1).evalf();
    ex G_50 = G(lst{l_6, l_4},1).evalf();
    ex G_51 = G(lst{l_6, l_5},1).evalf();
    ex G_52 = G(lst{l_6, l_6},1).evalf();
    ex G_53 = G(lst{l_6, l_7},1).evalf();
    ex G_54 = G(lst{l_6, l_8},1).evalf();
    ex G_55 = G(lst{l_7, l_10},1).evalf();
    ex G_56 = G(lst{l_7, l_4},1).evalf();
    ex G_57 = G(lst{l_7, l_5},1).evalf();
    ex G_58 = G(lst{l_7, l_6},1).evalf();
    ex G_59 = G(lst{l_7, l_7},1).evalf();
    ex G_60 = G(lst{l_7, l_8},1).evalf();
    ex G_61 = G(lst{l_8, l_10},1).evalf();
    ex G_62 = G(lst{l_8, l_4},1).evalf();
    ex G_63 = G(lst{l_8, l_5},1).evalf();
    ex G_64 = G(lst{l_8, l_6},1).evalf();
    ex G_65 = G(lst{l_8, l_7},1).evalf();
    ex G_66 = G(lst{l_8, l_8},1).evalf();
    ex G_67 = G(lst{l_9, l_11},1).evalf();
    ex G_68 = G(lst{l_9, l_12},1).evalf();
    ex G_69 = G(lst{l_9, l_2},1).evalf();
    ex G_70 = G(lst{l_9, l_9},1).evalf();
    ex G_71 = G(lst{l_1, l_1, l_11},1).evalf();
    ex G_72 = G(lst{l_1, l_1, l_12},1).evalf();
    ex G_73 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_74 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_75 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_76 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_77 = G(lst{l_1, l_1, l_6},1).evalf();
    ex G_78 = G(lst{l_1, l_1, l_7},1).evalf();
    ex G_79 = G(lst{l_1, l_1, l_8},1).evalf();
    ex G_80 = G(lst{l_1, l_1, l_9},1).evalf();
    ex G_81 = G(lst{l_1, l_10, l_4},1).evalf();
    ex G_82 = G(lst{l_1, l_10, l_5},1).evalf();
    ex G_83 = G(lst{l_1, l_10, l_7},1).evalf();
    ex G_84 = G(lst{l_1, l_11, l_11},1).evalf();
    ex G_85 = G(lst{l_1, l_11, l_12},1).evalf();
    ex G_86 = G(lst{l_1, l_11, l_2},1).evalf();
    ex G_87 = G(lst{l_1, l_11, l_9},1).evalf();
    ex G_88 = G(lst{l_1, l_12, l_11},1).evalf();
    ex G_89 = G(lst{l_1, l_12, l_12},1).evalf();
    ex G_90 = G(lst{l_1, l_12, l_2},1).evalf();
    ex G_91 = G(lst{l_1, l_12, l_9},1).evalf();
    ex G_92 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_93 = G(lst{l_1, l_2, l_9},1).evalf();
    ex G_94 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_95 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_96 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_97 = G(lst{l_1, l_4, l_6},1).evalf();
    ex G_98 = G(lst{l_1, l_4, l_7},1).evalf();
    ex G_99 = G(lst{l_1, l_4, l_8},1).evalf();
    ex G_100 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_101 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_102 = G(lst{l_1, l_5, l_6},1).evalf();
    ex G_103 = G(lst{l_1, l_5, l_7},1).evalf();
    ex G_104 = G(lst{l_1, l_5, l_8},1).evalf();
    ex G_105 = G(lst{l_1, l_6, l_4},1).evalf();
    ex G_106 = G(lst{l_1, l_6, l_5},1).evalf();
    ex G_107 = G(lst{l_1, l_6, l_6},1).evalf();
    ex G_108 = G(lst{l_1, l_6, l_7},1).evalf();
    ex G_109 = G(lst{l_1, l_6, l_8},1).evalf();
    ex G_110 = G(lst{l_1, l_7, l_4},1).evalf();
    ex G_111 = G(lst{l_1, l_7, l_5},1).evalf();
    ex G_112 = G(lst{l_1, l_7, l_6},1).evalf();
    ex G_113 = G(lst{l_1, l_7, l_7},1).evalf();
    ex G_114 = G(lst{l_1, l_7, l_8},1).evalf();
    ex G_115 = G(lst{l_1, l_8, l_4},1).evalf();
    ex G_116 = G(lst{l_1, l_8, l_5},1).evalf();
    ex G_117 = G(lst{l_1, l_8, l_6},1).evalf();
    ex G_118 = G(lst{l_1, l_8, l_7},1).evalf();
    ex G_119 = G(lst{l_1, l_8, l_8},1).evalf();
    ex G_120 = G(lst{l_1, l_9, l_11},1).evalf();
    ex G_121 = G(lst{l_1, l_9, l_12},1).evalf();
    ex G_122 = G(lst{l_1, l_9, l_2},1).evalf();
    ex G_123 = G(lst{l_1, l_9, l_9},1).evalf();
    ex G_124 = G(lst{l_10, l_1, l_4},1).evalf();
    ex G_125 = G(lst{l_10, l_1, l_5},1).evalf();
    ex G_126 = G(lst{l_10, l_1, l_7},1).evalf();
    ex G_127 = G(lst{l_10, l_10, l_4},1).evalf();
    ex G_128 = G(lst{l_10, l_10, l_5},1).evalf();
    ex G_129 = G(lst{l_10, l_10, l_7},1).evalf();
    ex G_130 = G(lst{l_10, l_4, l_4},1).evalf();
    ex G_131 = G(lst{l_10, l_4, l_5},1).evalf();
    ex G_132 = G(lst{l_10, l_4, l_7},1).evalf();
    ex G_133 = G(lst{l_10, l_5, l_4},1).evalf();
    ex G_134 = G(lst{l_10, l_5, l_5},1).evalf();
    ex G_135 = G(lst{l_10, l_5, l_7},1).evalf();
    ex G_136 = G(lst{l_10, l_7, l_4},1).evalf();
    ex G_137 = G(lst{l_10, l_7, l_5},1).evalf();
    ex G_138 = G(lst{l_10, l_7, l_7},1).evalf();
    ex G_139 = G(lst{l_11, l_1, l_11},1).evalf();
    ex G_140 = G(lst{l_11, l_1, l_12},1).evalf();
    ex G_141 = G(lst{l_11, l_1, l_2},1).evalf();
    ex G_142 = G(lst{l_11, l_1, l_9},1).evalf();
    ex G_143 = G(lst{l_11, l_11, l_11},1).evalf();
    ex G_144 = G(lst{l_11, l_11, l_12},1).evalf();
    ex G_145 = G(lst{l_11, l_11, l_2},1).evalf();
    ex G_146 = G(lst{l_11, l_11, l_9},1).evalf();
    ex G_147 = G(lst{l_11, l_12, l_11},1).evalf();
    ex G_148 = G(lst{l_11, l_12, l_12},1).evalf();
    ex G_149 = G(lst{l_11, l_12, l_2},1).evalf();
    ex G_150 = G(lst{l_11, l_12, l_9},1).evalf();
    ex G_151 = G(lst{l_11, l_2, l_2},1).evalf();
    ex G_152 = G(lst{l_11, l_2, l_9},1).evalf();
    ex G_153 = G(lst{l_11, l_9, l_11},1).evalf();
    ex G_154 = G(lst{l_11, l_9, l_12},1).evalf();
    ex G_155 = G(lst{l_11, l_9, l_2},1).evalf();
    ex G_156 = G(lst{l_11, l_9, l_9},1).evalf();
    ex G_157 = G(lst{l_12, l_1, l_11},1).evalf();
    ex G_158 = G(lst{l_12, l_1, l_12},1).evalf();
    ex G_159 = G(lst{l_12, l_1, l_2},1).evalf();
    ex G_160 = G(lst{l_12, l_1, l_9},1).evalf();
    ex G_161 = G(lst{l_12, l_11, l_11},1).evalf();
    ex G_162 = G(lst{l_12, l_11, l_12},1).evalf();
    ex G_163 = G(lst{l_12, l_11, l_2},1).evalf();
    ex G_164 = G(lst{l_12, l_11, l_9},1).evalf();
    ex G_165 = G(lst{l_12, l_12, l_11},1).evalf();
    ex G_166 = G(lst{l_12, l_12, l_12},1).evalf();
    ex G_167 = G(lst{l_12, l_12, l_2},1).evalf();
    ex G_168 = G(lst{l_12, l_12, l_9},1).evalf();
    ex G_169 = G(lst{l_12, l_2, l_2},1).evalf();
    ex G_170 = G(lst{l_12, l_2, l_9},1).evalf();
    ex G_171 = G(lst{l_12, l_9, l_11},1).evalf();
    ex G_172 = G(lst{l_12, l_9, l_12},1).evalf();
    ex G_173 = G(lst{l_12, l_9, l_2},1).evalf();
    ex G_174 = G(lst{l_12, l_9, l_9},1).evalf();
    ex G_175 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_176 = G(lst{l_2, l_1, l_9},1).evalf();
    ex G_177 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_178 = G(lst{l_2, l_2, l_9},1).evalf();
    ex G_179 = G(lst{l_2, l_9, l_2},1).evalf();
    ex G_180 = G(lst{l_2, l_9, l_9},1).evalf();
    ex G_181 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_182 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_183 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_184 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_185 = G(lst{l_4, l_1, l_6},1).evalf();
    ex G_186 = G(lst{l_4, l_1, l_7},1).evalf();
    ex G_187 = G(lst{l_4, l_1, l_8},1).evalf();
    ex G_188 = G(lst{l_4, l_10, l_4},1).evalf();
    ex G_189 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_190 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_191 = G(lst{l_4, l_4, l_7},1).evalf();
    ex G_192 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_193 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_194 = G(lst{l_4, l_5, l_7},1).evalf();
    ex G_195 = G(lst{l_4, l_6, l_4},1).evalf();
    ex G_196 = G(lst{l_4, l_7, l_4},1).evalf();
    ex G_197 = G(lst{l_4, l_7, l_5},1).evalf();
    ex G_198 = G(lst{l_4, l_7, l_7},1).evalf();
    ex G_199 = G(lst{l_4, l_8, l_4},1).evalf();
    ex G_200 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_201 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_202 = G(lst{l_5, l_1, l_6},1).evalf();
    ex G_203 = G(lst{l_5, l_1, l_7},1).evalf();
    ex G_204 = G(lst{l_5, l_1, l_8},1).evalf();
    ex G_205 = G(lst{l_5, l_10, l_4},1).evalf();
    ex G_206 = G(lst{l_5, l_10, l_5},1).evalf();
    ex G_207 = G(lst{l_5, l_10, l_7},1).evalf();
    ex G_208 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_209 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_210 = G(lst{l_5, l_4, l_7},1).evalf();
    ex G_211 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_212 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_213 = G(lst{l_5, l_5, l_7},1).evalf();
    ex G_214 = G(lst{l_5, l_6, l_4},1).evalf();
    ex G_215 = G(lst{l_5, l_6, l_5},1).evalf();
    ex G_216 = G(lst{l_5, l_6, l_7},1).evalf();
    ex G_217 = G(lst{l_5, l_7, l_4},1).evalf();
    ex G_218 = G(lst{l_5, l_7, l_5},1).evalf();
    ex G_219 = G(lst{l_5, l_7, l_7},1).evalf();
    ex G_220 = G(lst{l_5, l_8, l_4},1).evalf();
    ex G_221 = G(lst{l_5, l_8, l_5},1).evalf();
    ex G_222 = G(lst{l_5, l_8, l_7},1).evalf();
    ex G_223 = G(lst{l_6, l_1, l_4},1).evalf();
    ex G_224 = G(lst{l_6, l_1, l_5},1).evalf();
    ex G_225 = G(lst{l_6, l_1, l_6},1).evalf();
    ex G_226 = G(lst{l_6, l_1, l_7},1).evalf();
    ex G_227 = G(lst{l_6, l_1, l_8},1).evalf();
    ex G_228 = G(lst{l_6, l_10, l_4},1).evalf();
    ex G_229 = G(lst{l_6, l_10, l_5},1).evalf();
    ex G_230 = G(lst{l_6, l_10, l_7},1).evalf();
    ex G_231 = G(lst{l_6, l_4, l_4},1).evalf();
    ex G_232 = G(lst{l_6, l_4, l_5},1).evalf();
    ex G_233 = G(lst{l_6, l_4, l_7},1).evalf();
    ex G_234 = G(lst{l_6, l_5, l_4},1).evalf();
    ex G_235 = G(lst{l_6, l_5, l_5},1).evalf();
    ex G_236 = G(lst{l_6, l_5, l_7},1).evalf();
    ex G_237 = G(lst{l_6, l_6, l_4},1).evalf();
    ex G_238 = G(lst{l_6, l_6, l_5},1).evalf();
    ex G_239 = G(lst{l_6, l_6, l_7},1).evalf();
    ex G_240 = G(lst{l_6, l_7, l_4},1).evalf();
    ex G_241 = G(lst{l_6, l_7, l_5},1).evalf();
    ex G_242 = G(lst{l_6, l_7, l_7},1).evalf();
    ex G_243 = G(lst{l_6, l_8, l_4},1).evalf();
    ex G_244 = G(lst{l_6, l_8, l_5},1).evalf();
    ex G_245 = G(lst{l_6, l_8, l_7},1).evalf();
    ex G_246 = G(lst{l_7, l_1, l_4},1).evalf();
    ex G_247 = G(lst{l_7, l_1, l_5},1).evalf();
    ex G_248 = G(lst{l_7, l_1, l_6},1).evalf();
    ex G_249 = G(lst{l_7, l_1, l_7},1).evalf();
    ex G_250 = G(lst{l_7, l_1, l_8},1).evalf();
    ex G_251 = G(lst{l_7, l_10, l_4},1).evalf();
    ex G_252 = G(lst{l_7, l_10, l_5},1).evalf();
    ex G_253 = G(lst{l_7, l_10, l_7},1).evalf();
    ex G_254 = G(lst{l_7, l_4, l_4},1).evalf();
    ex G_255 = G(lst{l_7, l_4, l_5},1).evalf();
    ex G_256 = G(lst{l_7, l_4, l_7},1).evalf();
    ex G_257 = G(lst{l_7, l_5, l_4},1).evalf();
    ex G_258 = G(lst{l_7, l_5, l_5},1).evalf();
    ex G_259 = G(lst{l_7, l_5, l_7},1).evalf();
    ex G_260 = G(lst{l_7, l_6, l_4},1).evalf();
    ex G_261 = G(lst{l_7, l_6, l_5},1).evalf();
    ex G_262 = G(lst{l_7, l_6, l_7},1).evalf();
    ex G_263 = G(lst{l_7, l_7, l_4},1).evalf();
    ex G_264 = G(lst{l_7, l_7, l_5},1).evalf();
    ex G_265 = G(lst{l_7, l_7, l_7},1).evalf();
    ex G_266 = G(lst{l_7, l_8, l_4},1).evalf();
    ex G_267 = G(lst{l_7, l_8, l_5},1).evalf();
    ex G_268 = G(lst{l_7, l_8, l_7},1).evalf();
    ex G_269 = G(lst{l_8, l_1, l_4},1).evalf();
    ex G_270 = G(lst{l_8, l_1, l_5},1).evalf();
    ex G_271 = G(lst{l_8, l_1, l_6},1).evalf();
    ex G_272 = G(lst{l_8, l_1, l_7},1).evalf();
    ex G_273 = G(lst{l_8, l_1, l_8},1).evalf();
    ex G_274 = G(lst{l_8, l_10, l_4},1).evalf();
    ex G_275 = G(lst{l_8, l_10, l_5},1).evalf();
    ex G_276 = G(lst{l_8, l_10, l_7},1).evalf();
    ex G_277 = G(lst{l_8, l_4, l_4},1).evalf();
    ex G_278 = G(lst{l_8, l_5, l_4},1).evalf();
    ex G_279 = G(lst{l_8, l_5, l_5},1).evalf();
    ex G_280 = G(lst{l_8, l_5, l_7},1).evalf();
    ex G_281 = G(lst{l_8, l_6, l_4},1).evalf();
    ex G_282 = G(lst{l_8, l_6, l_5},1).evalf();
    ex G_283 = G(lst{l_8, l_6, l_7},1).evalf();
    ex G_284 = G(lst{l_8, l_7, l_4},1).evalf();
    ex G_285 = G(lst{l_8, l_7, l_5},1).evalf();
    ex G_286 = G(lst{l_8, l_7, l_7},1).evalf();
    ex G_287 = G(lst{l_8, l_8, l_4},1).evalf();
    ex G_288 = G(lst{l_8, l_8, l_5},1).evalf();
    ex G_289 = G(lst{l_8, l_8, l_7},1).evalf();
    ex G_290 = G(lst{l_9, l_1, l_11},1).evalf();
    ex G_291 = G(lst{l_9, l_1, l_12},1).evalf();
    ex G_292 = G(lst{l_9, l_1, l_2},1).evalf();
    ex G_293 = G(lst{l_9, l_1, l_9},1).evalf();
    ex G_294 = G(lst{l_9, l_11, l_11},1).evalf();
    ex G_295 = G(lst{l_9, l_11, l_12},1).evalf();
    ex G_296 = G(lst{l_9, l_11, l_2},1).evalf();
    ex G_297 = G(lst{l_9, l_11, l_9},1).evalf();
    ex G_298 = G(lst{l_9, l_12, l_11},1).evalf();
    ex G_299 = G(lst{l_9, l_12, l_12},1).evalf();
    ex G_300 = G(lst{l_9, l_12, l_2},1).evalf();
    ex G_301 = G(lst{l_9, l_12, l_9},1).evalf();
    ex G_302 = G(lst{l_9, l_2, l_2},1).evalf();
    ex G_303 = G(lst{l_9, l_2, l_9},1).evalf();
    ex G_304 = G(lst{l_9, l_9, l_11},1).evalf();
    ex G_305 = G(lst{l_9, l_9, l_12},1).evalf();
    ex G_306 = G(lst{l_9, l_9, l_2},1).evalf();
    ex G_307 = G(lst{l_9, l_9, l_9},1).evalf();
    ex G_308 = G(lst{l_1, l_1, l_1, l_12},1).evalf();
    ex G_309 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_310 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_311 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_312 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_313 = G(lst{l_1, l_1, l_1, l_6},1).evalf();
    ex G_314 = G(lst{l_1, l_1, l_1, l_7},1).evalf();
    ex G_315 = G(lst{l_1, l_1, l_1, l_8},1).evalf();
    ex G_316 = G(lst{l_1, l_1, l_1, l_9},1).evalf();
    ex G_317 = G(lst{l_1, l_1, l_10, l_4},1).evalf();
    ex G_318 = G(lst{l_1, l_1, l_11, l_12},1).evalf();
    ex G_319 = G(lst{l_1, l_1, l_11, l_2},1).evalf();
    ex G_320 = G(lst{l_1, l_1, l_11, l_9},1).evalf();
    ex G_321 = G(lst{l_1, l_1, l_12, l_12},1).evalf();
    ex G_322 = G(lst{l_1, l_1, l_12, l_2},1).evalf();
    ex G_323 = G(lst{l_1, l_1, l_12, l_9},1).evalf();
    ex G_324 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_325 = G(lst{l_1, l_1, l_2, l_9},1).evalf();
    ex G_326 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_327 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_328 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_329 = G(lst{l_1, l_1, l_4, l_6},1).evalf();
    ex G_330 = G(lst{l_1, l_1, l_4, l_7},1).evalf();
    ex G_331 = G(lst{l_1, l_1, l_4, l_8},1).evalf();
    ex G_332 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_333 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_334 = G(lst{l_1, l_1, l_5, l_6},1).evalf();
    ex G_335 = G(lst{l_1, l_1, l_5, l_7},1).evalf();
    ex G_336 = G(lst{l_1, l_1, l_5, l_8},1).evalf();
    ex G_337 = G(lst{l_1, l_1, l_6, l_4},1).evalf();
    ex G_338 = G(lst{l_1, l_1, l_6, l_5},1).evalf();
    ex G_339 = G(lst{l_1, l_1, l_6, l_6},1).evalf();
    ex G_340 = G(lst{l_1, l_1, l_6, l_7},1).evalf();
    ex G_341 = G(lst{l_1, l_1, l_6, l_8},1).evalf();
    ex G_342 = G(lst{l_1, l_1, l_7, l_4},1).evalf();
    ex G_343 = G(lst{l_1, l_1, l_7, l_5},1).evalf();
    ex G_344 = G(lst{l_1, l_1, l_7, l_6},1).evalf();
    ex G_345 = G(lst{l_1, l_1, l_7, l_7},1).evalf();
    ex G_346 = G(lst{l_1, l_1, l_7, l_8},1).evalf();
    ex G_347 = G(lst{l_1, l_1, l_8, l_4},1).evalf();
    ex G_348 = G(lst{l_1, l_1, l_8, l_5},1).evalf();
    ex G_349 = G(lst{l_1, l_1, l_8, l_6},1).evalf();
    ex G_350 = G(lst{l_1, l_1, l_8, l_7},1).evalf();
    ex G_351 = G(lst{l_1, l_1, l_8, l_8},1).evalf();
    ex G_352 = G(lst{l_1, l_1, l_9, l_12},1).evalf();
    ex G_353 = G(lst{l_1, l_1, l_9, l_2},1).evalf();
    ex G_354 = G(lst{l_1, l_1, l_9, l_9},1).evalf();
    ex G_355 = G(lst{l_1, l_10, l_1, l_4},1).evalf();
    ex G_356 = G(lst{l_1, l_10, l_10, l_4},1).evalf();
    ex G_357 = G(lst{l_1, l_10, l_4, l_4},1).evalf();
    ex G_358 = G(lst{l_1, l_10, l_4, l_5},1).evalf();
    ex G_359 = G(lst{l_1, l_10, l_4, l_7},1).evalf();
    ex G_360 = G(lst{l_1, l_10, l_5, l_4},1).evalf();
    ex G_361 = G(lst{l_1, l_10, l_7, l_4},1).evalf();
    ex G_362 = G(lst{l_1, l_11, l_1, l_12},1).evalf();
    ex G_363 = G(lst{l_1, l_11, l_1, l_2},1).evalf();
    ex G_364 = G(lst{l_1, l_11, l_1, l_9},1).evalf();
    ex G_365 = G(lst{l_1, l_11, l_11, l_12},1).evalf();
    ex G_366 = G(lst{l_1, l_11, l_11, l_2},1).evalf();
    ex G_367 = G(lst{l_1, l_11, l_11, l_9},1).evalf();
    ex G_368 = G(lst{l_1, l_11, l_12, l_12},1).evalf();
    ex G_369 = G(lst{l_1, l_11, l_12, l_2},1).evalf();
    ex G_370 = G(lst{l_1, l_11, l_2, l_2},1).evalf();
    ex G_371 = G(lst{l_1, l_11, l_2, l_9},1).evalf();
    ex G_372 = G(lst{l_1, l_11, l_9, l_12},1).evalf();
    ex G_373 = G(lst{l_1, l_11, l_9, l_2},1).evalf();
    ex G_374 = G(lst{l_1, l_11, l_9, l_9},1).evalf();
    ex G_375 = G(lst{l_1, l_12, l_1, l_12},1).evalf();
    ex G_376 = G(lst{l_1, l_12, l_1, l_2},1).evalf();
    ex G_377 = G(lst{l_1, l_12, l_1, l_9},1).evalf();
    ex G_378 = G(lst{l_1, l_12, l_11, l_12},1).evalf();
    ex G_379 = G(lst{l_1, l_12, l_11, l_2},1).evalf();
    ex G_380 = G(lst{l_1, l_12, l_11, l_9},1).evalf();
    ex G_381 = G(lst{l_1, l_12, l_12, l_12},1).evalf();
    ex G_382 = G(lst{l_1, l_12, l_12, l_2},1).evalf();
    ex G_383 = G(lst{l_1, l_12, l_2, l_2},1).evalf();
    ex G_384 = G(lst{l_1, l_12, l_2, l_9},1).evalf();
    ex G_385 = G(lst{l_1, l_12, l_9, l_12},1).evalf();
    ex G_386 = G(lst{l_1, l_12, l_9, l_2},1).evalf();
    ex G_387 = G(lst{l_1, l_12, l_9, l_9},1).evalf();
    ex G_388 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_389 = G(lst{l_1, l_2, l_1, l_9},1).evalf();
    ex G_390 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_391 = G(lst{l_1, l_2, l_2, l_9},1).evalf();
    ex G_392 = G(lst{l_1, l_2, l_9, l_2},1).evalf();
    ex G_393 = G(lst{l_1, l_2, l_9, l_9},1).evalf();
    ex G_394 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_395 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_396 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_397 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_398 = G(lst{l_1, l_4, l_1, l_6},1).evalf();
    ex G_399 = G(lst{l_1, l_4, l_1, l_7},1).evalf();
    ex G_400 = G(lst{l_1, l_4, l_1, l_8},1).evalf();
    ex G_401 = G(lst{l_1, l_4, l_10, l_4},1).evalf();
    ex G_402 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_403 = G(lst{l_1, l_4, l_4, l_5},1).evalf();
    ex G_404 = G(lst{l_1, l_4, l_4, l_7},1).evalf();
    ex G_405 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_406 = G(lst{l_1, l_4, l_5, l_5},1).evalf();
    ex G_407 = G(lst{l_1, l_4, l_5, l_7},1).evalf();
    ex G_408 = G(lst{l_1, l_4, l_6, l_4},1).evalf();
    ex G_409 = G(lst{l_1, l_4, l_7, l_4},1).evalf();
    ex G_410 = G(lst{l_1, l_4, l_7, l_5},1).evalf();
    ex G_411 = G(lst{l_1, l_4, l_7, l_7},1).evalf();
    ex G_412 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_413 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_414 = G(lst{l_1, l_5, l_1, l_6},1).evalf();
    ex G_415 = G(lst{l_1, l_5, l_1, l_7},1).evalf();
    ex G_416 = G(lst{l_1, l_5, l_1, l_8},1).evalf();
    ex G_417 = G(lst{l_1, l_5, l_10, l_4},1).evalf();
    ex G_418 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_419 = G(lst{l_1, l_5, l_4, l_5},1).evalf();
    ex G_420 = G(lst{l_1, l_5, l_4, l_7},1).evalf();
    ex G_421 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_422 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_423 = G(lst{l_1, l_5, l_5, l_7},1).evalf();
    ex G_424 = G(lst{l_1, l_5, l_6, l_4},1).evalf();
    ex G_425 = G(lst{l_1, l_5, l_7, l_4},1).evalf();
    ex G_426 = G(lst{l_1, l_5, l_7, l_5},1).evalf();
    ex G_427 = G(lst{l_1, l_5, l_7, l_7},1).evalf();
    ex G_428 = G(lst{l_1, l_6, l_1, l_4},1).evalf();
    ex G_429 = G(lst{l_1, l_6, l_1, l_5},1).evalf();
    ex G_430 = G(lst{l_1, l_6, l_1, l_6},1).evalf();
    ex G_431 = G(lst{l_1, l_6, l_1, l_7},1).evalf();
    ex G_432 = G(lst{l_1, l_6, l_1, l_8},1).evalf();
    ex G_433 = G(lst{l_1, l_6, l_10, l_4},1).evalf();
    ex G_434 = G(lst{l_1, l_6, l_4, l_4},1).evalf();
    ex G_435 = G(lst{l_1, l_6, l_4, l_5},1).evalf();
    ex G_436 = G(lst{l_1, l_6, l_4, l_7},1).evalf();
    ex G_437 = G(lst{l_1, l_6, l_5, l_4},1).evalf();
    ex G_438 = G(lst{l_1, l_6, l_6, l_4},1).evalf();
    ex G_439 = G(lst{l_1, l_6, l_7, l_4},1).evalf();
    ex G_440 = G(lst{l_1, l_7, l_1, l_4},1).evalf();
    ex G_441 = G(lst{l_1, l_7, l_1, l_5},1).evalf();
    ex G_442 = G(lst{l_1, l_7, l_1, l_6},1).evalf();
    ex G_443 = G(lst{l_1, l_7, l_1, l_7},1).evalf();
    ex G_444 = G(lst{l_1, l_7, l_1, l_8},1).evalf();
    ex G_445 = G(lst{l_1, l_7, l_10, l_4},1).evalf();
    ex G_446 = G(lst{l_1, l_7, l_4, l_4},1).evalf();
    ex G_447 = G(lst{l_1, l_7, l_4, l_5},1).evalf();
    ex G_448 = G(lst{l_1, l_7, l_4, l_7},1).evalf();
    ex G_449 = G(lst{l_1, l_7, l_5, l_4},1).evalf();
    ex G_450 = G(lst{l_1, l_7, l_5, l_5},1).evalf();
    ex G_451 = G(lst{l_1, l_7, l_5, l_7},1).evalf();
    ex G_452 = G(lst{l_1, l_7, l_6, l_4},1).evalf();
    ex G_453 = G(lst{l_1, l_7, l_7, l_4},1).evalf();
    ex G_454 = G(lst{l_1, l_7, l_7, l_5},1).evalf();
    ex G_455 = G(lst{l_1, l_7, l_7, l_7},1).evalf();
    ex G_456 = G(lst{l_1, l_8, l_1, l_4},1).evalf();
    ex G_457 = G(lst{l_1, l_8, l_1, l_5},1).evalf();
    ex G_458 = G(lst{l_1, l_8, l_1, l_6},1).evalf();
    ex G_459 = G(lst{l_1, l_8, l_1, l_7},1).evalf();
    ex G_460 = G(lst{l_1, l_8, l_1, l_8},1).evalf();
    ex G_461 = G(lst{l_1, l_8, l_10, l_4},1).evalf();
    ex G_462 = G(lst{l_1, l_8, l_6, l_4},1).evalf();
    ex G_463 = G(lst{l_1, l_9, l_1, l_12},1).evalf();
    ex G_464 = G(lst{l_1, l_9, l_1, l_2},1).evalf();
    ex G_465 = G(lst{l_1, l_9, l_1, l_9},1).evalf();
    ex G_466 = G(lst{l_1, l_9, l_11, l_12},1).evalf();
    ex G_467 = G(lst{l_1, l_9, l_11, l_2},1).evalf();
    ex G_468 = G(lst{l_1, l_9, l_11, l_9},1).evalf();
    ex G_469 = G(lst{l_1, l_9, l_12, l_12},1).evalf();
    ex G_470 = G(lst{l_1, l_9, l_12, l_2},1).evalf();
    ex G_471 = G(lst{l_1, l_9, l_2, l_2},1).evalf();
    ex G_472 = G(lst{l_1, l_9, l_2, l_9},1).evalf();
    ex G_473 = G(lst{l_1, l_9, l_9, l_12},1).evalf();
    ex G_474 = G(lst{l_1, l_9, l_9, l_2},1).evalf();
    ex G_475 = G(lst{l_1, l_9, l_9, l_9},1).evalf();
    ex G_476 = G(lst{l_10, l_1, l_1, l_4},1).evalf();
    ex G_477 = G(lst{l_10, l_1, l_10, l_4},1).evalf();
    ex G_478 = G(lst{l_10, l_1, l_4, l_4},1).evalf();
    ex G_479 = G(lst{l_10, l_1, l_4, l_5},1).evalf();
    ex G_480 = G(lst{l_10, l_1, l_4, l_7},1).evalf();
    ex G_481 = G(lst{l_10, l_1, l_5, l_4},1).evalf();
    ex G_482 = G(lst{l_10, l_1, l_7, l_4},1).evalf();
    ex G_483 = G(lst{l_10, l_10, l_1, l_4},1).evalf();
    ex G_484 = G(lst{l_10, l_10, l_4, l_4},1).evalf();
    ex G_485 = G(lst{l_10, l_10, l_4, l_5},1).evalf();
    ex G_486 = G(lst{l_10, l_10, l_4, l_7},1).evalf();
    ex G_487 = G(lst{l_10, l_4, l_1, l_4},1).evalf();
    ex G_488 = G(lst{l_10, l_4, l_1, l_5},1).evalf();
    ex G_489 = G(lst{l_10, l_4, l_1, l_7},1).evalf();
    ex G_490 = G(lst{l_10, l_4, l_4, l_4},1).evalf();
    ex G_491 = G(lst{l_10, l_4, l_4, l_5},1).evalf();
    ex G_492 = G(lst{l_10, l_4, l_4, l_7},1).evalf();
    ex G_493 = G(lst{l_10, l_4, l_5, l_4},1).evalf();
    ex G_494 = G(lst{l_10, l_4, l_5, l_5},1).evalf();
    ex G_495 = G(lst{l_10, l_4, l_5, l_7},1).evalf();
    ex G_496 = G(lst{l_10, l_4, l_7, l_4},1).evalf();
    ex G_497 = G(lst{l_10, l_4, l_7, l_5},1).evalf();
    ex G_498 = G(lst{l_10, l_4, l_7, l_7},1).evalf();
    ex G_499 = G(lst{l_10, l_5, l_1, l_4},1).evalf();
    ex G_500 = G(lst{l_10, l_5, l_4, l_4},1).evalf();
    ex G_501 = G(lst{l_10, l_5, l_4, l_5},1).evalf();
    ex G_502 = G(lst{l_10, l_5, l_4, l_7},1).evalf();
    ex G_503 = G(lst{l_10, l_7, l_1, l_4},1).evalf();
    ex G_504 = G(lst{l_10, l_7, l_4, l_4},1).evalf();
    ex G_505 = G(lst{l_10, l_7, l_4, l_5},1).evalf();
    ex G_506 = G(lst{l_10, l_7, l_4, l_7},1).evalf();
    ex G_507 = G(lst{l_11, l_1, l_1, l_12},1).evalf();
    ex G_508 = G(lst{l_11, l_1, l_1, l_2},1).evalf();
    ex G_509 = G(lst{l_11, l_1, l_1, l_9},1).evalf();
    ex G_510 = G(lst{l_11, l_1, l_11, l_12},1).evalf();
    ex G_511 = G(lst{l_11, l_1, l_11, l_2},1).evalf();
    ex G_512 = G(lst{l_11, l_1, l_11, l_9},1).evalf();
    ex G_513 = G(lst{l_11, l_1, l_12, l_12},1).evalf();
    ex G_514 = G(lst{l_11, l_1, l_12, l_2},1).evalf();
    ex G_515 = G(lst{l_11, l_1, l_2, l_2},1).evalf();
    ex G_516 = G(lst{l_11, l_1, l_2, l_9},1).evalf();
    ex G_517 = G(lst{l_11, l_1, l_9, l_12},1).evalf();
    ex G_518 = G(lst{l_11, l_1, l_9, l_2},1).evalf();
    ex G_519 = G(lst{l_11, l_1, l_9, l_9},1).evalf();
    ex G_520 = G(lst{l_11, l_11, l_1, l_12},1).evalf();
    ex G_521 = G(lst{l_11, l_11, l_1, l_2},1).evalf();
    ex G_522 = G(lst{l_11, l_11, l_1, l_9},1).evalf();
    ex G_523 = G(lst{l_11, l_11, l_11, l_9},1).evalf();
    ex G_524 = G(lst{l_11, l_11, l_12, l_9},1).evalf();
    ex G_525 = G(lst{l_11, l_11, l_9, l_9},1).evalf();
    ex G_526 = G(lst{l_11, l_12, l_1, l_12},1).evalf();
    ex G_527 = G(lst{l_11, l_12, l_1, l_2},1).evalf();
    ex G_528 = G(lst{l_11, l_12, l_1, l_9},1).evalf();
    ex G_529 = G(lst{l_11, l_12, l_11, l_9},1).evalf();
    ex G_530 = G(lst{l_11, l_12, l_12, l_9},1).evalf();
    ex G_531 = G(lst{l_11, l_12, l_9, l_9},1).evalf();
    ex G_532 = G(lst{l_11, l_2, l_1, l_2},1).evalf();
    ex G_533 = G(lst{l_11, l_2, l_1, l_9},1).evalf();
    ex G_534 = G(lst{l_11, l_9, l_1, l_12},1).evalf();
    ex G_535 = G(lst{l_11, l_9, l_1, l_2},1).evalf();
    ex G_536 = G(lst{l_11, l_9, l_1, l_9},1).evalf();
    ex G_537 = G(lst{l_11, l_9, l_11, l_9},1).evalf();
    ex G_538 = G(lst{l_11, l_9, l_12, l_9},1).evalf();
    ex G_539 = G(lst{l_12, l_1, l_1, l_12},1).evalf();
    ex G_540 = G(lst{l_12, l_1, l_1, l_2},1).evalf();
    ex G_541 = G(lst{l_12, l_1, l_1, l_9},1).evalf();
    ex G_542 = G(lst{l_12, l_1, l_11, l_12},1).evalf();
    ex G_543 = G(lst{l_12, l_1, l_11, l_2},1).evalf();
    ex G_544 = G(lst{l_12, l_1, l_11, l_9},1).evalf();
    ex G_545 = G(lst{l_12, l_1, l_12, l_12},1).evalf();
    ex G_546 = G(lst{l_12, l_1, l_12, l_2},1).evalf();
    ex G_547 = G(lst{l_12, l_1, l_2, l_2},1).evalf();
    ex G_548 = G(lst{l_12, l_1, l_2, l_9},1).evalf();
    ex G_549 = G(lst{l_12, l_1, l_9, l_12},1).evalf();
    ex G_550 = G(lst{l_12, l_1, l_9, l_2},1).evalf();
    ex G_551 = G(lst{l_12, l_1, l_9, l_9},1).evalf();
    ex G_552 = G(lst{l_12, l_11, l_1, l_12},1).evalf();
    ex G_553 = G(lst{l_12, l_11, l_1, l_2},1).evalf();
    ex G_554 = G(lst{l_12, l_11, l_1, l_9},1).evalf();
    ex G_555 = G(lst{l_12, l_11, l_11, l_9},1).evalf();
    ex G_556 = G(lst{l_12, l_11, l_12, l_9},1).evalf();
    ex G_557 = G(lst{l_12, l_11, l_9, l_9},1).evalf();
    ex G_558 = G(lst{l_12, l_12, l_1, l_12},1).evalf();
    ex G_559 = G(lst{l_12, l_12, l_1, l_2},1).evalf();
    ex G_560 = G(lst{l_12, l_12, l_1, l_9},1).evalf();
    ex G_561 = G(lst{l_12, l_12, l_11, l_9},1).evalf();
    ex G_562 = G(lst{l_12, l_12, l_12, l_9},1).evalf();
    ex G_563 = G(lst{l_12, l_12, l_9, l_9},1).evalf();
    ex G_564 = G(lst{l_12, l_2, l_1, l_2},1).evalf();
    ex G_565 = G(lst{l_12, l_2, l_1, l_9},1).evalf();
    ex G_566 = G(lst{l_12, l_9, l_1, l_12},1).evalf();
    ex G_567 = G(lst{l_12, l_9, l_1, l_2},1).evalf();
    ex G_568 = G(lst{l_12, l_9, l_1, l_9},1).evalf();
    ex G_569 = G(lst{l_12, l_9, l_11, l_9},1).evalf();
    ex G_570 = G(lst{l_12, l_9, l_12, l_9},1).evalf();
    ex G_571 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_572 = G(lst{l_2, l_1, l_1, l_9},1).evalf();
    ex G_573 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_574 = G(lst{l_2, l_1, l_2, l_9},1).evalf();
    ex G_575 = G(lst{l_2, l_1, l_9, l_2},1).evalf();
    ex G_576 = G(lst{l_2, l_1, l_9, l_9},1).evalf();
    ex G_577 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_578 = G(lst{l_2, l_2, l_1, l_9},1).evalf();
    ex G_579 = G(lst{l_2, l_9, l_1, l_2},1).evalf();
    ex G_580 = G(lst{l_2, l_9, l_1, l_9},1).evalf();
    ex G_581 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_582 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_583 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_584 = G(lst{l_3, l_3, l_3, l_3},1).evalf();
    ex G_585 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_586 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_587 = G(lst{l_4, l_1, l_1, l_6},1).evalf();
    ex G_588 = G(lst{l_4, l_1, l_1, l_7},1).evalf();
    ex G_589 = G(lst{l_4, l_1, l_1, l_8},1).evalf();
    ex G_590 = G(lst{l_4, l_1, l_10, l_4},1).evalf();
    ex G_591 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_592 = G(lst{l_4, l_1, l_4, l_5},1).evalf();
    ex G_593 = G(lst{l_4, l_1, l_4, l_7},1).evalf();
    ex G_594 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_595 = G(lst{l_4, l_1, l_5, l_5},1).evalf();
    ex G_596 = G(lst{l_4, l_1, l_5, l_7},1).evalf();
    ex G_597 = G(lst{l_4, l_1, l_6, l_4},1).evalf();
    ex G_598 = G(lst{l_4, l_1, l_7, l_4},1).evalf();
    ex G_599 = G(lst{l_4, l_1, l_7, l_5},1).evalf();
    ex G_600 = G(lst{l_4, l_1, l_7, l_7},1).evalf();
    ex G_601 = G(lst{l_4, l_10, l_1, l_4},1).evalf();
    ex G_602 = G(lst{l_4, l_10, l_4, l_4},1).evalf();
    ex G_603 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_604 = G(lst{l_4, l_4, l_1, l_5},1).evalf();
    ex G_605 = G(lst{l_4, l_4, l_1, l_7},1).evalf();
    ex G_606 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex G_607 = G(lst{l_4, l_4, l_4, l_5},1).evalf();
    ex G_608 = G(lst{l_4, l_4, l_4, l_7},1).evalf();
    ex G_609 = G(lst{l_4, l_4, l_5, l_4},1).evalf();
    ex G_610 = G(lst{l_4, l_4, l_5, l_5},1).evalf();
    ex G_611 = G(lst{l_4, l_4, l_5, l_7},1).evalf();
    ex G_612 = G(lst{l_4, l_4, l_7, l_4},1).evalf();
    ex G_613 = G(lst{l_4, l_4, l_7, l_5},1).evalf();
    ex G_614 = G(lst{l_4, l_4, l_7, l_7},1).evalf();
    ex G_615 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_616 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_617 = G(lst{l_4, l_5, l_1, l_7},1).evalf();
    ex G_618 = G(lst{l_4, l_5, l_4, l_4},1).evalf();
    ex G_619 = G(lst{l_4, l_5, l_4, l_5},1).evalf();
    ex G_620 = G(lst{l_4, l_5, l_4, l_7},1).evalf();
    ex G_621 = G(lst{l_4, l_5, l_5, l_4},1).evalf();
    ex G_622 = G(lst{l_4, l_5, l_5, l_5},1).evalf();
    ex G_623 = G(lst{l_4, l_5, l_5, l_7},1).evalf();
    ex G_624 = G(lst{l_4, l_5, l_7, l_4},1).evalf();
    ex G_625 = G(lst{l_4, l_5, l_7, l_5},1).evalf();
    ex G_626 = G(lst{l_4, l_5, l_7, l_7},1).evalf();
    ex G_627 = G(lst{l_4, l_6, l_1, l_4},1).evalf();
    ex G_628 = G(lst{l_4, l_6, l_4, l_4},1).evalf();
    ex G_629 = G(lst{l_4, l_7, l_1, l_4},1).evalf();
    ex G_630 = G(lst{l_4, l_7, l_1, l_5},1).evalf();
    ex G_631 = G(lst{l_4, l_7, l_1, l_7},1).evalf();
    ex G_632 = G(lst{l_4, l_7, l_4, l_4},1).evalf();
    ex G_633 = G(lst{l_4, l_7, l_4, l_5},1).evalf();
    ex G_634 = G(lst{l_4, l_7, l_4, l_7},1).evalf();
    ex G_635 = G(lst{l_4, l_7, l_5, l_4},1).evalf();
    ex G_636 = G(lst{l_4, l_7, l_5, l_5},1).evalf();
    ex G_637 = G(lst{l_4, l_7, l_5, l_7},1).evalf();
    ex G_638 = G(lst{l_4, l_7, l_7, l_4},1).evalf();
    ex G_639 = G(lst{l_4, l_7, l_7, l_5},1).evalf();
    ex G_640 = G(lst{l_4, l_7, l_7, l_7},1).evalf();
    ex G_641 = G(lst{l_4, l_8, l_1, l_4},1).evalf();
    ex G_642 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_643 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_644 = G(lst{l_5, l_1, l_1, l_6},1).evalf();
    ex G_645 = G(lst{l_5, l_1, l_1, l_7},1).evalf();
    ex G_646 = G(lst{l_5, l_1, l_1, l_8},1).evalf();
    ex G_647 = G(lst{l_5, l_1, l_10, l_4},1).evalf();
    ex G_648 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_649 = G(lst{l_5, l_1, l_4, l_5},1).evalf();
    ex G_650 = G(lst{l_5, l_1, l_4, l_7},1).evalf();
    ex G_651 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_652 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_653 = G(lst{l_5, l_1, l_5, l_7},1).evalf();
    ex G_654 = G(lst{l_5, l_1, l_6, l_4},1).evalf();
    ex G_655 = G(lst{l_5, l_1, l_7, l_4},1).evalf();
    ex G_656 = G(lst{l_5, l_1, l_7, l_5},1).evalf();
    ex G_657 = G(lst{l_5, l_1, l_7, l_7},1).evalf();
    ex G_658 = G(lst{l_5, l_10, l_1, l_4},1).evalf();
    ex G_659 = G(lst{l_5, l_10, l_4, l_4},1).evalf();
    ex G_660 = G(lst{l_5, l_10, l_4, l_5},1).evalf();
    ex G_661 = G(lst{l_5, l_10, l_4, l_7},1).evalf();
    ex G_662 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_663 = G(lst{l_5, l_4, l_1, l_5},1).evalf();
    ex G_664 = G(lst{l_5, l_4, l_1, l_7},1).evalf();
    ex G_665 = G(lst{l_5, l_4, l_4, l_4},1).evalf();
    ex G_666 = G(lst{l_5, l_4, l_4, l_5},1).evalf();
    ex G_667 = G(lst{l_5, l_4, l_4, l_7},1).evalf();
    ex G_668 = G(lst{l_5, l_4, l_5, l_4},1).evalf();
    ex G_669 = G(lst{l_5, l_4, l_5, l_5},1).evalf();
    ex G_670 = G(lst{l_5, l_4, l_5, l_7},1).evalf();
    ex G_671 = G(lst{l_5, l_4, l_7, l_4},1).evalf();
    ex G_672 = G(lst{l_5, l_4, l_7, l_5},1).evalf();
    ex G_673 = G(lst{l_5, l_4, l_7, l_7},1).evalf();
    ex G_674 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_675 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_676 = G(lst{l_5, l_5, l_1, l_7},1).evalf();
    ex G_677 = G(lst{l_5, l_5, l_4, l_4},1).evalf();
    ex G_678 = G(lst{l_5, l_5, l_4, l_5},1).evalf();
    ex G_679 = G(lst{l_5, l_5, l_4, l_7},1).evalf();
    ex G_680 = G(lst{l_5, l_5, l_5, l_4},1).evalf();
    ex G_681 = G(lst{l_5, l_5, l_5, l_5},1).evalf();
    ex G_682 = G(lst{l_5, l_5, l_5, l_7},1).evalf();
    ex G_683 = G(lst{l_5, l_5, l_7, l_4},1).evalf();
    ex G_684 = G(lst{l_5, l_5, l_7, l_5},1).evalf();
    ex G_685 = G(lst{l_5, l_5, l_7, l_7},1).evalf();
    ex G_686 = G(lst{l_5, l_6, l_1, l_4},1).evalf();
    ex G_687 = G(lst{l_5, l_6, l_1, l_5},1).evalf();
    ex G_688 = G(lst{l_5, l_6, l_1, l_7},1).evalf();
    ex G_689 = G(lst{l_5, l_6, l_4, l_4},1).evalf();
    ex G_690 = G(lst{l_5, l_6, l_4, l_5},1).evalf();
    ex G_691 = G(lst{l_5, l_6, l_4, l_7},1).evalf();
    ex G_692 = G(lst{l_5, l_7, l_1, l_4},1).evalf();
    ex G_693 = G(lst{l_5, l_7, l_1, l_5},1).evalf();
    ex G_694 = G(lst{l_5, l_7, l_1, l_7},1).evalf();
    ex G_695 = G(lst{l_5, l_7, l_4, l_4},1).evalf();
    ex G_696 = G(lst{l_5, l_7, l_4, l_5},1).evalf();
    ex G_697 = G(lst{l_5, l_7, l_4, l_7},1).evalf();
    ex G_698 = G(lst{l_5, l_7, l_5, l_4},1).evalf();
    ex G_699 = G(lst{l_5, l_7, l_5, l_5},1).evalf();
    ex G_700 = G(lst{l_5, l_7, l_5, l_7},1).evalf();
    ex G_701 = G(lst{l_5, l_7, l_7, l_4},1).evalf();
    ex G_702 = G(lst{l_5, l_7, l_7, l_5},1).evalf();
    ex G_703 = G(lst{l_5, l_7, l_7, l_7},1).evalf();
    ex G_704 = G(lst{l_5, l_8, l_1, l_4},1).evalf();
    ex G_705 = G(lst{l_5, l_8, l_1, l_5},1).evalf();
    ex G_706 = G(lst{l_5, l_8, l_1, l_7},1).evalf();
    ex G_707 = G(lst{l_6, l_1, l_1, l_4},1).evalf();
    ex G_708 = G(lst{l_6, l_1, l_1, l_5},1).evalf();
    ex G_709 = G(lst{l_6, l_1, l_1, l_6},1).evalf();
    ex G_710 = G(lst{l_6, l_1, l_1, l_7},1).evalf();
    ex G_711 = G(lst{l_6, l_1, l_1, l_8},1).evalf();
    ex G_712 = G(lst{l_6, l_1, l_10, l_4},1).evalf();
    ex G_713 = G(lst{l_6, l_1, l_4, l_4},1).evalf();
    ex G_714 = G(lst{l_6, l_1, l_4, l_5},1).evalf();
    ex G_715 = G(lst{l_6, l_1, l_4, l_7},1).evalf();
    ex G_716 = G(lst{l_6, l_1, l_5, l_4},1).evalf();
    ex G_717 = G(lst{l_6, l_1, l_5, l_5},1).evalf();
    ex G_718 = G(lst{l_6, l_1, l_5, l_7},1).evalf();
    ex G_719 = G(lst{l_6, l_1, l_6, l_4},1).evalf();
    ex G_720 = G(lst{l_6, l_1, l_7, l_4},1).evalf();
    ex G_721 = G(lst{l_6, l_1, l_7, l_5},1).evalf();
    ex G_722 = G(lst{l_6, l_1, l_7, l_7},1).evalf();
    ex G_723 = G(lst{l_6, l_10, l_1, l_4},1).evalf();
    ex G_724 = G(lst{l_6, l_10, l_4, l_4},1).evalf();
    ex G_725 = G(lst{l_6, l_10, l_4, l_5},1).evalf();
    ex G_726 = G(lst{l_6, l_10, l_4, l_7},1).evalf();
    ex G_727 = G(lst{l_6, l_4, l_1, l_4},1).evalf();
    ex G_728 = G(lst{l_6, l_4, l_1, l_5},1).evalf();
    ex G_729 = G(lst{l_6, l_4, l_1, l_7},1).evalf();
    ex G_730 = G(lst{l_6, l_4, l_4, l_4},1).evalf();
    ex G_731 = G(lst{l_6, l_4, l_4, l_5},1).evalf();
    ex G_732 = G(lst{l_6, l_4, l_4, l_7},1).evalf();
    ex G_733 = G(lst{l_6, l_4, l_5, l_4},1).evalf();
    ex G_734 = G(lst{l_6, l_4, l_5, l_5},1).evalf();
    ex G_735 = G(lst{l_6, l_4, l_5, l_7},1).evalf();
    ex G_736 = G(lst{l_6, l_4, l_7, l_4},1).evalf();
    ex G_737 = G(lst{l_6, l_4, l_7, l_5},1).evalf();
    ex G_738 = G(lst{l_6, l_4, l_7, l_7},1).evalf();
    ex G_739 = G(lst{l_6, l_5, l_1, l_4},1).evalf();
    ex G_740 = G(lst{l_6, l_5, l_1, l_5},1).evalf();
    ex G_741 = G(lst{l_6, l_5, l_1, l_7},1).evalf();
    ex G_742 = G(lst{l_6, l_5, l_4, l_4},1).evalf();
    ex G_743 = G(lst{l_6, l_5, l_4, l_5},1).evalf();
    ex G_744 = G(lst{l_6, l_5, l_4, l_7},1).evalf();
    ex G_745 = G(lst{l_6, l_6, l_1, l_4},1).evalf();
    ex G_746 = G(lst{l_6, l_6, l_1, l_5},1).evalf();
    ex G_747 = G(lst{l_6, l_6, l_1, l_7},1).evalf();
    ex G_748 = G(lst{l_6, l_6, l_4, l_4},1).evalf();
    ex G_749 = G(lst{l_6, l_6, l_4, l_5},1).evalf();
    ex G_750 = G(lst{l_6, l_6, l_4, l_7},1).evalf();
    ex G_751 = G(lst{l_6, l_7, l_1, l_4},1).evalf();
    ex G_752 = G(lst{l_6, l_7, l_1, l_5},1).evalf();
    ex G_753 = G(lst{l_6, l_7, l_1, l_7},1).evalf();
    ex G_754 = G(lst{l_6, l_7, l_4, l_4},1).evalf();
    ex G_755 = G(lst{l_6, l_7, l_4, l_5},1).evalf();
    ex G_756 = G(lst{l_6, l_7, l_4, l_7},1).evalf();
    ex G_757 = G(lst{l_6, l_8, l_1, l_4},1).evalf();
    ex G_758 = G(lst{l_6, l_8, l_1, l_5},1).evalf();
    ex G_759 = G(lst{l_6, l_8, l_1, l_7},1).evalf();
    ex G_760 = G(lst{l_7, l_1, l_1, l_4},1).evalf();
    ex G_761 = G(lst{l_7, l_1, l_1, l_5},1).evalf();
    ex G_762 = G(lst{l_7, l_1, l_1, l_6},1).evalf();
    ex G_763 = G(lst{l_7, l_1, l_1, l_7},1).evalf();
    ex G_764 = G(lst{l_7, l_1, l_1, l_8},1).evalf();
    ex G_765 = G(lst{l_7, l_1, l_10, l_4},1).evalf();
    ex G_766 = G(lst{l_7, l_1, l_4, l_4},1).evalf();
    ex G_767 = G(lst{l_7, l_1, l_4, l_5},1).evalf();
    ex G_768 = G(lst{l_7, l_1, l_4, l_7},1).evalf();
    ex G_769 = G(lst{l_7, l_1, l_5, l_4},1).evalf();
    ex G_770 = G(lst{l_7, l_1, l_5, l_5},1).evalf();
    ex G_771 = G(lst{l_7, l_1, l_5, l_7},1).evalf();
    ex G_772 = G(lst{l_7, l_1, l_6, l_4},1).evalf();
    ex G_773 = G(lst{l_7, l_1, l_7, l_4},1).evalf();
    ex G_774 = G(lst{l_7, l_1, l_7, l_5},1).evalf();
    ex G_775 = G(lst{l_7, l_1, l_7, l_7},1).evalf();
    ex G_776 = G(lst{l_7, l_10, l_1, l_4},1).evalf();
    ex G_777 = G(lst{l_7, l_10, l_4, l_4},1).evalf();
    ex G_778 = G(lst{l_7, l_10, l_4, l_5},1).evalf();
    ex G_779 = G(lst{l_7, l_10, l_4, l_7},1).evalf();
    ex G_780 = G(lst{l_7, l_4, l_1, l_4},1).evalf();
    ex G_781 = G(lst{l_7, l_4, l_1, l_5},1).evalf();
    ex G_782 = G(lst{l_7, l_4, l_1, l_7},1).evalf();
    ex G_783 = G(lst{l_7, l_4, l_4, l_4},1).evalf();
    ex G_784 = G(lst{l_7, l_4, l_4, l_5},1).evalf();
    ex G_785 = G(lst{l_7, l_4, l_4, l_7},1).evalf();
    ex G_786 = G(lst{l_7, l_4, l_5, l_4},1).evalf();
    ex G_787 = G(lst{l_7, l_4, l_5, l_5},1).evalf();
    ex G_788 = G(lst{l_7, l_4, l_5, l_7},1).evalf();
    ex G_789 = G(lst{l_7, l_4, l_7, l_4},1).evalf();
    ex G_790 = G(lst{l_7, l_4, l_7, l_5},1).evalf();
    ex G_791 = G(lst{l_7, l_4, l_7, l_7},1).evalf();
    ex G_792 = G(lst{l_7, l_5, l_1, l_4},1).evalf();
    ex G_793 = G(lst{l_7, l_5, l_1, l_5},1).evalf();
    ex G_794 = G(lst{l_7, l_5, l_1, l_7},1).evalf();
    ex G_795 = G(lst{l_7, l_5, l_4, l_4},1).evalf();
    ex G_796 = G(lst{l_7, l_5, l_4, l_5},1).evalf();
    ex G_797 = G(lst{l_7, l_5, l_4, l_7},1).evalf();
    ex G_798 = G(lst{l_7, l_5, l_5, l_4},1).evalf();
    ex G_799 = G(lst{l_7, l_5, l_5, l_5},1).evalf();
    ex G_800 = G(lst{l_7, l_5, l_5, l_7},1).evalf();
    ex G_801 = G(lst{l_7, l_5, l_7, l_4},1).evalf();
    ex G_802 = G(lst{l_7, l_5, l_7, l_5},1).evalf();
    ex G_803 = G(lst{l_7, l_5, l_7, l_7},1).evalf();
    ex G_804 = G(lst{l_7, l_6, l_1, l_4},1).evalf();
    ex G_805 = G(lst{l_7, l_6, l_1, l_5},1).evalf();
    ex G_806 = G(lst{l_7, l_6, l_1, l_7},1).evalf();
    ex G_807 = G(lst{l_7, l_6, l_4, l_4},1).evalf();
    ex G_808 = G(lst{l_7, l_6, l_4, l_5},1).evalf();
    ex G_809 = G(lst{l_7, l_6, l_4, l_7},1).evalf();
    ex G_810 = G(lst{l_7, l_7, l_1, l_4},1).evalf();
    ex G_811 = G(lst{l_7, l_7, l_1, l_5},1).evalf();
    ex G_812 = G(lst{l_7, l_7, l_1, l_7},1).evalf();
    ex G_813 = G(lst{l_7, l_7, l_4, l_4},1).evalf();
    ex G_814 = G(lst{l_7, l_7, l_4, l_5},1).evalf();
    ex G_815 = G(lst{l_7, l_7, l_4, l_7},1).evalf();
    ex G_816 = G(lst{l_7, l_7, l_5, l_4},1).evalf();
    ex G_817 = G(lst{l_7, l_7, l_5, l_5},1).evalf();
    ex G_818 = G(lst{l_7, l_7, l_5, l_7},1).evalf();
    ex G_819 = G(lst{l_7, l_7, l_7, l_4},1).evalf();
    ex G_820 = G(lst{l_7, l_7, l_7, l_5},1).evalf();
    ex G_821 = G(lst{l_7, l_7, l_7, l_7},1).evalf();
    ex G_822 = G(lst{l_7, l_8, l_1, l_4},1).evalf();
    ex G_823 = G(lst{l_7, l_8, l_1, l_5},1).evalf();
    ex G_824 = G(lst{l_7, l_8, l_1, l_7},1).evalf();
    ex G_825 = G(lst{l_8, l_1, l_1, l_4},1).evalf();
    ex G_826 = G(lst{l_8, l_1, l_1, l_5},1).evalf();
    ex G_827 = G(lst{l_8, l_1, l_1, l_6},1).evalf();
    ex G_828 = G(lst{l_8, l_1, l_1, l_7},1).evalf();
    ex G_829 = G(lst{l_8, l_1, l_1, l_8},1).evalf();
    ex G_830 = G(lst{l_8, l_1, l_10, l_4},1).evalf();
    ex G_831 = G(lst{l_8, l_1, l_4, l_4},1).evalf();
    ex G_832 = G(lst{l_8, l_1, l_4, l_5},1).evalf();
    ex G_833 = G(lst{l_8, l_1, l_4, l_7},1).evalf();
    ex G_834 = G(lst{l_8, l_1, l_5, l_4},1).evalf();
    ex G_835 = G(lst{l_8, l_1, l_5, l_5},1).evalf();
    ex G_836 = G(lst{l_8, l_1, l_5, l_7},1).evalf();
    ex G_837 = G(lst{l_8, l_1, l_6, l_4},1).evalf();
    ex G_838 = G(lst{l_8, l_1, l_7, l_4},1).evalf();
    ex G_839 = G(lst{l_8, l_1, l_7, l_5},1).evalf();
    ex G_840 = G(lst{l_8, l_1, l_7, l_7},1).evalf();
    ex G_841 = G(lst{l_8, l_10, l_1, l_4},1).evalf();
    ex G_842 = G(lst{l_8, l_10, l_4, l_4},1).evalf();
    ex G_843 = G(lst{l_8, l_10, l_4, l_5},1).evalf();
    ex G_844 = G(lst{l_8, l_10, l_4, l_7},1).evalf();
    ex G_845 = G(lst{l_8, l_4, l_1, l_4},1).evalf();
    ex G_846 = G(lst{l_8, l_5, l_1, l_4},1).evalf();
    ex G_847 = G(lst{l_8, l_5, l_1, l_5},1).evalf();
    ex G_848 = G(lst{l_8, l_5, l_1, l_7},1).evalf();
    ex G_849 = G(lst{l_8, l_6, l_1, l_4},1).evalf();
    ex G_850 = G(lst{l_8, l_6, l_1, l_5},1).evalf();
    ex G_851 = G(lst{l_8, l_6, l_1, l_7},1).evalf();
    ex G_852 = G(lst{l_8, l_6, l_4, l_4},1).evalf();
    ex G_853 = G(lst{l_8, l_6, l_4, l_5},1).evalf();
    ex G_854 = G(lst{l_8, l_6, l_4, l_7},1).evalf();
    ex G_855 = G(lst{l_8, l_7, l_1, l_4},1).evalf();
    ex G_856 = G(lst{l_8, l_7, l_1, l_5},1).evalf();
    ex G_857 = G(lst{l_8, l_7, l_1, l_7},1).evalf();
    ex G_858 = G(lst{l_8, l_8, l_1, l_4},1).evalf();
    ex G_859 = G(lst{l_8, l_8, l_1, l_5},1).evalf();
    ex G_860 = G(lst{l_8, l_8, l_1, l_7},1).evalf();
    ex G_861 = G(lst{l_9, l_1, l_1, l_12},1).evalf();
    ex G_862 = G(lst{l_9, l_1, l_1, l_2},1).evalf();
    ex G_863 = G(lst{l_9, l_1, l_1, l_9},1).evalf();
    ex G_864 = G(lst{l_9, l_1, l_11, l_12},1).evalf();
    ex G_865 = G(lst{l_9, l_1, l_11, l_2},1).evalf();
    ex G_866 = G(lst{l_9, l_1, l_11, l_9},1).evalf();
    ex G_867 = G(lst{l_9, l_1, l_12, l_12},1).evalf();
    ex G_868 = G(lst{l_9, l_1, l_12, l_2},1).evalf();
    ex G_869 = G(lst{l_9, l_1, l_2, l_2},1).evalf();
    ex G_870 = G(lst{l_9, l_1, l_2, l_9},1).evalf();
    ex G_871 = G(lst{l_9, l_1, l_9, l_12},1).evalf();
    ex G_872 = G(lst{l_9, l_1, l_9, l_2},1).evalf();
    ex G_873 = G(lst{l_9, l_1, l_9, l_9},1).evalf();
    ex G_874 = G(lst{l_9, l_11, l_1, l_12},1).evalf();
    ex G_875 = G(lst{l_9, l_11, l_1, l_2},1).evalf();
    ex G_876 = G(lst{l_9, l_11, l_1, l_9},1).evalf();
    ex G_877 = G(lst{l_9, l_11, l_11, l_9},1).evalf();
    ex G_878 = G(lst{l_9, l_11, l_12, l_9},1).evalf();
    ex G_879 = G(lst{l_9, l_11, l_9, l_9},1).evalf();
    ex G_880 = G(lst{l_9, l_12, l_1, l_12},1).evalf();
    ex G_881 = G(lst{l_9, l_12, l_1, l_2},1).evalf();
    ex G_882 = G(lst{l_9, l_12, l_1, l_9},1).evalf();
    ex G_883 = G(lst{l_9, l_12, l_11, l_9},1).evalf();
    ex G_884 = G(lst{l_9, l_12, l_12, l_9},1).evalf();
    ex G_885 = G(lst{l_9, l_12, l_9, l_9},1).evalf();
    ex G_886 = G(lst{l_9, l_2, l_1, l_2},1).evalf();
    ex G_887 = G(lst{l_9, l_2, l_1, l_9},1).evalf();
    ex G_888 = G(lst{l_9, l_9, l_1, l_12},1).evalf();
    ex G_889 = G(lst{l_9, l_9, l_1, l_2},1).evalf();
    ex G_890 = G(lst{l_9, l_9, l_1, l_9},1).evalf();
    ex G_891 = G(lst{l_9, l_9, l_11, l_9},1).evalf();
    ex G_892 = G(lst{l_9, l_9, l_12, l_9},1).evalf();
    ex G_893 = G(lst{l_9, l_9, l_9, l_9},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -2*L_x_m12+2*G_6-4*L_ybar;
    ex J_1_2 = -8*L_ybar*G_6-zeta_2+4*G_38-4*G_6*L_x_m12+8*L_x_m12*L_ybar+2*pow(L_x_m12,2)+8*pow(L_ybar,2);
    ex J_1_3 = (-8*G_38+2*zeta_2)*L_x_m12+(4*zeta_2-16*G_38)*L_ybar+4*G_6*pow(L_x_m12,2)+16*pow(L_ybar,2)*G_6+numeric(-32,3)*zeta_3+8*G_189-2*zeta_2*G_6-16*L_x_m12*pow(L_ybar,2)+16*L_x_m12*L_ybar*G_6+numeric(-4,3)*pow(L_x_m12,3)+numeric(-32,3)*pow(L_ybar,3)-8*pow(L_x_m12,2)*L_ybar;
    ex J_1_4 = (-2*zeta_2+8*G_38)*pow(L_x_m12,2)+(32*G_38-8*zeta_2)*pow(L_ybar,2)+(numeric(64,3)*zeta_3-16*G_189+4*zeta_2*G_6)*L_x_m12+(8*zeta_2*G_6+numeric(128,3)*zeta_3-32*G_189)*L_ybar+(32*G_38-8*zeta_2)*L_x_m12*L_ybar+16*G_606+numeric(-57,4)*zeta_4+numeric(-64,3)*zeta_3*G_6-4*zeta_2*G_38+numeric(64,3)*L_x_m12*pow(L_ybar,3)+16*pow(L_x_m12,2)*pow(L_ybar,2)+numeric(-64,3)*pow(L_ybar,3)*G_6+numeric(-8,3)*G_6*pow(L_x_m12,3)-16*pow(L_x_m12,2)*L_ybar*G_6-32*L_x_m12*pow(L_ybar,2)*G_6+numeric(2,3)*pow(L_x_m12,4)+numeric(32,3)*pow(L_ybar,4)+numeric(16,3)*pow(L_x_m12,3)*L_ybar;
    ex J_2_0 = numeric(3,2);
    ex J_2_1 = -3*L_x_m12;
    ex J_2_2 = numeric(15,2)*zeta_2+3*pow(L_x_m12,2);
    ex J_2_3 = 11*zeta_3-15*zeta_2*L_x_m12-2*pow(L_x_m12,3);
    ex J_2_4 = numeric(909,8)*zeta_4-22*zeta_3*L_x_m12+15*zeta_2*pow(L_x_m12,2)+pow(L_x_m12,4);
    ex J_3_0 = 1;
    ex J_3_1 = -2*L_x_m12+2*L_mz-4*G_11;
    ex J_3_2 = 16*G_70+3*zeta_2-8*L_mz*G_11+8*L_x_m12*G_11-4*L_mz*L_x_m12+2*pow(L_mz,2)+2*pow(L_x_m12,2);
    ex J_3_3 = (-32*G_70-6*zeta_2)*L_x_m12+(6*zeta_2+32*G_70)*L_mz+16*L_mz*L_x_m12*G_11+numeric(-4,3)*pow(L_x_m12,3)-8*pow(L_mz,2)*G_11-8*pow(L_x_m12,2)*G_11+4*L_mz*pow(L_x_m12,2)-4*L_x_m12*pow(L_mz,2)-12*zeta_2*G_11-64*G_307+numeric(-8,3)*zeta_3+numeric(4,3)*pow(L_mz,3);
    ex J_3_4 = (-12*zeta_2-64*G_70)*L_mz*L_x_m12+(128*G_307+numeric(16,3)*zeta_3+24*zeta_2*G_11)*L_x_m12+(6*zeta_2+32*G_70)*pow(L_mz,2)+(6*zeta_2+32*G_70)*pow(L_x_m12,2)+(-128*G_307+numeric(-16,3)*zeta_3-24*zeta_2*G_11)*L_mz-16*L_mz*pow(L_x_m12,2)*G_11+16*L_x_m12*pow(L_mz,2)*G_11+numeric(16,3)*pow(L_x_m12,3)*G_11+numeric(2,3)*pow(L_x_m12,4)+numeric(-8,3)*L_mz*pow(L_x_m12,3)+4*pow(L_x_m12,2)*pow(L_mz,2)+numeric(-8,3)*L_x_m12*pow(L_mz,3)+numeric(32,3)*zeta_3*G_11+48*zeta_2*G_70+256*G_893+numeric(63,4)*zeta_4+numeric(-16,3)*pow(L_mz,3)*G_11+numeric(2,3)*pow(L_mz,4);
    ex J_4_0 = numeric(1,2);
    ex J_4_1 = -2*G_5+2*I*Pi+L_x_m12;
    ex J_4_2 = 8*G_36+numeric(-27,2)*zeta_2-8*I*Pi*G_5+4*G_15-4*L_x_m12*G_5-pow(L_x_m12,2);
    ex J_4_3 = (-8*G_15+5*zeta_2+16*G_36)*L_x_m12+4*pow(L_x_m12,2)*G_5+32*I*Pi*G_36-16*G_94+54*zeta_2*G_5-I*pow(Pi,3)+numeric(-37,3)*zeta_3-16*G_181+8*G_74-32*G_182+numeric(2,3)*pow(L_x_m12,3);
    ex J_4_4 = numeric(-8,3)*pow(L_x_m12,3)*G_5+(-16*G_36+8*G_15-5*zeta_2)*pow(L_x_m12,2)+(-20*zeta_2*G_5+numeric(22,3)*zeta_3-64*G_182+32*G_181-16*G_74+32*G_94)*L_x_m12+64*G_395+20*zeta_2*G_15-216*zeta_2*G_36-32*G_394+I*numeric(-52,3)*Pi*zeta_3-32*G_581+64*G_582+16*G_310+64*G_583+4*I*pow(Pi,3)*G_5-128*I*Pi*G_182+numeric(148,3)*zeta_3*G_5+128*G_584-32*G_326+numeric(-145,8)*zeta_4+numeric(-1,3)*pow(L_x_m12,4);
    ex J_5_0 = 0;
    ex J_5_1 = 0;
    ex J_5_2 = -G_38-2*G_16-6*zeta_2+2*L_ybar*G_6;
    ex J_5_3 = (12*zeta_2+2*G_38+4*G_16)*L_x_m12+(4*G_23+6*G_38+24*zeta_2)*L_ybar-4*pow(L_ybar,2)*G_6-3*zeta_2*G_6+8*G_75-4*G_124-3*G_189-4*G_81-12*zeta_2*ln_2-12*zeta_2*G_1-2*G_183-2*G_95-2*G_130-4*L_x_m12*L_ybar*G_6;
    ex J_5_4 = -10*zeta_2*G_16+8*G_585-6*G_490+16*G_476-4*G_487+(-2*G_38-4*G_16-12*zeta_2)*pow(L_x_m12,2)-120*zeta_4-2*G_603-4*G_484-8*G_483-4*G_601-2*G_602+(-12*G_38-48*zeta_2-8*G_23)*pow(L_ybar,2)-12*zeta_2*pow(ln_2,2)-24*zeta_2*G_22-2*zeta_2*G_38-4*G_478-12*zeta_2*G_37+(14*G_189+8*G_127+22*zeta_2*G_6+4*G_188+48*zeta_2*G_1+12*G_130+48*zeta_2*ln_2)*L_ybar-8*G_477+numeric(16,3)*pow(L_ybar,3)*G_6-24*zeta_2*ln_2*G_1-7*G_606-12*zeta_2*ln_2*G_6+4*pow(L_x_m12,2)*L_ybar*G_6+8*L_x_m12*pow(L_ybar,2)*G_6-6*zeta_2*G_23+(-12*G_38-48*zeta_2-8*G_23)*L_x_m12*L_ybar+(6*zeta_2*G_6-16*G_75+24*zeta_2*G_1+6*G_189+8*G_124+4*G_183+4*G_95+8*G_81+4*G_130+24*zeta_2*ln_2)*L_x_m12-4*G_357+16*G_355-8*G_356+16*G_317+8*G_327-2*G_402-32*G_311-4*G_401+8*G_396+9*zeta_3*G_6-4*G_590-2*G_591;
    ex J_6_0 = 1;
    ex J_6_1 = -2*L_x_m12-2*L_mz+4*G_11+4*G_9+4*G_7-8*L_ybar;
    ex J_6_2 = (-8*G_11-8*G_7-8*G_9)*L_x_m12+(-8*G_6-8*G_9-8*G_7)*L_ybar+(4*G_7+8*G_11-4*G_6+4*G_9)*L_mz+12*G_44+12*G_56-16*G_70-8*G_7*G_11+8*G_6*G_11-5*zeta_2-8*G_9*G_11-8*G_59+16*G_17-16*G_16+16*G_19-8*G_57-8*G_45-8*G_47+4*G_39+4*G_41+16*L_x_m12*L_ybar+4*L_mz*L_x_m12-2*pow(L_mz,2)+2*pow(L_x_m12,2)+16*pow(L_ybar,2);
    ex J_6_3 = 4*L_x_m12*pow(L_mz,2)+32*G_246-32*G_247-32*G_249+24*G_254-8*G_255-8*G_256-24*G_257+16*G_258+16*G_259-24*G_263+16*G_264+16*G_265-4*L_mz*pow(L_x_m12,2)+(32*G_70+16*G_7*G_11-24*G_44-32*G_19-16*G_6*G_11-32*G_17+32*G_16-24*G_56-8*G_39+16*G_57+16*G_9*G_11+16*G_59+10*zeta_2+16*G_45-8*G_41+16*G_47)*L_x_m12+(16*G_47-32*G_44+8*zeta_2-8*G_38+16*G_45-8*G_41+16*G_59-48*G_19-8*G_39-32*G_56+16*G_57+48*G_16-48*G_17)*L_ybar+(8*G_19-8*G_47+8*G_44-8*G_57+16*G_6*G_11-32*G_70-8*G_45-8*G_16+8*G_56-6*zeta_2+8*G_17-4*G_38-8*G_59-16*G_7*G_11+4*G_39-16*G_9*G_11+4*G_41)*L_mz-32*G_113+56*G_110-32*G_111+16*G_16*G_11+32*G_9*G_70-32*G_103-8*zeta_2*G_6-16*G_56*G_11-16*G_44*G_11-32*G_101+32*G_7*G_70+56*G_100+16*G_45*G_11+16*G_98-40*G_95+16*G_96-16*pow(L_x_m12,2)*L_ybar+numeric(-4,3)*pow(L_x_m12,3)+8*G_38*G_11-8*G_39*G_11+12*zeta_2*G_11-32*L_x_m12*pow(L_ybar,2)+(4*G_7+8*G_11-4*G_6+4*G_9)*pow(L_mz,2)-32*G_6*G_70+4*zeta_2*G_7+4*zeta_2*G_9+16*G_219-24*G_217+16*G_218-24*G_211+16*G_212+16*G_213-8*G_210+80*G_78+80*G_76-8*G_209-80*G_75+24*G_208+numeric(-56,3)*zeta_3+(16*G_9+16*G_7+16*G_6)*L_ybar*L_x_m12+(-8*G_7+8*G_6-8*G_9-16*G_11)*L_mz*L_x_m12-16*G_17*G_11-32*G_203-32*G_201-8*G_198+32*G_200-8*G_197+12*G_196+12*G_192-8*G_193-8*G_194+4*G_191+4*G_190+16*G_186+16*G_59*G_11+16*G_47*G_11+16*G_57*G_11-16*G_183+16*G_184+numeric(-4,3)*pow(L_mz,3)+64*G_307+numeric(-64,3)*pow(L_ybar,3)+(8*G_9+8*G_7+8*G_11)*pow(L_x_m12,2)+(16*G_9+16*G_7+16*G_6)*pow(L_ybar,2)-16*G_19*G_11-8*G_41*G_11;
    ex J_6_4 = 16*G_636+16*G_637+16*G_183*G_11+(16*G_246-16*G_247-16*G_249+8*G_254-8*G_255-8*G_256-16*G_257+16*G_258+16*G_259-16*G_263+16*G_264+16*G_265+numeric(16,3)*zeta_3-16*G_113+16*G_110-16*G_111+32*G_16*G_11+64*G_9*G_70-16*G_103-12*zeta_2*G_6-32*G_56*G_11-32*G_44*G_11-16*G_101+64*G_7*G_70+16*G_100+32*G_45*G_11+8*G_98-8*G_95+8*G_96+16*G_38*G_11-16*G_39*G_11+24*zeta_2*G_11-64*G_6*G_70+12*zeta_2*G_7+12*zeta_2*G_9+16*G_219-16*G_217+16*G_218-16*G_211+16*G_212+16*G_213-8*G_210+16*G_78+16*G_76-8*G_209-16*G_75+8*G_208-32*G_17*G_11-16*G_203-16*G_201-8*G_198+16*G_200-8*G_197+8*G_196+8*G_192-8*G_193-8*G_194+4*G_191+4*G_190-4*G_189+8*G_186+32*G_59*G_11+32*G_47*G_11+32*G_57*G_11-8*G_183+8*G_184+128*G_307-32*G_19*G_11-16*G_41*G_11)*L_mz+4*zeta_2*G_56+numeric(64,3)*pow(L_ybar,4)+4*zeta_2*G_44+32*G_203*G_11+32*G_780-80*G_585+80*G_586-16*G_196*G_11-16*G_192*G_11+32*G_101*G_11+32*G_111*G_11-16*G_96*G_11-16*G_98*G_11-24*G_635-32*G_100*G_11+16*G_95*G_11+16*G_193*G_11+16*G_198*G_11-8*G_633-8*G_634+16*G_194*G_11+16*G_197*G_11-64*G_16*G_70+16*G_626+4*zeta_2*G_41+64*G_17*G_70-32*G_631+24*G_632+16*G_256*G_11+4*zeta_2*G_39+16*G_209*G_11+16*G_210*G_11-16*G_254*G_11+16*G_255*G_11+64*G_774+64*G_775+numeric(-80,3)*zeta_3*G_7-16*G_208*G_11-64*G_59*G_70-64*G_57*G_70-64*G_47*G_70-64*G_45*G_70+16*G_622+16*G_623-24*G_624+32*G_629-32*G_630+32*G_247*G_11-16*G_186*G_11+24*G_618-8*G_619-8*G_620-24*G_621-24*zeta_2*G_9*G_11-24*zeta_2*G_7*G_11-48*zeta_2*G_70-32*G_700+48*G_701-32*G_702-32*G_703+16*G_696+16*G_697+48*G_698-32*G_699+64*G_694-48*G_695+64*G_455-32*G_767-32*G_768-112*G_769+64*G_770+64*G_771-112*G_773-16*G_603-32*G_246*G_11-112*G_453+64*G_454+32*G_75*G_11+(-64*G_246+64*G_247+64*G_249-48*G_254+16*G_255+16*G_256+48*G_257-32*G_258-32*G_259+48*G_263-32*G_264-32*G_265+64*G_113-112*G_110+64*G_111-32*G_16*G_11-64*G_9*G_70+64*G_103+16*zeta_2*G_6+32*G_56*G_11+32*G_44*G_11+64*G_101-64*G_7*G_70-112*G_100-32*G_45*G_11-32*G_98+80*G_95-32*G_96-16*G_38*G_11+16*G_39*G_11-24*zeta_2*G_11+64*G_6*G_70-8*zeta_2*G_7-8*zeta_2*G_9-32*G_219+48*G_217-32*G_218+48*G_211-32*G_212-32*G_213+16*G_210-160*G_78-160*G_76+16*G_209+160*G_75-48*G_208+numeric(112,3)*zeta_3+32*G_17*G_11+64*G_203+64*G_201+16*G_198-64*G_200+16*G_197-24*G_196-24*G_192+16*G_193+16*G_194-8*G_191-8*G_190-32*G_186-32*G_59*G_11-32*G_47*G_11-32*G_57*G_11+32*G_183-32*G_184-128*G_307+32*G_19*G_11+16*G_41*G_11)*L_x_m12-32*G_617-64*G_692+64*G_693+80*G_766-8*G_613-8*G_614+32*G_615-32*G_616+numeric(-177,4)*zeta_4-32*G_684-32*G_685-32*G_682+48*G_683-112*G_449+64*G_450-160*G_763-32*G_447-8*zeta_2*G_38-32*G_448+64*G_19*G_70+16*G_678+16*G_679+48*G_680-32*G_681+128*G_446-64*G_674+64*G_675+64*G_676-48*G_677+16*G_625-8*G_611+12*G_612-32*G_78*G_11-160*G_441-160*G_443+(numeric(-64,3)*G_6+numeric(-64,3)*G_7+numeric(-64,3)*G_9)*pow(L_ybar,3)-32*G_76*G_11-32*G_265*G_11-32*G_212*G_11-32*G_213*G_11-32*G_218*G_11-32*G_219*G_11-32*G_258*G_11-32*G_259*G_11-32*G_264*G_11+160*G_760+160*G_440+(-32*G_47-32*G_57-32*G_59-32*G_45+64*G_44+96*G_19+16*G_38+64*G_56+16*G_41-16*zeta_2+16*G_39+96*G_17-96*G_16)*L_x_m12*L_ybar+(numeric(8,3)*G_7+numeric(-8,3)*G_6+numeric(8,3)*G_9+numeric(16,3)*G_11)*pow(L_mz,3)+32*G_201*G_11+(-96*G_246+96*G_247+96*G_249-80*G_254+16*G_255+16*G_256+64*G_257-32*G_258-32*G_259+64*G_263-32*G_264-32*G_265+96*G_113-192*G_110+96*G_111+96*G_103+8*zeta_2*G_6+96*G_101-192*G_100-48*G_98+144*G_95-48*G_96+numeric(256,3)*zeta_3+8*zeta_2*G_7+8*zeta_2*G_9-32*G_219+64*G_217-32*G_218+64*G_211-32*G_212-32*G_213+16*G_210-288*G_78-288*G_76+16*G_209+288*G_75-80*G_208+96*G_203+96*G_201+16*G_198-96*G_200+16*G_197-32*G_196-32*G_192+16*G_193+16*G_194-8*G_191-8*G_190-8*G_189-48*G_186+48*G_183-48*G_184)*L_ybar+(-16*G_56-8*G_41+16*G_47-32*G_6*G_11+12*zeta_2+16*G_45-8*G_39-16*G_44+64*G_70+32*G_9*G_11+16*G_16-16*G_17+16*G_57+8*G_38+32*G_7*G_11-16*G_19+16*G_59)*L_mz*L_x_m12+64*G_427-8*G_610-112*G_425+64*G_426+16*G_672+16*G_673+64*G_423-112*G_421+64*G_422-8*zeta_2*G_57-8*zeta_2*G_47-8*zeta_2*G_59-160*G_761-8*zeta_2*G_45+numeric(-80,3)*zeta_3*G_9+4*G_608+12*G_609-32*G_649+16*G_670-24*G_671-32*G_650-112*G_651+64*G_652+64*G_653-128*G_7*G_307-24*G_668+16*G_669-8*G_666-8*G_667-32*G_420-160*G_643-160*G_645+80*G_648+32*G_103*G_11+128*G_418-32*G_419-32*G_664+48*G_665+numeric(-32,3)*zeta_3*G_11-128*G_9*G_307-32*G_599-32*G_600+32*G_662-32*G_663+24*zeta_2*G_6*G_11+numeric(8,3)*L_mz*pow(L_x_m12,3)+(-16*G_7-16*G_9-16*G_6)*L_ybar*pow(L_x_m12,2)+(8*G_9+16*G_11-8*G_6+8*G_7)*L_mz*pow(L_x_m12,2)+(-8*G_7+8*G_6-8*G_9-16*G_11)*pow(L_mz,2)*L_x_m12+numeric(32,3)*pow(L_x_m12,3)*L_ybar+(-32*G_6-32*G_7-32*G_9)*pow(L_ybar,2)*L_x_m12+4*G_607-160*G_415-32*G_820-32*G_821-32*G_110*G_11-160*G_413+56*G_598+16*G_604+16*G_605-32*G_817-32*G_818+48*G_819+64*G_656+64*G_657+160*G_412-112*G_655-256*G_893+56*G_409-32*G_410-32*G_411+numeric(-2,3)*pow(L_mz,4)-32*G_596-4*pow(L_x_m12,2)*pow(L_mz,2)-32*G_406-32*G_407-64*G_810+64*G_811+64*G_812-48*G_813+16*G_814+16*G_815+48*G_816+32*G_249*G_11-32*G_802-32*G_803+56*G_405-32*G_799-32*G_800+48*G_801+(-32*G_47-32*G_57-32*G_59-32*G_45+64*G_44+96*G_19+16*G_38+64*G_56+16*G_41-16*zeta_2+16*G_39+96*G_17-96*G_16)*pow(L_ybar,2)+16*G_404+16*G_797+48*G_798+56*G_594-32*G_595-160*G_333-160*G_335+304*G_342-160*G_343-160*G_345+80*G_330+304*G_332-224*G_327+80*G_328+16*G_790+16*G_791-64*G_792+64*G_793+64*G_794-48*G_795+16*G_796-88*G_402+16*G_403-32*G_200*G_11-8*G_191*G_11-32*G_38*G_70+448*G_314-8*G_190*G_11+16*G_788-24*G_789-24*G_638+16*G_639-448*G_311+448*G_312-24*G_786+16*G_787+8*G_189*G_11-8*G_784-8*G_785+16*G_592+16*G_593-32*G_781-32*G_782+48*G_783+numeric(8,3)*L_x_m12*pow(L_mz,3)+80*G_399+64*G_56*G_70+(24*G_56-16*G_57+8*G_41-16*G_45-16*G_59-16*G_9*G_11-16*G_7*G_11-16*G_47+24*G_44+16*G_6*G_11-32*G_16-32*G_70+8*G_39+32*G_17-10*zeta_2+32*G_19)*pow(L_x_m12,2)+80*G_397+numeric(2,3)*pow(L_x_m12,4)-80*G_396+160*G_642+80*G_588+(numeric(-16,3)*G_11+numeric(-16,3)*G_9+numeric(-16,3)*G_7)*pow(L_x_m12,3)+(8*G_19-8*G_47+8*G_44-8*G_57+16*G_6*G_11-32*G_70-8*G_45-8*G_16+8*G_56-6*zeta_2+8*G_17-4*G_38-8*G_59-16*G_7*G_11+4*G_39-16*G_9*G_11+4*G_41)*pow(L_mz,2)+32*G_217*G_11+32*G_257*G_11+32*G_263*G_11-16*zeta_3*G_6+128*G_6*G_307+32*G_39*G_70+32*G_41*G_70+64*G_44*G_70+32*pow(L_x_m12,2)*pow(L_ybar,2)+16*G_640+64*G_451+32*G_211*G_11-40*G_591+numeric(128,3)*L_x_m12*pow(L_ybar,3)-16*G_184*G_11+32*G_113*G_11;
    ex J_7_0 = 0;
    ex J_7_1 = -2*L_mz;
    ex J_7_2 = (8*G_11+4*G_4)*L_mz-12*G_21+2*zeta_2-4*G_14+4*L_mz*L_x_m12-2*pow(L_mz,2);
    ex J_7_3 = (8*G_11+4*G_4)*pow(L_mz,2)+(-4*zeta_2+24*G_21+8*G_14)*L_x_m12+(4*G_14-8*G_34-32*G_70-16*G_69-16*G_35-6*zeta_2)*L_mz+(-8*G_4-16*G_11)*L_mz*L_x_m12+48*G_123-8*zeta_2*G_11-4*zeta_2*G_4+8*G_175+10*zeta_3+16*G_292+16*G_93-16*G_73-36*G_80+8*G_92+24*G_176+16*G_122+48*G_293-4*L_mz*pow(L_x_m12,2)+4*L_x_m12*pow(L_mz,2)+numeric(-4,3)*pow(L_mz,3);
    ex J_7_4 = (4*G_14-8*G_34-32*G_70-16*G_69-16*G_35-6*zeta_2)*pow(L_mz,2)+(numeric(8,3)*G_4+numeric(16,3)*G_11)*pow(L_mz,3)-32*G_579-96*G_580-64*G_472-64*G_474-192*G_475-16*G_577-48*G_578-32*G_471+(16*G_11+8*G_4)*L_mz*pow(L_x_m12,2)+60*zeta_4-96*G_576+32*zeta_2*G_70-32*G_869+64*G_464+144*G_465-32*G_574-32*G_575+32*G_571+72*G_572-16*G_573+(-16*G_175-16*G_92+72*G_80+32*G_73-32*G_93+16*zeta_2*G_11-32*G_292-20*zeta_3-96*G_123-96*G_293-48*G_176+8*zeta_2*G_4-32*G_122)*L_x_m12+64*G_862+144*G_863+(-8*G_4-16*G_11)*pow(L_mz,2)*L_x_m12+numeric(8,3)*L_mz*pow(L_x_m12,3)-24*zeta_2*G_14-20*zeta_3*G_4-40*zeta_3*G_11+16*zeta_2*G_69+8*zeta_2*G_34+16*zeta_2*G_35+numeric(-2,3)*pow(L_mz,4)-4*pow(L_x_m12,2)*pow(L_mz,2)+32*G_388+72*G_389-16*G_390-96*G_887-64*G_889-192*G_890-32*G_886+64*G_353+144*G_354+(-8*G_14+16*G_34+32*G_69+64*G_70+32*G_35+12*zeta_2)*L_mz*L_x_m12+32*G_324+64*G_325-108*G_316-52*G_309+numeric(8,3)*L_x_m12*pow(L_mz,3)+(-8*G_14-24*G_21+4*zeta_2)*pow(L_x_m12,2)+(128*G_307+64*G_180+12*zeta_2*G_4+16*G_177-16*G_292+64*G_306-8*G_92+32*G_179+numeric(16,3)*zeta_3+32*G_178-8*G_175+64*G_303+4*G_73+24*zeta_2*G_11-16*G_122-16*G_93+32*G_302)*L_mz-64*G_393-64*G_872-192*G_873-64*G_870-32*G_391-32*G_392-60*zeta_2*G_21;
    ex J_8_0 = numeric(-9,8);
    ex J_8_1 = numeric(3,4)*L_x_m12+numeric(3,2)*G_5+numeric(-3,2)*G_6+I*numeric(-3,2)*Pi+3*L_ybar;
    ex J_8_2 = (-3*G_5+3*I*Pi)*L_x_m12+(3*G_6-6*G_5+6*I*Pi)*L_ybar+numeric(-3,2)*G_38+3*G_5*G_6+numeric(39,8)*zeta_2-3*I*Pi*G_6+numeric(3,4)*pow(L_x_m12,2)-3*pow(L_ybar,2);
    ex J_8_3 = (numeric(3,2)*G_8-3*I*Pi+3*G_5+numeric(3,2)*G_6+numeric(3,2)*G_10)*pow(L_x_m12,2)-3*G_269+3*G_231+6*G_5*G_20+6*G_5*G_18+6*G_105+3*G_223+15*zeta_2*G_6+numeric(-3,2)*pow(L_x_m12,3)-3*G_95+numeric(51,4)*zeta_3+(-3*G_6+3*G_8+12*G_5-12*I*Pi+3*G_10)*pow(L_ybar,2)-6*pow(L_x_m12,2)*L_ybar+3*G_8*G_15+(-6*G_18-6*G_20-18*zeta_2-6*G_5*G_6+6*I*Pi*G_10+3*G_38-6*G_8*G_5-6*G_10*G_5+6*I*Pi*G_6+6*I*Pi*G_8+6*G_16-6*G_50)*L_ybar-6*L_x_m12*pow(L_ybar,2)+3*G_10*G_15-6*G_36*G_6+3*G_5*G_50+3*G_5*G_62+3*G_5*G_38-3*G_6*G_15+I*numeric(1,4)*pow(Pi,3)+numeric(-3,2)*zeta_2*G_5+6*G_77+6*G_79-6*G_75+3*zeta_2*G_8-15*zeta_2*G_10-6*G_5*G_16-6*I*Pi*G_5*G_10-6*I*Pi*G_5*G_8+6*I*Pi*G_5*G_6+6*G_36*G_10+(-12*I*Pi+6*G_10+6*G_8+12*G_5)*L_ybar*L_x_m12+6*G_36*G_8-3*I*Pi*G_50-3*I*Pi*G_62-3*I*Pi*G_38+6*I*Pi*G_16-6*I*Pi*G_18-6*I*Pi*G_20+(-6*G_18+3*I*Pi*G_8+6*G_16-6*G_10*G_5-6*G_20+numeric(-33,4)*zeta_2+3*I*Pi*G_6-6*G_8*G_5-3*G_50+3*I*Pi*G_10-3*G_62)*L_x_m12+numeric(-3,2)*G_189;
    ex J_8_4 = -39*zeta_2*G_16+3*zeta_2*G_52-18*zeta_2*G_61+18*zeta_2*G_49-15*zeta_2*G_66-6*G_5*G_269+3*zeta_2*G_64-15*zeta_2*G_54-6*G_5*G_223-6*G_5*G_95+6*G_5*G_271-3*G_757+3*G_727-24*G_36*G_18-6*G_585+6*G_587+6*G_723+3*G_724-24*G_182*G_10-12*G_10*G_181+6*G_719+6*G_5*G_117+39*zeta_2*G_20-12*G_20*G_15+6*G_712+I*pow(Pi,3)*G_6+(-6*G_119-3*G_277-3*G_281-3*G_287-3*G_243+12*G_269-6*G_271-6*G_273-6*G_117+6*G_115-3*G_237-9*G_231-6*G_227+12*G_5*G_20-6*G_225-6*G_109+12*G_5*G_18-6*G_105-6*G_107-12*zeta_2*G_6-6*G_99-6*G_97+12*G_95-6*G_8*G_15-6*G_10*G_15-12*G_36*G_6+6*G_6*G_15+12*G_77+12*G_79-12*G_75-21*zeta_2*G_8+3*zeta_2*G_5+15*zeta_2*G_10-12*G_5*G_16-6*G_66*G_5-6*G_64*G_5-6*G_54*G_5-3*G_199-3*G_195+12*G_36*G_10+12*G_36*G_8-6*G_52*G_5-6*G_187-6*G_185+I*numeric(-1,2)*pow(Pi,3)+6*G_183+3*I*Pi*G_54+3*I*Pi*G_52+3*I*Pi*G_62+3*I*Pi*G_38+3*I*Pi*G_64+3*I*Pi*G_40+3*I*Pi*G_42+3*I*Pi*G_66+3*I*Pi*G_50-6*G_5*G_42-6*G_5*G_40+numeric(-19,2)*zeta_3)*L_x_m12+6*G_711+6*G_709-12*G_18*G_15+3*G_5*G_231+12*G_16*G_15-6*G_5*G_183-16*zeta_3*G_5+(16*I*Pi-16*G_5-8*G_8-8*G_10)*pow(L_ybar,3)+6*G_36*G_54+3*G_66*G_15+3*G_64*G_15+3*G_54*G_15+3*G_52*G_15+39*zeta_2*G_18+3*G_627+3*G_628-18*G_707+24*G_5*G_75-6*G_461+6*G_462-6*G_5*G_105-24*G_5*G_77+6*G_460-24*G_5*G_79+6*G_458-6*G_5*G_115+3*G_849-24*I*Pi*G_5*G_16+6*G_456+16*I*Pi*zeta_3-3*G_845-24*G_182*G_8-6*G_841-3*G_842+12*G_6*G_94+8*pow(L_x_m12,3)*L_ybar+3*G_5*G_237+3*G_5*G_243+3*G_5*G_287+3*G_5*G_281+24*G_182*G_6+15*zeta_2*G_38+(33*zeta_2+3*G_52+3*G_42-12*I*Pi*G_10+3*G_62+12*G_10*G_5+3*G_64+3*G_66+3*G_54+12*G_8*G_5+12*G_5*G_6-3*G_38+3*G_40-12*G_16-12*I*Pi*G_8+12*G_18+12*G_20+15*G_50-12*I*Pi*G_6)*pow(L_ybar,2)+6*G_5*G_109+12*G_6*G_181+9*zeta_2*G_62+3*G_42*G_15-3*G_38*G_15+3*G_40*G_15+6*G_827+6*G_837+6*G_36*G_64+3*zeta_2*G_40-15*zeta_2*G_42+numeric(5,4)*pow(L_x_m12,4)+6*G_5*G_227+6*I*Pi*G_5*G_62+6*I*Pi*G_5*G_50-24*I*Pi*G_36*G_6+6*I*Pi*G_5*G_38-6*I*Pi*G_5*G_52+24*I*Pi*G_36*G_8-6*I*Pi*G_5*G_42-6*I*Pi*G_5*G_40+24*I*Pi*G_5*G_20-6*I*Pi*G_5*G_66+24*I*Pi*G_5*G_18+24*I*Pi*G_36*G_10+6*G_36*G_42+(12*I*Pi-6*G_6-12*G_8-12*G_10-12*G_5)*L_ybar*pow(L_x_m12,2)+(-18*G_10-6*G_6-18*G_8-24*G_5+24*I*Pi)*pow(L_ybar,2)*L_x_m12-6*I*Pi*G_5*G_54-6*I*Pi*G_5*G_64+6*G_36*G_40+6*G_438-6*G_36*G_38+3*G_5*G_189+6*G_432+6*G_433-6*G_74*G_6+6*G_434+6*G_430+18*zeta_2*ln_2*G_8-18*G_428-18*zeta_2*ln_2*G_10+6*G_36*G_66+6*G_5*G_273-12*G_10*G_94-12*G_8*G_94+6*G_5*G_107-6*G_831+6*G_825+(-2*G_6-2*G_10-2*G_5+2*I*Pi-2*G_8)*pow(L_x_m12,3)+(numeric(3,2)*G_42+numeric(3,2)*G_54-6*G_16+6*G_10*G_5+numeric(9,2)*G_62+numeric(9,2)*G_50+numeric(3,2)*G_40-3*I*Pi*G_10+6*G_8*G_5+numeric(3,2)*G_66+6*G_20+numeric(3,2)*G_38+numeric(27,4)*zeta_2+numeric(3,2)*G_64-3*I*Pi*G_8+6*G_18+numeric(3,2)*G_52-3*I*Pi*G_6)*pow(L_x_m12,2)+6*G_5*G_119+6*G_36*G_52+(30*zeta_2+6*G_66-12*I*Pi*G_10+6*G_64-12*I*Pi*G_8+18*G_50+12*G_18+12*G_10*G_5+12*G_5*G_6+6*G_62+6*G_54+12*G_20+6*G_40+12*G_8*G_5+6*G_42-12*G_16-12*I*Pi*G_6+6*G_52)*L_x_m12*L_ybar+3*G_748+39*zeta_2*G_5*G_8+39*zeta_2*G_5*G_10+6*G_829-6*G_830+3*G_745+numeric(-3,2)*G_606+numeric(-9,2)*zeta_3*G_8+numeric(-9,2)*zeta_3*G_10+6*G_597-3*G_858-42*zeta_2*G_5*G_6+24*G_36*G_16+(-6*G_119+6*G_274-6*G_281+6*G_269-6*G_271-6*G_273-6*G_117-6*G_115-6*G_237-18*G_231-6*G_227-6*G_228-6*G_225-6*G_109-6*G_105-35*zeta_3-6*G_107+6*G_223-18*zeta_2*G_6-6*G_99-6*G_97+18*G_95-I*pow(Pi,3)-6*G_5*G_50-6*G_5*G_62-6*G_5*G_38-51*zeta_2*G_8+6*zeta_2*G_5+21*zeta_2*G_10-6*G_66*G_5-6*G_64*G_5-6*G_54*G_5-6*G_195+3*G_189-6*G_52*G_5-6*G_187-6*G_185+6*G_183-6*G_5*G_42-6*G_5*G_40+6*I*Pi*G_54+6*I*Pi*G_52+6*I*Pi*G_62+6*I*Pi*G_38+6*I*Pi*G_64+6*I*Pi*G_40+6*I*Pi*G_42+6*I*Pi*G_66+6*I*Pi*G_50)*L_ybar+6*G_408+16*L_x_m12*pow(L_ybar,3)+3*G_5*G_199-3*G_50*G_15-3*G_62*G_15+6*G_5*G_97+6*G_5*G_185+3*G_5*G_195+6*G_5*G_99+6*G_5*G_187+3*G_5*G_277-6*G_36*G_50-6*G_36*G_62+4*pow(L_ybar,4)+3*G_852+I*numeric(-1,2)*pow(Pi,3)*G_8+I*numeric(-1,2)*pow(Pi,3)*G_10-18*G_337+6*G_339+6*G_341+6*G_347+6*G_349+6*G_351+numeric(621,32)*zeta_4+6*G_331-6*G_327+6*G_329+6*I*Pi*G_269+6*I*Pi*G_223+6*I*Pi*G_105-6*I*Pi*G_271-3*I*Pi*G_287-3*I*Pi*G_281-3*I*Pi*G_243-3*I*Pi*G_237-3*I*Pi*G_189-6*I*Pi*G_187-6*I*Pi*G_99-6*I*Pi*G_185-6*I*Pi*G_97-6*I*Pi*G_273-6*I*Pi*G_107-6*I*Pi*G_225-6*I*Pi*G_109-6*I*Pi*G_227-3*I*Pi*G_195+24*I*Pi*G_77+6*I*Pi*G_95+24*I*Pi*G_79-6*I*Pi*G_117-6*I*Pi*G_119-9*G_402+18*zeta_2*G_50-24*I*Pi*G_75-3*I*Pi*G_277-3*I*Pi*G_231+6*I*Pi*G_115-3*I*Pi*G_199+6*I*Pi*G_183-24*G_315+24*G_311-24*G_313+9*G_730+6*G_5*G_225+6*G_400+6*G_398-6*G_396+6*G_589+22*zeta_3*G_6+18*pow(L_x_m12,2)*pow(L_ybar,2)-3*G_641-12*G_8*G_181-3*G_591+6*G_74*G_8-24*G_36*G_20+6*G_74*G_10;
    ex J_9_0 = numeric(-1,8);
    ex J_9_1 = numeric(-1,4)*L_x_m12+I*numeric(-1,2)*Pi+numeric(1,2)*G_5;
    ex J_9_2 = (-G_2+2*G_11-G_3+G_5)*L_x_m12+(-G_11+G_3)*L_mz+2*G_70-I*Pi*G_2-G_15+numeric(27,8)*zeta_2-G_29-G_33+2*I*Pi*G_5+2*I*Pi*G_11+G_2*G_5-2*G_36+G_21+G_3*G_5-2*G_11*G_5-I*Pi*G_3-G_13+numeric(1,4)*pow(L_x_m12,2);
    ex J_9_3 = -4*G_2*G_36-2*G_123-8*I*Pi*G_36-8*I*Pi*G_70+4*I*Pi*G_67+4*I*Pi*G_68-2*I*Pi*G_33-2*I*Pi*G_29-3*I*Pi*G_13-3*I*Pi*G_12+6*I*Pi*G_21+4*G_291-4*G_293+4*G_297+4*G_301+numeric(-1,6)*pow(L_x_m12,3)+4*G_121+(-2*G_3+2*G_11)*L_mz*L_x_m12+(-G_11+G_3)*pow(L_mz,2)+(G_2-G_5-2*G_11+G_3)*pow(L_x_m12,2)+(-3*G_12+numeric(-5,4)*zeta_2+G_27+2*G_2*G_5-4*G_36-4*G_11*G_5-G_13+G_26+4*G_68+4*G_67+2*G_15+2*G_3*G_5+G_30-12*G_70+4*G_21+G_31)*L_x_m12+8*zeta_2*G_2+7*zeta_2*G_3+2*G_29*G_5+2*G_33*G_5+8*G_70*G_5-G_5*G_27-G_5*G_30+3*G_5*G_12-G_5*G_31+4*G_94-G_5*G_26+G_89+G_90-15*zeta_2*G_11+I*Pi*G_31+I*Pi*G_30+I*Pi*G_26+I*Pi*G_27-G_86-4*G_87+4*I*Pi*G_5*G_2+4*I*Pi*G_5*G_3-8*I*Pi*G_5*G_11+4*G_80+I*numeric(1,4)*pow(Pi,3)-2*G_74-4*G_5*G_67-4*G_5*G_68+4*G_11*G_15-4*G_72+8*G_11*G_36-6*G_5*G_21+3*G_5*G_13+(-G_31+G_28-4*G_68-G_27-G_32+G_29-3*G_33+G_13+8*G_70-G_21)*L_mz-4*G_3*G_36-2*G_2*G_15+numeric(-27,2)*zeta_2*G_5+4*G_181+8*G_182+2*G_174+G_168+G_164+2*G_160+G_159+numeric(37,12)*zeta_3+G_158+2*G_156-2*G_3*G_15+G_150-16*G_307+G_146-4*G_142+G_140-G_141+G_85;
    ex J_9_4 = G_5*G_162+G_5*G_165+G_5*G_166+4*G_36*G_30+16*G_5*G_304-8*zeta_2*G_26-7*zeta_2*G_27-8*zeta_2*G_30-8*G_36*G_33-8*G_5*G_174+16*G_36*G_67-6*G_12*G_15+4*G_5*G_299+4*G_5*G_298+12*G_21*G_15+16*G_36*G_68-3*G_5*G_85-3*G_5*G_89+9*G_5*G_72-2*G_5*G_146-3*G_5*G_139-3*G_5*G_157+9*G_5*G_71+6*G_5*G_91-3*G_5*G_84-3*G_5*G_88-2*G_5*G_150-2*G_5*G_164-2*G_5*G_168+6*G_5*G_87+6*G_5*G_142+6*G_5*G_160-32*G_36*G_70+4*G_5*G_153-I*Pi*G_165-I*Pi*G_166-I*Pi*G_144-I*Pi*G_143-I*Pi*G_147-I*Pi*G_148-I*Pi*G_161+2*I*Pi*G_150+2*I*Pi*G_168+24*G_5*G_123+8*I*Pi*G_297+12*I*Pi*G_121-9*I*Pi*G_72+8*I*Pi*G_301+18*I*Pi*G_80-6*I*Pi*G_91+12*I*Pi*G_120-4*I*Pi*G_153-4*I*Pi*G_172-4*I*Pi*G_171-4*I*Pi*G_154-4*I*Pi*G_299-16*I*Pi*G_305-16*I*Pi*G_304-24*I*Pi*G_123+3*I*Pi*G_140-6*I*Pi*G_142+3*I*Pi*G_157-4*I*Pi*G_295-4*I*Pi*G_298+3*I*Pi*G_139+3*I*Pi*G_158+3*I*Pi*G_84+3*I*Pi*G_89+3*I*Pi*G_85-24*I*Pi*G_293-6*I*Pi*G_160-4*I*Pi*G_294+8*I*Pi*G_156+8*I*Pi*G_174+3*I*Pi*G_88+12*I*Pi*G_290-16*G_70*G_15+16*G_5*G_305-12*G_36*G_13+2*I*Pi*G_146+2*I*Pi*G_164-6*I*Pi*G_87-9*I*Pi*G_71+12*I*Pi*G_291+32*I*Pi*G_307+32*I*Pi*G_182-I*Pi*G_162-12*G_36*G_12+24*G_36*G_21-16*G_583-32*G_584-18*G_5*G_80-3*G_5*G_140-3*G_5*G_158+24*zeta_2*G_12-zeta_2*G_28-8*G_5*G_156+2*G_26*G_15+4*G_5*G_154+4*G_36*G_31-32*G_5*G_307+zeta_2*G_32+4*G_5*G_294+4*G_5*G_295+8*G_581-16*G_582+16*G_182*G_3+16*G_182*G_2+14*zeta_2*G_33+10*zeta_2*G_29-4*G_566-6*G_565-G_562-2*G_563-2*G_564-G_561-2*G_557-G_558-G_559-2*G_560-16*G_473-G_552+G_553+4*G_554-G_555-G_556-4*G_469-4*G_470+8*G_67*G_15+8*G_68*G_15-16*G_11*G_181-16*G_11*G_94+18*zeta_2*G_13+16*G_468-10*G_551-2*G_547-4*G_548-4*G_549-4*G_550-5*zeta_2*G_15+4*G_467+66*zeta_2*G_70-G_545+4*G_544-4*G_867-4*G_868-16*G_465-4*G_466+16*G_463-G_542+G_543+4*G_540+5*G_541-8*G_568-4*G_569-4*G_570-4*G_538+4*G_539+2*G_27*G_15+2*G_532+6*G_533-4*G_534+4*G_535+16*G_536-4*G_537+4*G_865+16*G_866-4*G_567-4*I*Pi*G_5*G_27-4*I*Pi*G_5*G_26+8*I*Pi*G_5*G_29+32*I*Pi*G_5*G_70-16*I*Pi*G_36*G_2-16*I*Pi*G_36*G_3-24*I*Pi*G_5*G_21+12*I*Pi*G_5*G_12+12*I*Pi*G_5*G_13-16*I*Pi*G_5*G_68-16*I*Pi*G_5*G_67+32*I*Pi*G_36*G_11-4*I*Pi*G_5*G_30-4*I*Pi*G_5*G_31+8*I*Pi*G_5*G_33-4*G_33*G_15-G_529-G_530-2*G_531+8*G_2*G_94+8*G_3*G_181+8*G_3*G_94+8*G_2*G_181+I*numeric(13,3)*Pi*zeta_3+(numeric(-2,3)*G_11+numeric(2,3)*G_3)*pow(L_mz,3)+(G_13-4*G_21-2*G_15+numeric(5,4)*zeta_2+3*G_12-G_26+4*G_11*G_5-G_31-2*G_2*G_5-4*G_68-G_27-G_30+4*G_36-4*G_67-2*G_3*G_5+12*G_70)*pow(L_x_m12,2)-G_526-G_527+4*G_36*G_27-2*G_528+(numeric(-2,3)*G_3+numeric(4,3)*G_11+numeric(-2,3)*G_2+numeric(2,3)*G_5)*pow(L_x_m12,3)+(-G_31+G_28-4*G_68-G_27-G_32+G_29-3*G_33+G_13+8*G_70-G_21)*pow(L_mz,2)+(-16*G_70+2*G_31+2*G_32+6*G_33+8*G_68-2*G_13+2*G_21+2*G_27-2*G_29-2*G_28)*L_mz*L_x_m12+(16*G_305+8*G_123-4*G_291+4*G_293+4*G_295-4*G_296-4*G_297+4*G_299+4*G_300+12*G_301-4*G_121+3*zeta_2*G_3-3*G_91-G_89-G_90-3*zeta_2*G_11+G_86+G_87-G_80+G_72+4*G_173+8*G_174+4*G_172+4*G_170+2*G_169+G_167+3*G_168-G_164+G_166+G_160+G_162-G_163-G_159-G_158-8*G_156-4*G_155+4*G_154-2*G_151-4*G_152+G_149+3*G_150-48*G_307+G_148+G_144-G_145-G_146+G_142-G_140+G_141-G_85)*L_mz+numeric(145,32)*zeta_4-2*G_525-G_523-G_524-16*G_863-4*G_864+4*G_522-G_520+G_521+16*G_861+14*G_519-4*G_2*G_74-4*G_3*G_74+4*G_516-4*G_517+4*G_518+54*zeta_2*G_5*G_11-32*G_182*G_11-27*zeta_2*G_5*G_3-27*zeta_2*G_5*G_2-G_514+2*G_515+G_511+4*G_512-G_513-G_510-4*G_508-13*G_509-12*G_5*G_291-4*G_29*G_15-11*zeta_3*G_11-16*G_892+96*G_893+54*zeta_2*G_36-12*G_5*G_120-8*G_5*G_301+I*numeric(1,2)*pow(Pi,3)*G_2+I*numeric(1,2)*pow(Pi,3)*G_3-6*G_13*G_15+4*G_5*G_172-2*G_383-4*G_384-4*G_385-4*G_386-2*G_387-G_382-16*G_888+16*G_890-16*G_891+4*G_507+8*G_11*G_74-8*G_885-8*G_882-4*G_883-4*G_884+8*zeta_3*G_2-G_381+G_379+4*G_380+3*zeta_3*G_3+2*G_370+4*G_371-4*G_372+4*G_373+14*G_374+4*G_375+4*G_376+5*G_377-G_378+(-16*G_305-8*G_2*G_36-20*G_123+12*G_290+4*G_291-16*G_293-4*G_294-4*G_295-4*G_298-4*G_299-16*G_304+12*G_120+4*G_121-5*zeta_2*G_2-3*zeta_2*G_3+4*G_29*G_5+4*G_33*G_5+16*G_70*G_5-2*G_5*G_27-2*G_5*G_30+6*G_5*G_12-2*G_5*G_31-8*G_94-2*G_5*G_26-6*G_91+G_89-2*G_90+8*zeta_2*G_11+2*G_86+2*G_87+3*G_88+3*G_84+numeric(-11,6)*zeta_3+10*G_80+4*G_74-8*G_5*G_67-8*G_5*G_68-8*G_11*G_15+5*zeta_2*G_5-G_72-9*G_71+16*G_11*G_36-12*G_5*G_21+6*G_5*G_13-8*G_3*G_36+4*G_2*G_15-8*G_181+16*G_182+4*G_174-4*G_172-4*G_171-G_165-G_166-10*G_160-G_161-G_162-2*G_159+3*G_157+G_158+4*G_156+4*G_3*G_15-4*G_153-4*G_154+64*G_307-G_148-G_147-G_143-G_144+2*G_142+G_140+2*G_141+3*G_139+G_85)*L_x_m12-4*G_880-4*G_881-12*G_5*G_290+4*G_362-4*G_363-13*G_364-G_365+G_366+4*G_367-G_368-G_369+16*G_352-14*G_354-8*G_5*G_297+4*G_318-4*G_319-13*G_320+4*G_321+4*G_322+3*G_323+8*G_326+4*G_5*G_171-4*G_877-4*G_878-8*G_879+13*G_316-13*G_308-4*G_310-I*pow(Pi,3)*G_11-I*pow(Pi,3)*G_5+(2*G_3-2*G_11)*L_mz*pow(L_x_m12,2)+(-2*G_3+2*G_11)*pow(L_mz,2)*L_x_m12+numeric(-37,3)*zeta_3*G_5-G_546+2*G_30*G_15+2*G_31*G_15+4*G_875+16*G_876+numeric(1,12)*pow(L_x_m12,4)+8*G_394-16*G_395+4*G_36*G_26+8*G_873-4*G_874-16*G_871-12*G_5*G_121-32*zeta_2*G_67-28*zeta_2*G_68-42*zeta_2*G_21+24*G_5*G_293-7*zeta_2*G_31-8*G_36*G_29+G_5*G_143+G_5*G_144+G_5*G_147+G_5*G_148+G_5*G_161;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = 2*L_ybar*G_6+(-G_7+G_6+G_9)*L_mz-2*G_16-6*zeta_2-G_39-G_41-2*G_6*G_11;
    ex J_10_3 = -4*G_124-2*G_246-3*G_254+2*G_255+2*G_256-2*G_110-4*G_16*G_11-4*L_x_m12*L_ybar*G_6-2*G_7*G_14+2*zeta_2*G_6+4*G_56*G_11+4*G_44*G_11-2*G_100-4*G_98+4*G_95-4*G_96+6*G_9*G_21-6*G_7*G_21-2*G_38*G_11+2*G_39*G_11+8*G_6*G_70-5*zeta_2*G_7+2*G_9*G_14-12*zeta_2*G_1-4*G_23*G_11-4*pow(L_ybar,2)*G_6-7*zeta_2*G_9-4*G_81+2*G_210+2*G_209+8*G_75-3*G_208+2*G_198-2*G_200+2*G_197-3*G_196-3*G_192+2*G_193+2*G_194-G_191-G_190-4*G_186+4*G_183-4*G_184+(-2*G_6-2*G_9+2*G_7)*L_mz*L_x_m12+(-G_7+G_6+G_9)*pow(L_mz,2)+(2*G_56+24*zeta_2+2*G_44+2*G_41+2*G_39+2*G_38+4*G_23)*L_ybar+(-G_39+2*G_19-2*G_24+2*G_45-G_41-2*G_47+4*G_7*G_11+2*G_16-2*G_17+2*G_7*G_4-4*G_6*G_11+2*G_25+2*G_57-2*G_59+2*G_23-2*G_56-4*G_9*G_11-2*G_44+G_38-2*G_9*G_4)*L_mz+(4*G_16+12*zeta_2+2*G_41+2*G_39+4*G_6*G_11)*L_x_m12-12*zeta_2*ln_2-2*G_132-2*G_131+2*G_41*G_11;
    ex J_10_4 = -4*G_636-4*G_637-2*G_492-4*G_183*G_11+24*zeta_2*G_16-13*zeta_2*G_56-38*zeta_2*G_19-13*zeta_2*G_44-34*zeta_2*G_17+4*G_779-14*G_780+20*G_585-20*G_586+4*G_196*G_11+4*G_192*G_11+4*G_96*G_11+4*G_98*G_11+6*G_635+8*G_100*G_11-4*G_95*G_11-4*G_193*G_11-4*G_198*G_11+2*G_633+2*G_634-4*G_194*G_11-4*G_197*G_11+16*G_16*G_70-8*G_488-6*G_777+4*G_778-2*G_491-4*G_626+16*G_476-zeta_2*G_41+8*G_631-6*G_632-4*G_256*G_11-zeta_2*G_39+8*G_487-8*G_489-4*G_209*G_11-4*G_210*G_11+4*G_254*G_11-4*G_255*G_11-4*G_776+4*G_208*G_11+24*G_7*G_293-120*zeta_4-18*G_7*G_80-4*G_622-4*G_623+6*G_624-8*G_629+8*G_630+4*G_186*G_11-24*G_9*G_293-6*G_618+2*G_619+2*G_620+6*G_621+4*zeta_2*G_9*G_11-4*zeta_2*G_7*G_11-4*G_696-4*G_697+(numeric(2,3)*G_6+numeric(2,3)*G_9+numeric(-2,3)*G_7)*pow(L_mz,3)+6*G_695+8*G_767+8*G_768+4*G_769+4*G_773+4*G_603+8*G_246*G_11+4*G_453-8*G_75*G_11+8*G_617-4*G_486+4*G_692-4*G_765-14*G_766+2*G_613+2*G_614-8*G_615+8*G_616-4*G_485-4*G_481-4*G_482-8*G_483+(-2*G_6-2*G_9+2*G_7)*pow(L_mz,2)*L_x_m12+(-2*G_7+2*G_6+2*G_9)*L_mz*pow(L_x_m12,2)+8*G_7*G_122+8*G_7*G_292-8*G_81*G_11+4*G_449-12*zeta_2*pow(ln_2,2)-8*G_7*G_73+12*G_7*G_176+4*G_45*G_14-4*G_47*G_14+4*G_57*G_14-4*G_59*G_14-24*zeta_2*G_22+16*G_23*G_70+8*G_447+2*zeta_2*G_38+8*G_448-4*G_24*G_14+4*G_25*G_14+8*G_478-8*G_479-4*G_678-4*G_679-4*G_445-20*G_446+4*G_674+6*G_677-4*G_625+4*G_7*G_92+8*G_136*G_11+2*G_611-3*G_612+8*G_133*G_11-8*G_124*G_11-4*G_130*G_11+8*G_760-4*G_440+24*G_7*G_123+2*G_610+4*G_425-4*G_672-4*G_673+4*G_421+10*zeta_2*G_57+14*zeta_2*G_47-12*G_17*G_21+8*G_205*G_11+14*zeta_2*G_59+10*zeta_2*G_45+4*G_19*G_14-8*G_127*G_11-4*G_17*G_14-8*G_477-G_608-3*G_609+4*G_132*G_11+8*G_649-4*G_670+6*G_671+8*G_650+4*G_651+4*G_131*G_11+numeric(16,3)*pow(L_ybar,3)*G_6+6*G_668-4*G_669+2*G_666+2*G_667+8*G_420-4*G_647-14*G_648-4*G_417-20*G_418+8*G_419+8*G_664-9*G_665-12*zeta_2*G_55+8*G_599+8*G_600-14*G_662+8*G_663+4*G_660+4*G_661-6*zeta_2*G_6*G_11-12*zeta_2*ln_2*G_9-12*zeta_2*ln_2*G_7-24*zeta_2*ln_2*G_1+2*zeta_2*G_9*G_4-2*zeta_2*G_7*G_4-4*G_658-6*G_659-G_607+8*G_110*G_11-4*G_9*G_175-12*zeta_2*G_43-14*G_598-4*G_604-4*G_605+4*G_7*G_175-4*G_9*G_92-4*G_412+4*G_655+(-4*G_41-48*zeta_2-8*G_23-4*G_56-4*G_44-4*G_38-4*G_39)*L_x_m12*L_ybar+(-2*G_38+8*G_6*G_11+2*G_39+4*G_9*G_4+4*G_56+8*G_9*G_11-4*G_23-4*G_7*G_4+4*G_44-4*G_45-4*G_16+4*G_47+2*G_41-8*G_7*G_11+4*G_59-4*G_19-4*G_57+4*G_17-4*G_25+4*G_24)*L_mz*L_x_m12+5*zeta_3*G_7-5*zeta_3*G_9-14*G_409+8*G_410+8*G_411+(-12*zeta_2-2*G_41-4*G_16-2*G_39-4*G_6*G_11)*pow(L_x_m12,2)+8*G_596+12*G_45*G_21-12*G_47*G_21+8*G_406+8*G_407+4*G_810+6*G_813-4*G_814-4*G_815+12*G_57*G_21+4*pow(L_x_m12,2)*L_ybar*G_6+8*L_x_m12*pow(L_ybar,2)*G_6+(8*G_124+4*G_246+6*G_254-4*G_255-4*G_256+4*G_110+8*G_16*G_11+4*G_7*G_14-4*zeta_2*G_6-8*G_56*G_11-8*G_44*G_11+4*G_100+8*G_98-8*G_95+8*G_96-12*G_9*G_21+12*G_7*G_21+4*G_38*G_11-4*G_39*G_11-16*G_6*G_70+10*zeta_2*G_7-4*G_9*G_14+24*zeta_2*G_1+8*G_23*G_11+14*zeta_2*G_9+8*G_81-4*G_210-4*G_209-16*G_75+6*G_208-4*G_198+4*G_200-4*G_197+6*G_196+6*G_192-4*G_193-4*G_194+2*G_191+2*G_190+8*G_186-8*G_183+8*G_184+24*zeta_2*ln_2+4*G_132+4*G_131-4*G_41*G_11)*L_x_m12+(2*G_130+4*G_124-4*G_136+4*G_129-4*G_246+4*G_247-4*G_249-4*G_251+4*G_252-4*G_253-2*G_254+2*G_255+2*G_256+4*G_257-4*G_258+4*G_259+4*G_263-4*G_264+4*G_265-4*G_135-4*G_113-4*G_110+4*G_111+4*G_134-8*G_16*G_11+16*G_9*G_70+2*G_7*G_14-4*G_103+3*zeta_2*G_6+8*G_56*G_11+8*G_44*G_11+4*G_101-16*G_7*G_70-4*G_100-8*G_45*G_11-2*G_98-4*G_133+2*G_95-2*G_96-4*G_38*G_11+4*G_39*G_11+16*G_6*G_70-3*zeta_2*G_7-2*G_9*G_14-8*G_23*G_11+3*zeta_2*G_9+4*G_83+4*G_219+4*G_217-4*G_218-4*G_82+4*G_81+4*G_211-4*G_212+4*G_213-4*G_128+2*G_210+4*G_78-4*G_76+2*G_209+4*G_75-2*G_208-4*G_207+4*G_206+8*G_17*G_11-4*G_205-4*G_203+4*G_201+2*G_198-4*G_200+2*G_197-2*G_196-2*G_192+2*G_193+2*G_194-G_191-G_190+G_189-2*G_186+8*G_59*G_11+8*G_47*G_11-8*G_57*G_11+2*G_183-2*G_184+4*G_9*G_34-4*G_7*G_34+8*G_9*G_35-8*G_7*G_35+8*G_9*G_69-8*G_7*G_69+4*G_59*G_4-4*G_57*G_4+4*G_47*G_4-4*G_45*G_4-4*G_25*G_4+4*G_24*G_4-4*G_19*G_4+4*G_17*G_4-8*G_25*G_11+8*G_24*G_11-4*G_138-2*G_132+4*G_137-2*G_131-8*G_19*G_11+4*G_41*G_11-4*G_125+4*G_126+4*G_127)*L_mz+(4*G_130+4*G_136+4*G_251+14*G_254-4*G_255-4*G_256-4*G_257-4*G_263+12*G_110-2*zeta_2*G_6+12*G_100+12*G_98+4*G_133-24*G_95+12*G_96+24*zeta_2*G_7+48*zeta_2*G_1+24*zeta_2*G_9-4*G_217-4*G_211-4*G_210-4*G_209+14*G_208+4*G_205-4*G_198-4*G_197+8*G_196+8*G_192-4*G_193-4*G_194+2*G_191+2*G_190+2*G_189+12*G_186-12*G_183+12*G_184+48*zeta_2*ln_2+4*G_132+4*G_131+8*G_127)*L_ybar+12*G_19*G_21-10*zeta_2*G_24-14*zeta_2*G_25+12*G_25*G_21+4*zeta_2*G_23-12*G_24*G_21+4*G_505+4*G_506-14*G_405+8*G_9*G_73-12*G_9*G_176-4*G_404-4*G_797-14*G_594+8*G_595+8*G_357-8*G_358-8*G_359-4*G_360-4*G_361-16*G_342+16*G_355-8*G_356-6*G_504+4*G_502-4*G_503-20*G_330-16*G_332+16*G_317+44*G_327-20*G_328-4*G_790-4*G_791+4*G_792+6*G_795-4*G_796-4*G_499-6*G_500+16*G_402-4*G_403+4*G_501+18*G_9*G_80+8*G_200*G_11+4*G_498+2*G_191*G_11+8*G_38*G_70+2*G_190*G_11-4*G_788+6*G_789+6*G_638-4*G_639-32*G_311-6*G_496+4*G_497+6*G_786-4*G_787+(-4*G_41-48*zeta_2-8*G_23-4*G_56-4*G_44-4*G_38-4*G_39)*pow(L_ybar,2)+(-G_39+2*G_19-2*G_24+2*G_45-G_41-2*G_47+4*G_7*G_11+2*G_16-2*G_17+2*G_7*G_4-4*G_6*G_11+2*G_25+2*G_57-2*G_59+2*G_23-2*G_56-4*G_9*G_11-2*G_44+G_38-2*G_9*G_4)*pow(L_mz,2)-2*G_189*G_11+4*G_495+2*G_784+2*G_785+8*G_251*G_11-4*G_592-4*G_593+8*G_781+8*G_782-9*G_783-20*G_399-16*G_56*G_70-20*G_397-6*G_493+4*G_494+32*G_396+8*G_642-20*G_588-8*G_217*G_11-8*G_257*G_11-8*G_263*G_11+4*zeta_3*G_6-32*G_6*G_307-8*G_39*G_70-8*G_41*G_70-16*G_44*G_70-4*G_640-12*G_59*G_21-8*G_9*G_122-8*G_9*G_292+8*G_7*G_93-8*G_9*G_93-8*G_211*G_11-8*G_480-24*G_9*G_123+10*G_591+4*G_184*G_11;
    ex J_11_0 = numeric(-5,8);
    ex J_11_1 = numeric(3,4)*L_x_m12-G_9+I*numeric(-1,2)*Pi-G_7+numeric(1,2)*G_5+2*L_ybar;
    ex J_11_2 = 6*G_16-6*G_17+G_15+G_13-2*I*Pi*G_5-2*I*Pi*G_7-2*I*Pi*G_9-2*pow(L_ybar,2)+numeric(1,4)*pow(L_x_m12,2)-2*G_70+2*G_11*G_5+2*G_5*G_7+2*G_5*G_9-G_3*G_5-G_2*G_5+2*G_59+2*G_57-3*G_56+2*G_47+2*G_45+2*G_36+G_33+G_29+(2*I*Pi-2*G_11+G_2-3*G_5+G_3)*L_x_m12+(-4*G_5+2*G_7+2*G_9+4*I*Pi)*L_ybar+(-G_3+G_11)*L_mz+numeric(-1,8)*zeta_2-6*G_19-G_21-3*G_44+I*Pi*G_3+I*Pi*G_2-2*I*Pi*G_11;
    ex J_11_3 = -4*G_7*G_36+2*G_10*G_33+2*G_8*G_29+4*G_2*G_36+2*G_123-4*G_291+4*G_293-4*G_297-4*G_301+4*G_8*G_11*G_5-4*G_9*G_11*G_5-4*G_7*G_11*G_5-4*G_121+2*G_7*G_3*G_5-12*G_246+12*G_247+12*G_249-3*G_254+6*G_257-4*G_258-4*G_259+6*G_263-4*G_264-4*G_265-2*G_270+2*G_9*G_3*G_5-2*G_8*G_3*G_5-2*G_272+4*G_10*G_11*G_5+2*G_8*G_33+2*G_10*G_29+2*G_9*G_2*G_5+2*G_7*G_2*G_5+2*G_233-8*zeta_2*G_2-2*I*Pi*G_7*G_2-2*I*Pi*G_7*G_3-4*I*Pi*G_10*G_11-4*I*Pi*G_8*G_11+2*I*Pi*G_10*G_2+4*I*Pi*G_9*G_11+4*I*Pi*G_7*G_11-2*I*Pi*G_9*G_2-2*I*Pi*G_9*G_3+8*I*Pi*G_5*G_11-7*zeta_2*G_3+4*I*Pi*G_5*G_9+4*I*Pi*G_5*G_7+2*G_232+12*G_113-18*G_110+2*I*Pi*G_10*G_3+2*I*Pi*G_8*G_2+2*I*Pi*G_8*G_3-4*I*Pi*G_5*G_2-4*I*Pi*G_5*G_3+12*G_111-4*I*Pi*G_5*G_10-4*I*Pi*G_5*G_8+4*G_5*G_20-4*G_16*G_11-2*G_226-2*G_10*G_21+2*G_10*G_13-2*G_8*G_21+2*G_8*G_13+4*G_5*G_18+4*G_105+4*G_9*G_70-2*G_224+12*G_103+4*G_223-2*G_29*G_5-2*G_33*G_5-2*G_63*G_11+12*G_101-2*G_53*G_11-2*G_51*G_11+4*G_7*G_70+4*G_50*G_11-18*G_100+2*G_5*G_53+2*G_5*G_63-8*G_70*G_5-2*G_65*G_11-2*G_98+2*G_5*G_51-4*G_10*G_70-4*G_8*G_70+6*G_95-2*G_96-2*G_7*G_33+G_5*G_27+G_5*G_30-4*pow(L_x_m12,2)*L_ybar+2*G_9*G_21+2*G_8*G_15-3*G_5*G_12+G_5*G_31-4*G_94+2*G_7*G_21+G_5*G_26-G_89-G_90+15*zeta_2*G_11-4*L_x_m12*pow(L_ybar,2)+3*I*Pi*G_13+3*I*Pi*G_12-6*I*Pi*G_21+2*G_10*G_15-8*I*Pi*G_19+12*I*Pi*G_16-6*I*Pi*G_56+8*I*Pi*G_70-2*I*Pi*G_65-I*Pi*G_31-4*I*Pi*G_67-4*I*Pi*G_18-4*I*Pi*G_20-4*I*Pi*G_68+2*I*Pi*G_33+2*I*Pi*G_29-I*Pi*G_30+8*I*Pi*G_36-8*I*Pi*G_17+4*I*Pi*G_47+4*I*Pi*G_45+4*I*Pi*G_59-2*I*Pi*G_51-2*I*Pi*G_63-2*I*Pi*G_53-I*Pi*G_26-I*Pi*G_27-6*I*Pi*G_44+4*I*Pi*G_57+10*zeta_2*G_7+G_86+4*G_87+10*zeta_2*G_9-4*G_219+6*G_217-4*G_218-4*G_80+numeric(25,2)*zeta_2*G_5+I*numeric(-1,12)*pow(Pi,3)+6*G_211-4*G_212-4*G_213+4*G_77-32*G_78+4*G_79-2*G_9*G_13-32*G_76+numeric(65,12)*zeta_3+28*G_75-2*G_9*G_15-2*G_7*G_13-3*G_208+2*G_74+4*G_5*G_67+4*G_5*G_68-4*G_11*G_15+2*zeta_2*G_8+4*G_72-10*zeta_2*G_10-8*G_11*G_36-12*G_5*G_16+6*G_5*G_21+4*G_17*G_11-4*G_5*G_47-4*G_5*G_45+6*G_5*G_44-4*G_5*G_59-4*G_5*G_57+6*G_5*G_56-3*G_5*G_13-2*G_8*G_5*G_2-2*G_10*G_5*G_3-2*G_10*G_5*G_2+12*G_203+12*G_201-2*G_7*G_15-12*G_200+4*G_36*G_10+4*G_36*G_8+(4*G_8+8*G_5-8*I*Pi+4*G_10)*L_ybar*L_x_m12+(2*G_3-2*G_11)*L_mz*L_x_m12+8*G_5*G_19+8*G_5*G_17+(4*G_17-4*G_18-2*G_15+2*G_8*G_3+G_13+3*G_12-4*G_8*G_5-4*G_10*G_5+2*G_10*G_2+2*G_10*G_3+2*G_8*G_2-4*G_8*G_11-4*G_10*G_11+2*I*Pi*G_7+2*I*Pi*G_9+2*I*Pi*G_10+2*I*Pi*G_8-2*G_9*G_2-2*G_9*G_3-2*G_7*G_2-2*G_7*G_3+4*G_9*G_11+4*G_7*G_11+12*G_70+4*G_11*G_5-4*G_67-4*G_68-2*G_3*G_5-2*G_2*G_5-2*G_65+numeric(-17,4)*zeta_2-2*G_63-2*G_53-2*G_51+4*G_36-G_31-G_30-G_27-G_26+4*G_19-4*G_20-4*G_21)*L_x_m12+4*G_3*G_36+2*G_2*G_15-4*G_181-8*G_182-2*G_174-G_168-G_164-2*G_160-G_159+numeric(-5,6)*pow(L_x_m12,3)+(-G_3+G_11)*pow(L_mz,2)+(-2*G_9+2*G_10+8*G_5+2*G_8-8*I*Pi-2*G_7)*pow(L_ybar,2)+(2*G_11+G_8+G_9-G_3-G_2+G_10-2*I*Pi+G_7+3*G_5)*pow(L_x_m12,2)-G_158-2*G_156+2*G_3*G_15+2*G_5*G_65-G_150+16*G_307-4*G_36*G_9-G_146+4*G_142-G_140+G_141+(-4*G_47+12*G_17-4*G_59-12*zeta_2+6*G_44-4*G_57-4*G_5*G_7+4*I*Pi*G_10-8*G_16+12*G_19+4*I*Pi*G_9-4*G_5*G_9-4*G_50-4*G_45+4*I*Pi*G_8-4*G_18-4*G_20-4*G_10*G_5-4*G_8*G_5+4*I*Pi*G_7+6*G_56)*L_ybar+(-2*G_17+3*G_33-2*G_10*G_3+2*G_65+G_21-2*G_50+G_32+2*G_16+2*G_10*G_11-G_29-G_13+G_27+G_31-2*G_8*G_3-G_28-2*G_7*G_11+2*G_51-8*G_70+2*G_7*G_3+2*G_9*G_3-2*G_19+2*G_8*G_11+4*G_68-2*G_9*G_11)*L_mz+4*G_19*G_11-G_85-2*G_7*G_29-2*G_9*G_29-2*G_9*G_33;
    ex J_11_4 = -G_5*G_162-G_5*G_165-G_5*G_166-4*G_36*G_65-4*G_36*G_63+9*I*Pi*G_72-4*G_36*G_53-4*G_36*G_30+2*G_48*G_15-16*G_5*G_304-12*G_5*G_217-28*zeta_2*G_5*G_7-8*G_9*G_36*G_2+8*G_5*G_272-4*G_8*G_174-2*G_10*G_150-2*G_8*G_168-2*G_53*G_29-2*G_10*G_146-8*I*Pi*G_226-4*G_60*G_13-28*zeta_2*G_5*G_9+2*G_10*G_141+2*G_10*G_86-2*G_10*G_159-2*G_10*G_90+2*G_8*G_141+2*G_8*G_86-2*G_8*G_159-2*G_8*G_90+8*zeta_2*G_26+7*zeta_2*G_27+8*zeta_2*G_30-2*G_8*G_150-12*I*Pi*G_121-2*G_10*G_164-6*I*Pi*G_234-4*G_18*G_21+12*I*Pi*G_217+40*G_5*G_76+4*G_236*G_11-56*zeta_2*G_16+8*G_5*G_270-8*I*Pi*G_297-2*G_10*G_168+4*G_45*G_15+2*zeta_2*G_52+30*zeta_2*G_56-12*zeta_2*G_61+8*G_5*G_106+12*zeta_2*G_49+30*zeta_2*G_19+30*zeta_2*G_44+30*zeta_2*G_17-12*G_5*G_211-8*G_8*G_80+8*G_36*G_33-10*zeta_2*G_66-12*G_5*G_269+2*zeta_2*G_64-8*I*Pi*G_212-10*zeta_2*G_54+40*G_5*G_78+8*G_5*G_174-4*G_20*G_21-16*G_36*G_67+6*G_12*G_15-8*G_203*G_11-12*G_5*G_223+8*G_5*G_224+8*G_5*G_226+4*G_20*G_13-4*G_5*G_299-4*G_5*G_298+I*Pi*G_161-12*G_5*G_95-12*G_21*G_15+6*G_5*G_254+4*G_36*G_48-16*G_36*G_68+3*G_5*G_85+3*G_5*G_89-9*G_5*G_72+2*G_5*G_146+3*G_5*G_139+3*G_5*G_157-9*G_5*G_71-6*G_5*G_91+3*G_5*G_84+3*G_5*G_88+2*G_5*G_150+2*G_5*G_164+2*G_5*G_168-6*G_5*G_87-6*G_5*G_142-6*G_5*G_160+32*G_36*G_70-4*G_15*G_19-4*G_15*G_17-2*G_63*G_29+4*G_5*G_271+4*G_36*G_58-4*G_5*G_153+I*Pi*G_147+16*zeta_2*G_51+I*Pi*G_148-24*G_5*G_123+2*G_7*G_90-2*G_65*G_13-2*G_9*G_86-2*G_51*G_33+2*G_726-8*G_727-6*G_56*G_15+8*G_5*G_264+16*G_70*G_15-2*G_63*G_13-16*G_5*G_305+I*Pi*G_162+12*G_36*G_13-16*G_36*G_18+I*Pi*G_165+12*G_36*G_12+I*Pi*G_166+I*Pi*G_144-24*G_36*G_21+I*Pi*G_143+16*G_583+32*G_584-3*zeta_3*G_8+4*G_5*G_202+18*G_5*G_80+3*G_5*G_140+4*G_5*G_248+3*G_5*G_158-24*zeta_2*G_12+4*G_722+4*G_723+zeta_2*G_28+2*G_725+8*G_65*G_21-8*G_101*G_11+4*G_36*G_46+2*G_9*G_159+8*G_5*G_258+8*G_5*G_156+2*G_9*G_90-2*G_65*G_33-2*G_26*G_15+8*G_5*G_213-2*G_51*G_29+4*G_5*G_112-4*G_5*G_154-4*G_36*G_31-8*G_111*G_11+8*G_5*G_265+4*G_96*G_11-16*G_182*G_10+4*G_98*G_11-2*G_53*G_13-2*G_7*G_86-2*G_53*G_33+8*G_46*G_70-4*G_74*G_9+8*G_100*G_11-3*zeta_3*G_10+32*G_5*G_307-zeta_2*G_32-4*G_95*G_11+4*G_5*G_250-8*G_10*G_181-2*G_63*G_33-2*G_65*G_29-2*G_51*G_13+2*G_46*G_15+8*G_5*G_218+8*G_5*G_219-4*G_5*G_294-4*G_5*G_295-2*G_720+4*G_721-8*G_581+16*G_582+2*G_5*G_239+2*G_5*G_244+2*G_5*G_245+4*G_718+4*G_719-8*I*Pi*G_5*G_33-8*I*Pi*G_5*G_45-8*G_214*G_11-8*G_260*G_11+4*G_18*G_29+4*G_262*G_11+4*G_261*G_11+4*G_223*G_11-4*G_269*G_11-16*G_182*G_3-16*G_182*G_2+8*G_48*G_70+4*G_5*G_117+26*zeta_2*G_20-14*zeta_2*G_33+4*G_7*G_160-10*zeta_2*G_29-8*G_7*G_142-8*G_7*G_87+4*G_20*G_33+2*G_7*G_168+18*zeta_2*G_53-4*G_19*G_13+16*G_16*G_70+2*G_5*G_238-8*G_20*G_15-4*G_17*G_13+16*I*Pi*G_36*G_8-8*I*Pi*G_8*G_68-4*G_106*G_11-4*G_108*G_11+12*G_8*G_5*G_21-4*G_116*G_11+4*G_8*G_2*G_15-4*G_118*G_11+4*I*Pi*G_10*G_33+4*I*Pi*G_10*G_29+4*G_712-8*G_713+6*G_714+6*G_715-2*G_716+4*G_717+8*G_9*G_181+4*G_566+4*I*Pi*G_45*G_3+4*I*Pi*G_45*G_2+2*G_52*G_29+8*G_7*G_181+6*G_565-2*G_52*G_21-12*G_710+4*G_711-8*I*Pi*G_10*G_68-8*I*Pi*G_10*G_67+2*G_52*G_33-6*G_8*G_5*G_13+G_562+2*G_563+2*G_564-12*I*Pi*G_8*G_21+6*I*Pi*G_10*G_12+6*I*Pi*G_10*G_13+6*I*Pi*G_8*G_12-4*G_10*G_5*G_29-6*G_10*G_5*G_12-4*G_10*G_5*G_33-6*G_10*G_5*G_13+12*G_10*G_5*G_21+4*G_10*G_2*G_15+4*G_10*G_3*G_15-4*G_8*G_5*G_29+6*I*Pi*G_8*G_13-4*I*Pi*G_66*G_11-4*I*Pi*G_64*G_11-8*I*Pi*G_8*G_67+G_561+8*G_5*G_108+6*G_5*G_208-8*G_18*G_70+4*G_8*G_3*G_15-6*G_8*G_5*G_12-8*G_20*G_70-4*G_8*G_5*G_33+(-8*G_7*G_36+16*G_305+8*G_2*G_36+2*G_54*G_2+2*G_64*G_2+2*G_64*G_3+20*G_123-12*G_290-4*G_291+16*G_293+4*G_294+4*G_295+4*G_298+4*G_299+16*G_304+8*G_8*G_11*G_5-8*G_9*G_11*G_5-8*G_7*G_11*G_5-4*G_5*G_46-4*G_119-6*G_278+4*G_279+4*G_280-2*G_282-2*G_283-6*G_284+4*G_285+4*G_286-2*G_288-2*G_289-12*G_120-4*G_121+4*G_7*G_3*G_5-2*G_244-2*G_245+12*G_246-8*G_247-4*G_248-8*G_249-4*G_250-6*G_260+4*G_261+4*G_262-6*G_266+4*G_267+4*G_268+12*G_269-4*G_270-4*G_271+4*G_9*G_3*G_5-4*G_8*G_3*G_5-4*G_272-4*G_273+8*G_10*G_11*G_5-8*G_116-4*G_117-8*G_118+4*G_9*G_2*G_5+4*G_7*G_2*G_5-6*G_240+4*G_241+4*G_242+4*G_236-4*G_114+12*G_115-2*G_238-2*G_239-2*G_51*G_3-4*G_233-6*G_234+4*G_235+5*zeta_2*G_2-4*G_112-2*G_51*G_2-2*G_65*G_3-2*G_63*G_2+3*zeta_2*G_3-2*G_63*G_3-4*G_232-8*G_113+12*G_110-4*G_227-8*G_111+8*G_5*G_20+8*G_16*G_11-4*G_226-8*G_18*G_11-4*G_225-8*G_108-8*G_10*G_67-8*G_10*G_68-4*G_109-8*G_10*G_21+6*G_10*G_12+2*G_10*G_13-2*G_53*G_2-2*G_53*G_3-8*G_8*G_68-8*G_8*G_21+6*G_8*G_12+2*G_8*G_13-2*G_65*G_2-8*G_20*G_11+8*G_5*G_18+4*G_105-8*G_106-4*G_107-24*G_9*G_70-4*G_224-8*G_103-6*G_220+4*G_221+4*G_222+4*G_223-4*G_104-4*G_102-4*G_29*G_5-4*G_33*G_5-4*G_19*G_3-4*G_17*G_3-8*G_8*G_67+8*G_63*G_11-8*G_101+8*G_53*G_11+8*G_51*G_11-24*G_7*G_70-8*G_50*G_11+12*G_100+8*G_46*G_11-16*G_70*G_5-8*G_45*G_11+8*G_65*G_11+4*G_98+24*G_10*G_70+24*G_8*G_70+4*G_96+2*G_5*G_27+2*G_5*G_30+8*G_9*G_21-4*G_8*G_15-6*G_5*G_12+2*G_5*G_31+8*G_94+8*G_7*G_21+2*G_5*G_26+6*G_91-G_89+2*G_90+4*G_59*G_2+4*G_59*G_3+4*G_57*G_2+4*G_57*G_3+4*G_47*G_2+4*G_47*G_3+4*G_45*G_2+4*G_45*G_3-8*zeta_2*G_11+2*G_9*G_26+2*G_9*G_27+2*G_9*G_30+8*G_60*G_11-4*G_10*G_15-8*zeta_2*G_7-4*G_5*G_60-2*G_86-2*G_87-3*G_88-4*I*Pi*G_47-4*I*Pi*G_45+2*I*Pi*G_54+2*I*Pi*G_52-4*I*Pi*G_59+2*I*Pi*G_51+2*I*Pi*G_63+2*I*Pi*G_53+2*I*Pi*G_64+6*I*Pi*G_44+12*I*Pi*G_17+12*I*Pi*G_19-12*I*Pi*G_16+6*I*Pi*G_56+2*I*Pi*G_66+2*I*Pi*G_65+2*I*Pi*G_58-8*zeta_2*G_9+2*I*Pi*G_48+2*I*Pi*G_46+2*I*Pi*G_60-4*I*Pi*G_57-3*G_84+4*G_215-10*G_80+4*G_216+I*numeric(-1,3)*pow(Pi,3)-6*G_214+8*G_77+24*G_78+8*G_79-2*G_9*G_13+24*G_76-6*G_7*G_12-32*G_75+4*G_9*G_15-2*G_7*G_13-4*G_74-6*G_9*G_12+8*G_5*G_67+8*G_5*G_68+8*G_11*G_15-14*zeta_2*G_8-3*zeta_2*G_5+G_72+9*G_71+10*zeta_2*G_10+2*G_66*G_3+2*G_52*G_3+2*G_52*G_2+2*G_54*G_3-16*G_11*G_36+2*G_9*G_31+2*G_7*G_26+2*G_7*G_27+2*G_7*G_30+2*G_7*G_31-2*G_10*G_27-2*G_10*G_31-2*G_8*G_27-2*G_8*G_31-4*G_66*G_11-4*G_48*G_3-4*G_46*G_2-4*G_64*G_11-4*G_54*G_11-4*G_52*G_11-4*G_48*G_2+12*G_5*G_21-4*G_66*G_5-4*G_64*G_5-4*G_54*G_5-6*G_5*G_13-4*G_8*G_5*G_2-4*G_10*G_5*G_3-4*G_10*G_5*G_2+8*G_58*G_11-4*G_46*G_3-8*G_203-4*G_204-8*G_201-4*G_202+4*G_7*G_15+12*G_200-2*G_10*G_30-2*G_10*G_26+8*G_36*G_10+8*G_36*G_8-2*G_8*G_30-4*G_58*G_5-8*G_5*G_19-8*G_5*G_17-2*G_8*G_26-4*G_19*G_2-4*G_17*G_2-4*G_52*G_5+8*G_9*G_67+8*G_9*G_68+8*G_7*G_67+8*G_7*G_68+8*G_48*G_11-4*G_48*G_5+4*G_20*G_2+4*G_20*G_3+4*G_18*G_2+4*G_18*G_3-4*G_60*G_3-4*G_58*G_3+8*G_3*G_36-4*G_60*G_2-4*G_58*G_2-4*G_2*G_15+2*G_66*G_2-8*G_59*G_11-8*G_47*G_11-8*G_57*G_11+8*G_181-16*G_182-4*G_174+4*G_172+4*G_171+G_165+G_166+10*G_160+G_161+G_162+2*G_159-3*G_157-G_158-4*G_156-4*G_3*G_15+4*G_153+4*G_154-64*G_307+G_148+G_147-8*G_36*G_9+G_143+G_144-2*G_142-G_140-2*G_141-3*G_139-G_85+numeric(-9,2)*zeta_3)*L_x_m12+2*G_557+G_558-8*G_17*G_70+G_559+2*G_560+4*G_20*G_29+32*G_8*G_307+2*G_7*G_140+2*G_7*G_158+2*G_7*G_85+2*G_7*G_89+16*G_473-8*G_7*G_72+2*G_7*G_146-12*G_708+4*G_709+2*I*Pi*G_54*G_2-4*I*Pi*G_17*G_2-4*I*Pi*G_17*G_3-4*I*Pi*G_52*G_11-4*I*Pi*G_54*G_11-4*I*Pi*G_5*G_52+2*I*Pi*G_64*G_2+2*I*Pi*G_64*G_3-8*G_18*G_15+2*G_60*G_15+12*G_16*G_15+G_552-G_553-4*G_554+G_555-4*I*Pi*G_9*G_29+2*I*Pi*G_9*G_31+G_556+4*G_469+4*G_470+6*G_5*G_284-24*G_774-24*G_775+4*G_46*G_5*G_2-8*G_67*G_15+4*G_46*G_5*G_3-8*G_68*G_15+2*I*Pi*G_54*G_3-32*I*Pi*G_36*G_11+2*G_7*G_164-16*I*Pi*G_36*G_7-16*I*Pi*G_36*G_9+12*I*Pi*G_5*G_56+12*I*Pi*G_5*G_44+4*I*Pi*G_5*G_51+4*I*Pi*G_5*G_53+4*I*Pi*G_5*G_63+4*I*Pi*G_5*G_65+8*I*Pi*G_7*G_68+4*I*Pi*G_59*G_2+4*I*Pi*G_59*G_3+8*I*Pi*G_9*G_67+8*I*Pi*G_9*G_68+8*I*Pi*G_7*G_67-2*I*Pi*G_51*G_3+4*I*Pi*G_53*G_11+4*I*Pi*G_51*G_11+16*I*Pi*G_8*G_70+4*I*Pi*G_5*G_30+4*I*Pi*G_65*G_11+4*I*Pi*G_5*G_31+16*I*Pi*G_10*G_70+2*G_58*G_15+4*G_60*G_5*G_2+8*G_9*G_297+8*G_9*G_301-8*G_7*G_293+8*G_7*G_291+8*G_7*G_121+8*G_7*G_297+8*G_7*G_301+16*G_11*G_181+16*G_11*G_94-10*zeta_2*G_60+2*zeta_2*G_58+4*G_36*G_54-2*G_7*G_141+2*G_7*G_159-8*G_9*G_142-8*G_9*G_87-18*zeta_2*G_13+2*G_66*G_15+2*G_64*G_15+2*G_54*G_15+2*G_52*G_15-8*G_59*G_70-8*G_57*G_70-16*G_468+10*G_551-8*G_47*G_70-8*G_45*G_70+2*G_66*G_13+2*G_7*G_150+4*G_9*G_160+8*G_7*G_80+26*zeta_2*G_18-4*G_5*G_285-4*G_5*G_286+4*G_8*G_123+4*G_60*G_5*G_3+4*G_58*G_5*G_2-4*G_5*G_235-4*G_5*G_236+4*G_58*G_5*G_3+4*G_48*G_5*G_2+4*G_48*G_5*G_3-4*G_5*G_241+16*G_182*G_7-8*G_247*G_11-2*I*Pi*G_51*G_2-4*I*Pi*G_9*G_33+4*G_706+2*G_547+4*G_548+2*G_54*G_13+2*G_52*G_13-8*G_9*G_293-4*G_18*G_5*G_2-4*G_18*G_5*G_3+8*G_9*G_291+4*G_549+4*G_550+8*G_9*G_121-8*I*Pi*G_47*G_11-8*I*Pi*G_57*G_11+5*zeta_2*G_15-8*G_10*G_291-8*G_10*G_121-8*G_8*G_291-2*G_52*G_5*G_3-8*G_8*G_121+2*I*Pi*G_52*G_2-2*I*Pi*G_65*G_2+4*G_36*G_60+2*G_64*G_13-30*zeta_2*G_9*G_11-30*zeta_2*G_7*G_11-4*G_20*G_5*G_2-4*G_20*G_5*G_3+8*I*Pi*G_5*G_17+2*I*Pi*G_52*G_3+4*G_5*G_114-10*zeta_2*G_48+2*zeta_2*G_46+4*I*Pi*G_47*G_2-2*I*Pi*G_65*G_3-4*G_467-2*G_52*G_5*G_2-66*zeta_2*G_70-6*G_704+4*G_705+G_545+8*I*Pi*G_5*G_19-4*I*Pi*G_46*G_2-4*I*Pi*G_46*G_3+16*I*Pi*G_36*G_10-4*I*Pi*G_48*G_3-4*I*Pi*G_48*G_2+16*I*Pi*G_5*G_68-8*I*Pi*G_45*G_11+16*I*Pi*G_5*G_67-8*I*Pi*G_18*G_11-8*I*Pi*G_20*G_11-4*I*Pi*G_19*G_3-4*I*Pi*G_19*G_2-8*I*Pi*G_59*G_11-4*I*Pi*G_58*G_3+2*I*Pi*G_9*G_27-2*I*Pi*G_53*G_3+2*I*Pi*G_9*G_26-2*I*Pi*G_53*G_2+4*I*Pi*G_57*G_3-2*I*Pi*G_63*G_2-2*I*Pi*G_63*G_3-16*G_10*G_5*G_70-16*G_8*G_5*G_70+4*I*Pi*G_57*G_2+4*I*Pi*G_47*G_3-4*G_544-4*I*Pi*G_5*G_66-4*I*Pi*G_60*G_3-2*G_8*G_158+8*G_700-12*G_701-2*G_8*G_89+8*G_702+8*G_703+4*G_762+16*I*Pi*G_5*G_18-4*I*Pi*G_58*G_2+8*G_8*G_72+4*G_867+4*G_868-2*G_10*G_89+8*G_10*G_72-2*I*Pi*G_8*G_30-2*I*Pi*G_8*G_31-2*G_8*G_140-12*G_698+8*G_699-2*G_8*G_85+16*G_465+4*G_466+16*I*Pi*G_5*G_20+8*I*Pi*G_46*G_11-2*G_10*G_85-2*G_10*G_158-24*G_5*G_75-4*G_461+4*G_462-12*I*Pi*G_5*G_12-12*I*Pi*G_5*G_13-16*G_463-4*I*Pi*G_60*G_2+8*I*Pi*G_48*G_11-2*G_10*G_140-12*G_5*G_105-16*G_5*G_77+4*G_460-16*G_5*G_79+8*I*Pi*G_19*G_11+8*I*Pi*G_17*G_11-4*G_457+4*G_458+12*I*Pi*G_7*G_21-6*I*Pi*G_9*G_12-8*I*Pi*G_5*G_57+12*I*Pi*G_9*G_21-4*G_459-12*G_5*G_115+4*G_849-2*G_850-2*G_851+G_542-G_543+24*I*Pi*G_5*G_21-24*I*Pi*G_5*G_16-16*G_5*G_111+8*G_456-24*G_694+6*G_695-4*G_540-5*G_541-16*I*Pi*G_7*G_70-6*I*Pi*G_7*G_13-24*G_455-2*I*Pi*G_8*G_27-16*I*Pi*G_9*G_70+4*G_767+4*G_768+36*G_769-24*G_770-24*G_771+4*G_772+36*G_773+4*G_10*G_123+(numeric(-2,3)*G_3+numeric(2,3)*G_11)*pow(L_mz,3)+(-6*G_16+2*G_17+4*G_18+2*G_15-2*G_8*G_3-G_13-3*G_12+4*G_8*G_5+4*G_10*G_5-2*G_10*G_2-2*G_10*G_3-2*G_8*G_2+4*G_8*G_11+4*G_10*G_11+numeric(13,4)*zeta_2-2*I*Pi*G_7-2*I*Pi*G_9-2*I*Pi*G_10-2*I*Pi*G_8+2*G_9*G_2+2*G_9*G_3+2*G_7*G_2+2*G_7*G_3-4*G_9*G_11-4*G_7*G_11-12*G_70-4*G_11*G_5+G_66+4*G_67+4*G_68+2*G_3*G_5+2*G_2*G_5+3*G_65+G_64+3*G_63+G_60-2*G_59+G_58-2*G_57+3*G_56+G_54+G_52+3*G_53+3*G_51+G_48+G_46-2*G_47-2*G_45-4*G_36+G_31+G_30+G_27+G_26+2*G_19+4*G_20+4*G_21+3*G_44)*pow(L_x_m12,2)+4*zeta_2*G_65-16*G_5*G_113-16*G_5*G_103-16*G_5*G_101+32*G_10*G_307+8*G_568+4*G_569+8*G_246*G_11+36*G_453-24*G_454-4*G_10*G_156+4*G_570-2*I*Pi*G_10*G_27-2*I*Pi*G_10*G_30-16*G_75*G_11-2*G_8*G_164+16*I*Pi*G_36*G_3-2*I*Pi*G_10*G_26+8*G_5*G_116+4*G_538-4*G_539+(-2*G_17+3*G_33-2*G_10*G_3+2*G_65+G_21-2*G_50+G_32+2*G_16+2*G_10*G_11-G_29-G_13+G_27+G_31-2*G_8*G_3-G_28-2*G_7*G_11+2*G_51-8*G_70+2*G_7*G_3+2*G_9*G_3-2*G_19+2*G_8*G_11+4*G_68-2*G_9*G_11)*pow(L_mz,2)-2*G_27*G_15+4*G_279*G_11-16*G_10*G_36*G_11+6*zeta_2*G_63+16*I*Pi*G_36*G_2+8*I*Pi*G_58*G_11-4*I*Pi*G_5*G_64+4*I*Pi*G_63*G_11+2*I*Pi*G_9*G_30+8*I*Pi*G_60*G_11-2*G_532-6*G_533+4*G_534-4*G_535-16*G_536+4*G_537-4*I*Pi*G_5*G_60-4*I*Pi*G_5*G_54+24*G_692-24*G_693-4*I*Pi*G_5*G_46-8*I*Pi*G_5*G_59-6*I*Pi*G_9*G_13-6*I*Pi*G_7*G_12-16*G_50*G_70-12*G_5*G_257+4*G_5*G_104-18*G_766-4*G_865-16*G_866-4*G_54*G_70-4*G_52*G_70-2*G_844-6*G_846+4*G_847+4*G_848+4*G_688+6*G_689-4*G_690-4*G_691+4*I*Pi*G_20*G_2-4*I*Pi*G_5*G_58-8*G_7*G_5*G_67+8*G_9*G_11*G_15-4*I*Pi*G_5*G_48+4*I*Pi*G_8*G_33-2*G_686+4*G_687+4*G_280*G_11-12*I*Pi*G_10*G_21+4*I*Pi*G_8*G_29-4*G_274*G_11-8*G_7*G_5*G_68+4*G_228*G_11+4*G_567+4*G_231*G_11-4*G_66*G_70-4*G_64*G_70-8*I*Pi*G_5*G_29-32*I*Pi*G_5*G_70+4*I*Pi*G_18*G_2+4*I*Pi*G_20*G_3-12*G_7*G_5*G_21+4*G_9*G_174-16*G_182*G_8+6*G_7*G_5*G_12+8*G_10*G_293-4*G_841-2*G_843+8*G_7*G_11*G_15+6*G_7*G_5*G_13+2*I*Pi*G_7*G_30+2*I*Pi*G_7*G_27+4*G_285*G_11+2*I*Pi*G_7*G_26+4*I*Pi*G_5*G_27+4*I*Pi*G_5*G_26-4*I*Pi*G_7*G_33+4*G_33*G_15+8*G_684+8*G_685+G_529+G_530-8*G_9*G_5*G_68-8*I*Pi*G_5*G_47+4*I*Pi*G_18*G_3+6*G_9*G_5*G_13+2*G_531-12*G_9*G_5*G_21+8*G_682-12*G_683+36*G_449-24*G_450+64*G_763+4*G_764+4*G_447+4*G_448-8*G_19*G_70+4*G_286*G_11+4*G_5*G_109-12*G_680+8*G_681+6*G_9*G_5*G_12-24*G_446+2*G_64*G_29+4*G_839+4*G_840+(-4*G_5*G_46-4*G_119+4*G_274-4*G_281+28*G_246-24*G_247-4*G_248-24*G_249-4*G_250+6*G_254-12*G_257+8*G_258+8*G_259-4*G_260-12*G_263+8*G_264+8*G_265+4*G_269-4*G_271-4*G_273-4*G_116-4*G_117-4*G_118-4*G_240-4*G_114-4*G_237-4*G_233-4*G_234-4*G_112-4*G_231-4*G_232-24*G_113+40*G_110-4*G_227-4*G_228-24*G_111-4*G_225-4*G_108-4*G_109-4*G_106-4*G_107-24*G_103+4*G_223-4*G_104-4*G_102+4*I*Pi*G_58-24*G_101+40*G_100-4*G_5*G_53-4*G_5*G_63+4*G_98+4*I*Pi*G_65-4*G_5*G_51+4*I*Pi*G_66-8*G_95+4*G_96+12*I*Pi*G_56-24*I*Pi*G_16+24*I*Pi*G_17+4*I*Pi*G_64+12*I*Pi*G_44+4*I*Pi*G_53-12*zeta_2*G_7-4*G_5*G_60+4*I*Pi*G_63+4*I*Pi*G_52-8*I*Pi*G_59+4*I*Pi*G_51-12*zeta_2*G_9+4*I*Pi*G_54+8*G_219-12*G_217+8*G_218-8*I*Pi*G_47-8*I*Pi*G_57-4*G_214-12*G_211+8*G_212+8*G_213+4*I*Pi*G_60+4*I*Pi*G_46+72*G_78+4*I*Pi*G_48+72*G_76-72*G_75+6*G_208-34*zeta_2*G_8+4*zeta_2*G_5+14*zeta_2*G_10+24*G_5*G_16+8*G_5*G_47+8*G_5*G_45-4*G_66*G_5-4*G_64*G_5-4*G_54*G_5-12*G_5*G_44+8*G_5*G_59+8*G_5*G_57-12*G_5*G_56-24*G_203-4*G_204-24*G_201-4*G_202+28*G_200-4*G_58*G_5-24*G_5*G_19-24*G_5*G_17-4*G_52*G_5-4*G_48*G_5+I*numeric(-2,3)*pow(Pi,3)-4*G_5*G_65+numeric(-70,3)*zeta_3-8*I*Pi*G_45+24*I*Pi*G_19)*L_ybar+2*G_66*G_29+2*G_66*G_33-2*G_66*G_21+24*G_674-24*G_675-24*G_676+6*G_677-8*G_2*G_94-8*G_3*G_181-8*G_3*G_94+4*G_444-12*G_826+4*G_827-8*G_2*G_181-8*G_9*G_5*G_67+I*numeric(19,3)*Pi*zeta_3+16*G_78*G_11+4*G_836+4*G_837-6*G_838+4*G_36*G_64+4*G_7*G_156+2*G_65*G_14+64*G_441+4*G_442+64*G_443+4*G_5*G_227+16*G_76*G_11+4*G_267*G_11+4*G_18*G_33-16*zeta_2*G_8*G_2-14*zeta_2*G_8*G_3-2*G_759-68*G_760-14*zeta_2*G_10*G_3-2*G_54*G_5*G_3-8*G_19*G_5*G_11+4*G_268*G_11-16*zeta_2*G_10*G_2+4*I*Pi*G_299+G_526+G_527-4*G_36*G_27-8*G_10*G_297+4*G_439-68*G_440+2*G_528+4*G_437+4*G_438+4*G_9*G_5*G_29-8*G_10*G_301+4*G_216*G_11+8*G_435+8*G_436+4*G_215*G_11-4*G_5*G_279-4*G_755-4*G_756-2*G_758+4*G_432+4*G_433-8*G_434+2*G_64*G_33+4*G_7*G_174-8*G_201*G_11-4*G_429+4*G_430+24*G_5*G_110-4*G_431-4*G_5*G_280-4*G_7*G_123+numeric(44,3)*zeta_3*G_7+numeric(44,3)*zeta_3*G_9+4*G_222*G_11+4*G_221*G_11+12*zeta_2*ln_2*G_8+4*G_753+6*G_754-24*G_427-8*G_428-12*zeta_2*ln_2*G_10+4*G_36*G_66+(numeric(-4,3)*G_8+numeric(-4,3)*G_7+numeric(-4,3)*G_9-2*G_5+I*numeric(4,3)*Pi+numeric(-4,3)*G_10+numeric(2,3)*G_2+numeric(2,3)*G_3+numeric(-4,3)*G_11)*pow(L_x_m12,3)+(4*G_16-12*G_17+8*G_18+8*G_8*G_5+8*G_10*G_5+22*zeta_2+2*G_66+8*G_5*G_7+8*G_5*G_9+2*G_65+2*G_64+2*G_63+2*G_60+4*G_59+2*G_58+4*G_57-6*G_56+2*G_54+2*G_52+2*G_53+2*G_51+8*G_50-8*I*Pi*G_8+2*G_48+2*G_46+4*G_47-8*I*Pi*G_10-8*I*Pi*G_9+4*G_45-8*I*Pi*G_7-12*G_19+8*G_20-6*G_44)*pow(L_ybar,2)+4*G_47*G_15+4*G_57*G_15-4*G_46*G_13+4*G_59*G_15-2*G_751+4*G_752+4*G_5*G_273-8*G_10*G_94+36*G_425-24*G_426-6*G_834+4*G_835-24*G_423+4*G_424-8*G_8*G_94+36*G_421-24*G_422+8*G_9*G_94-4*G_63*G_21+4*G_5*G_107+8*G_7*G_94-4*I*Pi*G_271-8*I*Pi*G_264-2*I*Pi*G_150-2*I*Pi*G_168-4*G_17*G_29-4*G_17*G_33-6*I*Pi*G_278-12*I*Pi*G_246-12*I*Pi*G_200-20*zeta_2*G_57-20*zeta_2*G_47-2*G_64*G_5*G_3-2*G_64*G_5*G_2-2*G_66*G_5*G_3-2*G_66*G_5*G_2-2*G_54*G_5*G_2+12*I*Pi*G_223+12*I*Pi*G_105-8*I*Pi*G_106-8*I*Pi*G_218+16*I*Pi*G_249+16*I*Pi*G_113-2*G_832-2*G_833+4*G_17*G_21-12*G_36*G_44-12*G_5*G_263-20*zeta_2*G_59+4*G_824+16*G_825+2*G_525-6*I*Pi*G_208-6*I*Pi*G_254-32*I*Pi*G_182+64*G_761-20*zeta_2*G_45+G_523+G_524+16*I*Pi*G_201+16*I*Pi*G_247+16*I*Pi*G_111+16*G_863+4*G_864-6*I*Pi*G_214+16*I*Pi*G_103+16*I*Pi*G_101-8*I*Pi*G_118-8*I*Pi*G_116-8*I*Pi*G_108+numeric(32,3)*L_x_m12*pow(L_ybar,3)+(-4*G_7-4*G_9-12*G_8-12*G_10-16*G_5+16*I*Pi)*pow(L_ybar,2)*L_x_m12+(-8*G_8-8*G_10-4*G_7-4*G_9+8*I*Pi-8*G_5)*L_ybar*pow(L_x_m12,2)+(-2*G_3+2*G_11)*L_mz*pow(L_x_m12,2)+(2*G_3-2*G_11)*pow(L_mz,2)*L_x_m12-6*I*Pi*G_266-6*I*Pi*G_260+12*I*Pi*G_269-4*G_522-2*I*Pi*G_245-4*I*Pi*G_119-4*I*Pi*G_273-4*I*Pi*G_107-4*I*Pi*G_225-4*I*Pi*G_109-4*I*Pi*G_227-6*I*Pi*G_240+9*I*Pi*G_71-12*I*Pi*G_291-32*I*Pi*G_307+16*I*Pi*G_203-6*I*Pi*G_220-2*I*Pi*G_239-2*I*Pi*G_288-2*I*Pi*G_238+G_520-G_521-2*I*Pi*G_283-2*I*Pi*G_282-2*I*Pi*G_244+2*G_54*G_29-4*I*Pi*G_248-4*I*Pi*G_104-4*I*Pi*G_112-4*I*Pi*G_250-4*I*Pi*G_102-4*I*Pi*G_202+24*G_5*G_100-4*I*Pi*G_114-4*I*Pi*G_204-2*I*Pi*G_289+16*I*Pi*G_79-4*I*Pi*G_117-6*I*Pi*G_284+4*G_5*G_119-8*I*Pi*G_272-8*I*Pi*G_265-8*I*Pi*G_219+4*G_36*G_52+8*G_60*G_70+8*G_58*G_70+2*G_8*G_5*G_31+2*G_8*G_5*G_30+4*G_649+2*G_8*G_5*G_27+4*G_650+36*G_651+12*I*Pi*G_257-24*I*Pi*G_100+12*I*Pi*G_95-24*G_652-24*G_653-32*G_7*G_307-2*I*Pi*G_146-2*I*Pi*G_164+6*I*Pi*G_87+(-8*G_16+8*G_18+8*G_8*G_5+8*G_10*G_5+20*zeta_2+4*G_66+8*G_5*G_7+8*G_5*G_9+4*G_65+4*G_64+4*G_63+4*G_60+4*G_58+4*G_54+4*G_52+4*G_53+4*G_51+8*G_50-8*I*Pi*G_8+4*G_48+4*G_46-8*I*Pi*G_10-8*I*Pi*G_9-8*I*Pi*G_7+8*G_20)*L_x_m12*L_ybar+(4*G_19-4*G_10*G_11-4*G_9*G_3+4*G_9*G_11-2*G_31+4*G_7*G_11-4*G_7*G_3-4*G_8*G_11-2*G_32-4*G_16-4*G_65-4*G_51-6*G_33+4*G_17-2*G_21-8*G_68+2*G_29+2*G_28+16*G_70-2*G_27+4*G_10*G_3+4*G_8*G_3+2*G_13+4*G_50)*L_mz*L_x_m12+4*I*Pi*G_286+12*I*Pi*G_263-8*I*Pi*G_224-8*I*Pi*G_270-12*I*Pi*G_290+4*I*Pi*G_235+4*I*Pi*G_242-24*I*Pi*G_110+16*I*Pi*G_77-40*I*Pi*G_76-40*I*Pi*G_78-8*I*Pi*G_213-2*G_860-16*G_861-3*I*Pi*G_157+4*I*Pi*G_295+4*I*Pi*G_298-3*I*Pi*G_139-3*I*Pi*G_158-3*I*Pi*G_84-3*I*Pi*G_89-3*I*Pi*G_85+24*I*Pi*G_293+12*I*Pi*G_115+6*I*Pi*G_160+4*I*Pi*G_294-8*I*Pi*G_156-8*I*Pi*G_174+4*I*Pi*G_236+4*I*Pi*G_241-3*I*Pi*G_88+12*I*Pi*G_211+4*I*Pi*G_279+4*I*Pi*G_280+4*I*Pi*G_285+4*I*Pi*G_221-3*I*Pi*G_140+6*I*Pi*G_142+16*I*Pi*G_305+16*I*Pi*G_304+2*G_10*G_5*G_27+2*G_10*G_5*G_26+24*I*Pi*G_123+24*I*Pi*G_75+4*I*Pi*G_267+30*zeta_2*G_10*G_11+30*zeta_2*G_8*G_11+8*G_10*G_36*G_2+8*G_10*G_36*G_3+8*G_8*G_36*G_2+8*G_8*G_36*G_3+16*G_9*G_36*G_11+16*G_7*G_36*G_11+2*G_10*G_5*G_30+2*G_8*G_5*G_26+2*G_10*G_5*G_31+4*I*Pi*G_216+4*I*Pi*G_222-8*I*Pi*G_259+4*G_420+4*I*Pi*G_268-8*I*Pi*G_258+2*G_749+2*G_750+8*G_36*G_59+8*G_36*G_57+8*G_36*G_47+8*G_36*G_45+2*G_53*G_5*G_2+2*G_53*G_5*G_3+2*G_51*G_5*G_2+2*G_51*G_5*G_3+16*zeta_2*G_9*G_2+14*zeta_2*G_9*G_3+16*zeta_2*G_7*G_2+14*zeta_2*G_7*G_3-8*G_60*G_5*G_11-8*G_58*G_5*G_11-8*G_48*G_5*G_11-8*G_46*G_5*G_11+8*G_18*G_5*G_11+8*G_20*G_5*G_11+2*G_65*G_5*G_2+2*G_65*G_5*G_3+2*G_63*G_5*G_2+2*G_63*G_5*G_3+6*G_5*G_266+6*G_5*G_260-14*G_519+4*G_2*G_74+4*G_3*G_74+64*G_643+4*G_644+64*G_645+4*G_646-18*G_648-4*G_59*G_5*G_2-4*G_59*G_5*G_3-4*G_57*G_5*G_2-4*G_57*G_5*G_3-4*G_47*G_5*G_2-4*G_47*G_5*G_3+26*zeta_2*G_5*G_8+26*zeta_2*G_5*G_10-4*G_45*G_5*G_3-4*G_45*G_5*G_2-4*G_36*G_51-2*G_746-2*G_747-8*G_103*G_11-24*G_418+4*I*Pi*G_215+4*I*Pi*G_261+4*I*Pi*G_262-12*G_828+4*G_829-4*G_830-4*G_516+4*G_517-4*G_518+4*G_419-3*G_665+4*I*Pi*G_153+4*I*Pi*G_172+4*I*Pi*G_171+4*I*Pi*G_154+6*I*Pi*G_91-12*I*Pi*G_120+8*G_8*G_5*G_67+8*G_8*G_5*G_68-8*G_8*G_11*G_15-54*zeta_2*G_5*G_11+8*G_59*G_5*G_11+8*G_57*G_5*G_11+8*G_47*G_5*G_11+8*G_45*G_5*G_11-8*G_17*G_5*G_11+4*G_9*G_5*G_33-32*G_9*G_307+32*G_182*G_11+4*G_17*G_5*G_3+4*G_17*G_5*G_2+4*G_19*G_5*G_3+4*G_19*G_5*G_2-4*G_9*G_2*G_15-4*G_9*G_3*G_15-4*G_7*G_2*G_15-4*G_7*G_3*G_15-16*G_8*G_36*G_11-8*G_7*G_36*G_3+16*G_9*G_5*G_70+16*G_7*G_5*G_70-4*G_65*G_5*G_11-4*G_63*G_5*G_11-4*G_53*G_5*G_11-4*G_51*G_5*G_11+4*G_7*G_5*G_29+4*G_7*G_5*G_33-2*G_9*G_5*G_26-2*G_9*G_5*G_27-2*G_9*G_5*G_30-2*G_9*G_5*G_31-2*G_7*G_5*G_26-2*G_7*G_5*G_27-2*G_7*G_5*G_30-2*G_7*G_5*G_31+8*G_10*G_5*G_67+8*G_10*G_5*G_68-8*G_10*G_11*G_15-8*I*Pi*G_301-18*I*Pi*G_80+4*G_416-4*G_744+4*G_745+4*G_64*G_5*G_11+4*G_66*G_5*G_11+4*G_52*G_5*G_11+4*G_54*G_5*G_11+27*zeta_2*G_5*G_3+27*zeta_2*G_5*G_2-4*G_8*G_160+I*pow(Pi,3)*G_5+I*pow(Pi,3)*G_11+numeric(5,3)*zeta_3*G_5-4*G_53*G_21+64*G_415+8*G_820+8*G_821-6*G_822+4*G_823+4*G_9*G_156+8*G_110*G_11+G_514-2*G_515+8*G_5*G_212-8*G_8*G_301-8*G_8*G_297+6*G_5*G_220+6*G_5*G_214-G_511-4*G_512-4*G_5*G_262+G_513-4*G_5*G_261+64*G_413+4*G_414+G_510-4*G_5*G_215-4*G_5*G_268-4*G_5*G_267+8*G_817+8*G_818-12*G_819-24*G_656-24*G_657-4*G_5*G_216+4*G_508+13*G_509-4*G_5*G_222+4*G_857-2*G_859-4*G_5*G_221-68*G_412+8*G_8*G_87-4*G_74*G_7+4*G_654+36*G_655+12*G_5*G_291+4*G_5*G_204+4*G_29*G_15+4*G_59*G_33-12*G_36*G_56+12*G_5*G_200-16*G_5*G_201-16*G_5*G_203+12*G_5*G_246+I*numeric(2,3)*pow(Pi,3)*G_9+I*numeric(2,3)*pow(Pi,3)*G_7+11*zeta_3*G_11+4*G_57*G_13+numeric(8,3)*pow(L_ybar,4)+16*G_892-96*G_893+4*G_740+16*G_182*G_9+24*G_36*G_16+4*G_741+6*G_742-4*G_743-4*G_5*G_242-4*G_58*G_29-6*G_409+4*G_410+4*G_411+4*G_60*G_21-4*G_60*G_33-4*G_60*G_29-54*zeta_2*G_36-8*G_36*G_19-16*G_5*G_247-16*G_5*G_249+4*G_46*G_21-4*G_46*G_33-4*G_46*G_29+4*G_48*G_21-4*G_48*G_33-4*G_48*G_29+4*G_58*G_21-4*G_58*G_33-4*G_45*G_21+4*G_45*G_13+4*G_45*G_33+4*G_45*G_29-4*G_47*G_21+12*G_51*G_70-8*G_240*G_11+12*G_5*G_120+8*G_5*G_301+4*G_406+4*G_407-4*G_10*G_174-2*G_53*G_14-2*G_51*G_15-4*G_808-4*G_809+24*G_810-24*G_811-24*G_812+6*G_813-12*G_816+4*G_47*G_33+4*G_47*G_29-4*G_57*G_21+4*G_47*G_13+6*G_13*G_15-8*G_36*G_17-8*G_249*G_11-4*G_5*G_172+2*G_9*G_168+numeric(16,3)*pow(L_x_m12,3)*L_ybar+4*G_19*G_21+2*G_9*G_158+2*G_383+4*G_384+4*G_385+4*G_386+2*G_387+G_382+8*G_8*G_142-16*I*Pi*G_9*G_5*G_11+8*I*Pi*G_9*G_5*G_2-4*G_10*G_160+4*G_806+6*G_807+16*G_888-4*G_19*G_29-4*G_19*G_33-16*G_890+16*G_891+8*G_105*G_11+2*G_854-6*G_855+4*G_856-4*G_507+8*G_802+8*G_803+2*G_5*G_282-8*G_11*G_74-2*G_804+4*G_805+8*G_10*G_87+I*numeric(-1,2)*pow(Pi,3)*G_2+8*G_885+8*G_882+4*G_883+4*G_884+4*G_5*G_102+2*G_5*G_289+8*G_10*G_142-8*zeta_3*G_2+2*G_5*G_288+2*G_5*G_283+I*numeric(-1,3)*pow(Pi,3)*G_8+I*numeric(-1,2)*pow(Pi,3)*G_3+G_381+8*I*Pi*G_7*G_5*G_2+16*I*Pi*G_8*G_5*G_11-G_379-4*G_380+4*G_242*G_11-6*G_405+4*G_59*G_29+16*I*Pi*G_10*G_5*G_11-16*I*Pi*G_7*G_5*G_11-3*zeta_3*G_3-6*G_44*G_15+8*G_799+8*G_800-12*G_801+8*I*Pi*G_7*G_5*G_3+8*I*Pi*G_9*G_5*G_3+2*G_853+I*numeric(-1,3)*pow(Pi,3)*G_10-2*G_370-4*G_371+2*G_9*G_85+4*G_372-4*G_373-14*G_374-4*G_375-4*G_376-5*G_377+G_378+4*G_880+4*G_881-2*G_404+8*G_5*G_118+2*G_51*G_14-12*G_798-8*I*Pi*G_10*G_5*G_2-8*I*Pi*G_8*G_5*G_2-4*G_233*G_11+12*G_5*G_290-4*G_362+4*G_363+13*G_364+G_365-G_366-4*G_367+G_368-8*I*Pi*G_10*G_5*G_3-8*I*Pi*G_8*G_5*G_3+G_369+64*G_333+4*G_334+64*G_335+4*G_336-16*G_337+4*G_338+4*G_339+4*G_340+4*G_341-104*G_342+64*G_343+4*G_344+64*G_345-2*G_63*G_15+4*G_346+4*G_348+4*G_349+4*G_350+4*G_351-16*G_352+14*G_354+2*G_9*G_146-2*G_739-4*G_738-8*G_9*G_72+8*G_5*G_297+2*G_9*G_89-4*G_734-4*G_735+6*G_736-4*G_737-16*G_330+12*G_65*G_70-104*G_332-4*G_318+4*G_319-2*G_53*G_15+13*G_320-4*G_321-4*G_322-3*G_323-8*G_326+52*G_327-16*G_328+24*G_792-24*G_793-24*G_794-2*G_288*G_11+6*G_795+2*G_732+6*G_733+12*G_53*G_70+2*G_9*G_150-4*G_5*G_171+6*G_402-2*G_403+12*G_63*G_70+8*G_9*G_80-4*zeta_2*G_50-4*G_8*G_156+6*G_5*G_278+6*G_5*G_240+6*G_5*G_234+8*G_200*G_11+8*G_51*G_21-2*G_8*G_146+4*G_18*G_13+4*G_877+4*G_878+8*G_879-2*G_238*G_11-2*G_289*G_11+2*G_9*G_140+8*G_8*G_293+2*G_9*G_164+4*G_281*G_11+4*G_237*G_11-4*G_232*G_11-2*G_63*G_14-2*G_54*G_21+2*G_54*G_33-2*G_64*G_21-2*G_282*G_11-2*G_239*G_11-2*G_283*G_11-176*G_314-16*G_315-13*G_316+13*G_308+4*G_310+192*G_311-176*G_312-16*G_313+2*G_731+G_546-2*G_65*G_15+4*G_235*G_11-2*G_30*G_15-8*G_234*G_11+4*G_5*G_225-2*G_31*G_15-3*G_783+4*G_241*G_11-4*G_875-16*G_876-8*G_399+(6*G_10*G_33-2*G_8*G_29-16*G_305-2*G_64*G_3-8*G_123+4*G_291-4*G_293-4*G_295+4*G_296+4*G_297-4*G_299-4*G_300-12*G_301+2*G_274-2*G_275+2*G_276-4*G_280-2*G_281+2*G_282-4*G_286+2*G_289+4*G_121+2*G_245-4*G_246+4*G_247+4*G_249+4*G_260-4*G_261-4*G_268+2*G_269-2*G_270+2*G_272+6*G_8*G_33-2*G_10*G_29+4*G_118+4*G_240-4*G_241-2*G_237+2*G_238+2*G_51*G_3+2*G_233+4*G_234-4*G_235-2*G_230+2*G_65*G_3-2*G_231-3*zeta_2*G_3+2*G_63*G_3+2*G_232+4*G_113-4*G_110-2*G_228+2*G_229+4*G_111-8*G_16*G_11-2*G_226+4*G_18*G_11+8*G_10*G_68+2*G_10*G_21-2*G_10*G_13+2*G_53*G_3+8*G_8*G_68+2*G_8*G_21-2*G_8*G_13+4*G_20*G_11-4*G_105+4*G_106+16*G_9*G_70+2*G_224+4*G_103-4*G_222-2*G_223+2*G_9*G_28-2*G_9*G_32+2*G_7*G_28-2*G_7*G_32+4*G_19*G_3+4*G_17*G_3-2*G_63*G_11+4*G_101-2*G_53*G_11-10*G_51*G_11+16*G_7*G_70+8*G_50*G_11-4*G_100-4*G_46*G_11+4*G_45*G_11-10*G_65*G_11-2*G_98-16*G_10*G_70-16*G_8*G_70+2*G_95-2*G_96-6*G_7*G_33-2*G_9*G_21-2*G_7*G_21+3*G_91+G_89+G_90-4*G_59*G_3-4*G_57*G_3-4*G_47*G_3-4*G_45*G_3+3*zeta_2*G_11-2*G_9*G_27-4*G_60*G_11-G_86-G_87-4*G_215+G_80+4*G_214-8*G_78+2*G_9*G_13-8*G_76+8*G_75+2*G_7*G_13-G_72-2*G_66*G_3-2*G_52*G_3-2*G_54*G_3-2*G_9*G_31-2*G_7*G_27-2*G_7*G_31+2*G_10*G_27+2*G_10*G_31+2*G_8*G_27+2*G_8*G_31+2*G_66*G_11+4*G_48*G_3+2*G_64*G_11+2*G_54*G_11+2*G_52*G_11+4*G_17*G_11-4*G_58*G_11+4*G_46*G_3+4*G_203+4*G_201-4*G_200+2*G_8*G_32-2*G_65*G_4+2*G_63*G_4+2*G_53*G_4-2*G_51*G_4-8*G_9*G_68-8*G_7*G_68-4*G_48*G_11-4*G_20*G_3-4*G_18*G_3+4*G_60*G_3+4*G_58*G_3-2*G_8*G_28+4*G_59*G_11+4*G_47*G_11+4*G_57*G_11+2*G_10*G_32-2*G_10*G_28-4*G_173-8*G_174-4*G_172-4*G_170-2*G_169-G_167-3*G_168+G_164-G_166-G_160-G_162+G_163+G_159+G_158+8*G_156+4*G_155-4*G_154+2*G_151+4*G_152-G_149-3*G_150+48*G_307-G_148-G_144+G_145+G_146-G_142+G_140-G_141+4*G_19*G_11+G_85+2*G_7*G_29+2*G_9*G_29-6*G_9*G_33)*L_mz+numeric(269,32)*zeta_4-8*G_397-4*G_58*G_13-4*G_48*G_13+numeric(3,4)*pow(L_x_m12,4)-8*G_394+16*G_395+8*G_396+(I*numeric(32,3)*Pi+numeric(-16,3)*G_10+numeric(-32,3)*G_5+numeric(-16,3)*G_8)*pow(L_ybar,3)-68*G_642+8*G_728+8*G_729-4*G_36*G_26-8*G_873+4*G_874+16*G_871+12*pow(L_x_m12,2)*pow(L_ybar,2)+12*G_5*G_121+32*zeta_2*G_67+28*zeta_2*G_68-8*G_8*G_181+42*zeta_2*G_21-24*G_5*G_293-2*G_245*G_11-2*G_244*G_11+4*G_57*G_33+4*G_57*G_29-4*G_59*G_21+4*G_59*G_13-24*G_451+2*I*Pi*G_7*G_31+2*I*Pi*G_66*G_3+2*I*Pi*G_66*G_2-4*I*Pi*G_7*G_29-2*G_9*G_141+4*G_452-2*I*Pi*G_10*G_31-2*I*Pi*G_8*G_26-4*G_9*G_123-8*G_9*G_36*G_3+7*zeta_2*G_31-8*G_10*G_80-8*G_7*G_36*G_2+4*G_74*G_8-16*G_36*G_20+4*G_74*G_10+8*G_36*G_29+8*G_5*G_259-G_5*G_143-G_5*G_144-G_5*G_147-G_5*G_148-G_5*G_161-8*G_113*G_11;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_11_0 = " << J_11_0.evalf() << ","  << std::endl;
    std::cout << " J_11_1 = " << J_11_1.evalf() << ","  << std::endl;
    std::cout << " J_11_2 = " << J_11_2.evalf() << ","  << std::endl;
    std::cout << " J_11_3 = " << J_11_3.evalf() << ","  << std::endl;
    std::cout << " J_11_4 = " << J_11_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_B_symbolic.mpl <==
U_B := Matrix(11, 11, [[-2*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,0,0,0
,0,0],[0,-3/2*eps^2/mN2*(3*eps-1)*(2*eps-1)*(3*eps-2)/(-1+4*eps),0,0,0,0,0,0,0
,0,0],[0,0,-2*eps^2/mZ2*(2*eps-1)*(-1+eps),0,0,0,0,0,0,0,0],[0,-1/2*eps^2/(mN2
-s)*(3*eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(-1+4*eps),0,-2*eps^2/(mN2-s)*(2
*eps-1)*(3*eps-1)*s,0,0,0,0,0,0,0],[0,-1/2*eps^2*r1*(3*eps-1)*(2*eps-1)*(3*eps
-2)/(-1+4*eps)/mN2/t,0,0,-eps^2*r1*(2*eps-1)*(3*eps-1)/t,0,0,0,0,0,0],[-4*(3*
eps-2)*eps*(2*eps-1)/t*(-2*t*eps+3*mZ2*eps+t-mZ2)/(-t+mZ2),0,2*eps^2/mZ2/(-t+
mZ2)*(2*eps-1)*(-1+eps)*(mZ2+t),0,0,4*eps^2/(-t+mZ2)*(2*eps-1)^2*t,0,0,0,0,0],
[0,-(-3*mZ2*eps+4*mN2*eps-2*mN2+mZ2)/mN2*(3*eps-2)*(2*eps-1)*eps^2*r3/mZ2/(-
mZ2+4*mN2)/(-1+4*eps),-2*eps^2/mZ2*r3*(2*eps-1)*(-1+eps)/(-mZ2+4*mN2),0,0,0,-4
*eps^2/mZ2*r3*(2*eps-1)^2*mN2/(-mZ2+4*mN2),0,0,0,0],[0,-3/8*eps^2/(mN2-s)*(3*
eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(-1+4*eps),0,-3/2*eps^2/(mN2-s)*(2*eps-\
1)*(3*eps-1)*s,0,0,0,3*eps^3*(mN2-s)*(2*eps-1),0,0,0],[0,1/8*eps^2/(mN2-s)*(3*
eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(-1+4*eps),0,1/2*eps^2/(mN2-s)*(2*eps-1
)*(3*eps-1)*s,0,0,0,0,-eps^3*(mN2-s)*(2*eps-1),0,0],[0,-1/2*eps^2*r1*(3*eps-1)
*(2*eps-1)*(3*eps-2)/(-1+4*eps)/mN2/t,0,0,-eps^2*r1*(2*eps-1)*(3*eps-1)/t,0,0,
0,0,-eps^3*r1*(2*eps-1),0],[0,-3/8*eps^2/(mN2-s)*(3*eps-1)*(2*eps-1)*(3*eps-2)
*(s+mN2)/mN2/(-1+4*eps),0,-3/2*eps^2/(mN2-s)*(2*eps-1)*(3*eps-1)*s,0,0,0,3*eps
^3*(mN2-s)*(2*eps-1),0,0,-eps^3*(mN2-s)*(-t+mZ2)*(2*eps-1)]]);
Uinv_B := Matrix(11, 11, [[-1/2/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0,0,
0,0,0,0,0],[0,-2/3/eps^2*mN2/(3*eps-1)/(2*eps-1)/(3*eps-2)*(-1+4*eps),0,0,0,0,
0,0,0,0,0],[0,0,-1/2/eps^2*mZ2/(2*eps-1)/(-1+eps),0,0,0,0,0,0,0,0],[0,1/6/eps^
2/(2*eps-1)/(3*eps-1)/s*(s+mN2),0,-1/2/eps^2*(mN2-s)/(2*eps-1)/(3*eps-1)/s,0,0
,0,0,0,0,0],[0,1/3/eps^2/(2*eps-1)/(3*eps-1),0,0,-1/eps^2/r1/(2*eps-1)/(3*eps-\
1)*t,0,0,0,0,0,0],[-1/2/eps^2/(2*eps-1)^2/t*(-2*t*eps+3*mZ2*eps+t-mZ2)/(3*eps-\
1),0,1/4/eps^2/(2*eps-1)^2/t*(mZ2+t),0,0,1/4/eps^2*(-t+mZ2)/(2*eps-1)^2/t,0,0,
0,0,0],[0,1/6/eps^2/(2*eps-1)^2/mN2*(-3*mZ2*eps+4*mN2*eps-2*mN2+mZ2)/(3*eps-1)
,1/4/eps^2*mZ2/(2*eps-1)^2/mN2,0,0,0,-1/4/eps^2*mZ2/r3/(2*eps-1)^2/mN2*(-mZ2+4
*mN2),0,0,0,0],[0,0,0,-1/4/eps^3/(mN2-s)/(2*eps-1),0,0,0,1/3/eps^3/(mN2-s)/(2*
eps-1),0,0,0],[0,0,0,-1/4/eps^3/(mN2-s)/(2*eps-1),0,0,0,0,-1/eps^3/(mN2-s)/(2*
eps-1),0,0],[0,0,0,0,1/eps^3/r1/(2*eps-1),0,0,0,0,-1/eps^3/r1/(2*eps-1),0],[0,
0,0,0,0,0,0,1/eps^3/(mN2-s)/(-t+mZ2)/(2*eps-1),0,0,-1/eps^3/(mN2-s)/(-t+mZ2)/(
2*eps-1)]]);
M_B := Matrix(11, 11, [[-2*eps*e2,0,0,0,0,0,0,0,0,0,0],[0,-2*eps*e9,0,0,0,0,0,
0,0,0,0],[0,0,-2*eps*e4,0,0,0,0,0,0,0,0],[0,-2/3*eps*e1+2/3*eps*e9,0,2*eps*e1-\
4*eps*e10,0,0,0,0,0,0,0],[-1/4*eps*o5,1/6*eps*o5,0,0,-2*eps*e2-eps*e9+eps*e11,
0,0,0,0,0,0],[-6*eps*e2+6*eps*e6,0,eps*e2-eps*e4,0,0,eps*e2-eps*e4-2*eps*e6,0,
0,0,0,0],[0,eps*o7,-1/2*eps*o7,0,0,0,-2*eps*e4+eps*e9-eps*e13,0,0,0,0],[-3/4*
eps*e2-3/4*eps*e9+3/4*eps*e12,0,0,-3/2*eps*e10+3/4*eps*e12,3/4*eps*o6,0,0,-2*
eps*e2-2*eps*e10+eps*e12,0,0,0],[0,0,-1/4*eps*e4-1/4*eps*e9+1/4*eps*e14,3/2*
eps*e10-3/4*eps*e14,0,0,-1/8*eps*o9,0,-2*eps*e4+2*eps*e10-eps*e14,0,0],[0,0,1/
8*eps*o5,0,-3*eps*e2+3*eps*e6,-1/8*eps*o5,1/4*eps*o8,0,0,eps*e2-eps*e4-2*eps*
e6-eps*e9+eps*e11,0],[0,0,-1/4*eps*e2+1/4*eps*e4+1/4*eps*e12-1/4*eps*e14,-3/2*
eps*e10+3/4*eps*e14,0,-1/4*eps*e2-1/4*eps*e9+1/4*eps*e12,1/8*eps*o9,-2*eps*e2+
2*eps*e6,eps*e2-eps*e4-eps*e12+eps*e14,1/2*eps*o6,eps*e2-eps*e4-2*eps*e6-2*eps
*e10+eps*e12]]);


==> anc/topo_C_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    ex ln_2 = log(numeric(2));

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r1 = sqrt(-t*(4*mN2-t));
    ex r3 = sqrt(-mZ2*(4*mN2-mZ2));
    ex x_m12 = mN2/s;
    ex ybar = numeric(1,2)*(t+r1)/mN2;
    ex mz = -numeric(1,2)*(2-(mZ2-r3)/mN2);

    ex L_x_m12 = log(x_m12);
    ex L_ybar  = log(ybar);
    ex L_mz    = log(mz);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(mz,-1);
    ex l_3 = pow(x_m12,-1);
    ex l_4 = pow(ybar,-1);
    ex l_5 = (1+mz)*pow(ybar,-1);
    ex l_6 = (-x_m12+1)*pow(ybar,-1);
    ex l_7 = (1+mz)*pow(mz,-1)*pow(ybar,-1);
    ex l_8 = (x_m12-1)*pow(x_m12,-1)*pow(ybar,-1);
    ex l_9 = -pow(mz,-1);
    ex l_10 = 2*pow(ybar,-1);
    ex l_11 = -pow(x_m12,-1)*pow(mz,-1);
    ex l_12 = -x_m12*pow(mz,-1);
    ex G_1 = G(lst{l_11},1).evalf();
    ex G_2 = G(lst{l_12},1).evalf();
    ex G_3 = G(lst{l_2},1).evalf();
    ex G_4 = G(lst{l_3},1).evalf();
    ex G_5 = G(lst{l_4},1).evalf();
    ex G_6 = G(lst{l_5},1).evalf();
    ex G_7 = G(lst{l_6},1).evalf();
    ex G_8 = G(lst{l_7},1).evalf();
    ex G_9 = G(lst{l_8},1).evalf();
    ex G_10 = G(lst{l_9},1).evalf();
    ex G_11 = G(lst{l_1, l_11},1).evalf();
    ex G_12 = G(lst{l_1, l_12},1).evalf();
    ex G_13 = G(lst{l_1, l_2},1).evalf();
    ex G_14 = G(lst{l_1, l_3},1).evalf();
    ex G_15 = G(lst{l_1, l_4},1).evalf();
    ex G_16 = G(lst{l_1, l_5},1).evalf();
    ex G_17 = G(lst{l_1, l_6},1).evalf();
    ex G_18 = G(lst{l_1, l_7},1).evalf();
    ex G_19 = G(lst{l_1, l_8},1).evalf();
    ex G_20 = G(lst{l_1, l_9},1).evalf();
    ex G_21 = G(lst{l_10, l_4},1).evalf();
    ex G_22 = G(lst{l_10, l_5},1).evalf();
    ex G_23 = G(lst{l_10, l_7},1).evalf();
    ex G_24 = G(lst{l_11, l_11},1).evalf();
    ex G_25 = G(lst{l_11, l_12},1).evalf();
    ex G_26 = G(lst{l_11, l_2},1).evalf();
    ex G_27 = G(lst{l_11, l_9},1).evalf();
    ex G_28 = G(lst{l_12, l_11},1).evalf();
    ex G_29 = G(lst{l_12, l_12},1).evalf();
    ex G_30 = G(lst{l_12, l_2},1).evalf();
    ex G_31 = G(lst{l_12, l_9},1).evalf();
    ex G_32 = G(lst{l_2, l_2},1).evalf();
    ex G_33 = G(lst{l_2, l_9},1).evalf();
    ex G_34 = G(lst{l_3, l_3},1).evalf();
    ex G_35 = G(lst{l_4, l_4},1).evalf();
    ex G_36 = G(lst{l_4, l_5},1).evalf();
    ex G_37 = G(lst{l_4, l_6},1).evalf();
    ex G_38 = G(lst{l_4, l_7},1).evalf();
    ex G_39 = G(lst{l_4, l_8},1).evalf();
    ex G_40 = G(lst{l_5, l_4},1).evalf();
    ex G_41 = G(lst{l_5, l_5},1).evalf();
    ex G_42 = G(lst{l_5, l_6},1).evalf();
    ex G_43 = G(lst{l_5, l_7},1).evalf();
    ex G_44 = G(lst{l_5, l_8},1).evalf();
    ex G_45 = G(lst{l_6, l_4},1).evalf();
    ex G_46 = G(lst{l_6, l_5},1).evalf();
    ex G_47 = G(lst{l_6, l_6},1).evalf();
    ex G_48 = G(lst{l_6, l_7},1).evalf();
    ex G_49 = G(lst{l_6, l_8},1).evalf();
    ex G_50 = G(lst{l_7, l_4},1).evalf();
    ex G_51 = G(lst{l_7, l_5},1).evalf();
    ex G_52 = G(lst{l_7, l_6},1).evalf();
    ex G_53 = G(lst{l_7, l_7},1).evalf();
    ex G_54 = G(lst{l_7, l_8},1).evalf();
    ex G_55 = G(lst{l_8, l_4},1).evalf();
    ex G_56 = G(lst{l_8, l_5},1).evalf();
    ex G_57 = G(lst{l_8, l_6},1).evalf();
    ex G_58 = G(lst{l_8, l_7},1).evalf();
    ex G_59 = G(lst{l_8, l_8},1).evalf();
    ex G_60 = G(lst{l_9, l_11},1).evalf();
    ex G_61 = G(lst{l_9, l_12},1).evalf();
    ex G_62 = G(lst{l_9, l_2},1).evalf();
    ex G_63 = G(lst{l_9, l_9},1).evalf();
    ex G_64 = G(lst{l_1, l_1, l_11},1).evalf();
    ex G_65 = G(lst{l_1, l_1, l_12},1).evalf();
    ex G_66 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_67 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_68 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_69 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_70 = G(lst{l_1, l_1, l_7},1).evalf();
    ex G_71 = G(lst{l_1, l_1, l_9},1).evalf();
    ex G_72 = G(lst{l_1, l_10, l_4},1).evalf();
    ex G_73 = G(lst{l_1, l_10, l_5},1).evalf();
    ex G_74 = G(lst{l_1, l_10, l_7},1).evalf();
    ex G_75 = G(lst{l_1, l_11, l_11},1).evalf();
    ex G_76 = G(lst{l_1, l_11, l_12},1).evalf();
    ex G_77 = G(lst{l_1, l_11, l_2},1).evalf();
    ex G_78 = G(lst{l_1, l_11, l_9},1).evalf();
    ex G_79 = G(lst{l_1, l_12, l_11},1).evalf();
    ex G_80 = G(lst{l_1, l_12, l_12},1).evalf();
    ex G_81 = G(lst{l_1, l_12, l_2},1).evalf();
    ex G_82 = G(lst{l_1, l_12, l_9},1).evalf();
    ex G_83 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_84 = G(lst{l_1, l_2, l_9},1).evalf();
    ex G_85 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_86 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_87 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_88 = G(lst{l_1, l_4, l_7},1).evalf();
    ex G_89 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_90 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_91 = G(lst{l_1, l_5, l_7},1).evalf();
    ex G_92 = G(lst{l_1, l_6, l_4},1).evalf();
    ex G_93 = G(lst{l_1, l_6, l_5},1).evalf();
    ex G_94 = G(lst{l_1, l_6, l_7},1).evalf();
    ex G_95 = G(lst{l_1, l_7, l_4},1).evalf();
    ex G_96 = G(lst{l_1, l_7, l_5},1).evalf();
    ex G_97 = G(lst{l_1, l_7, l_7},1).evalf();
    ex G_98 = G(lst{l_1, l_8, l_4},1).evalf();
    ex G_99 = G(lst{l_1, l_8, l_5},1).evalf();
    ex G_100 = G(lst{l_1, l_8, l_7},1).evalf();
    ex G_101 = G(lst{l_1, l_9, l_11},1).evalf();
    ex G_102 = G(lst{l_1, l_9, l_12},1).evalf();
    ex G_103 = G(lst{l_1, l_9, l_2},1).evalf();
    ex G_104 = G(lst{l_1, l_9, l_9},1).evalf();
    ex G_105 = G(lst{l_10, l_1, l_4},1).evalf();
    ex G_106 = G(lst{l_10, l_1, l_5},1).evalf();
    ex G_107 = G(lst{l_10, l_1, l_7},1).evalf();
    ex G_108 = G(lst{l_10, l_10, l_4},1).evalf();
    ex G_109 = G(lst{l_10, l_10, l_5},1).evalf();
    ex G_110 = G(lst{l_10, l_10, l_7},1).evalf();
    ex G_111 = G(lst{l_10, l_4, l_4},1).evalf();
    ex G_112 = G(lst{l_10, l_4, l_5},1).evalf();
    ex G_113 = G(lst{l_10, l_4, l_7},1).evalf();
    ex G_114 = G(lst{l_10, l_5, l_4},1).evalf();
    ex G_115 = G(lst{l_10, l_5, l_5},1).evalf();
    ex G_116 = G(lst{l_10, l_5, l_7},1).evalf();
    ex G_117 = G(lst{l_10, l_7, l_4},1).evalf();
    ex G_118 = G(lst{l_10, l_7, l_5},1).evalf();
    ex G_119 = G(lst{l_10, l_7, l_7},1).evalf();
    ex G_120 = G(lst{l_11, l_1, l_11},1).evalf();
    ex G_121 = G(lst{l_11, l_1, l_12},1).evalf();
    ex G_122 = G(lst{l_11, l_1, l_2},1).evalf();
    ex G_123 = G(lst{l_11, l_1, l_9},1).evalf();
    ex G_124 = G(lst{l_11, l_11, l_11},1).evalf();
    ex G_125 = G(lst{l_11, l_11, l_12},1).evalf();
    ex G_126 = G(lst{l_11, l_11, l_2},1).evalf();
    ex G_127 = G(lst{l_11, l_11, l_9},1).evalf();
    ex G_128 = G(lst{l_11, l_12, l_11},1).evalf();
    ex G_129 = G(lst{l_11, l_12, l_12},1).evalf();
    ex G_130 = G(lst{l_11, l_12, l_2},1).evalf();
    ex G_131 = G(lst{l_11, l_12, l_9},1).evalf();
    ex G_132 = G(lst{l_11, l_2, l_2},1).evalf();
    ex G_133 = G(lst{l_11, l_2, l_9},1).evalf();
    ex G_134 = G(lst{l_11, l_9, l_11},1).evalf();
    ex G_135 = G(lst{l_11, l_9, l_12},1).evalf();
    ex G_136 = G(lst{l_11, l_9, l_2},1).evalf();
    ex G_137 = G(lst{l_11, l_9, l_9},1).evalf();
    ex G_138 = G(lst{l_12, l_1, l_11},1).evalf();
    ex G_139 = G(lst{l_12, l_1, l_12},1).evalf();
    ex G_140 = G(lst{l_12, l_1, l_2},1).evalf();
    ex G_141 = G(lst{l_12, l_1, l_9},1).evalf();
    ex G_142 = G(lst{l_12, l_11, l_11},1).evalf();
    ex G_143 = G(lst{l_12, l_11, l_12},1).evalf();
    ex G_144 = G(lst{l_12, l_11, l_2},1).evalf();
    ex G_145 = G(lst{l_12, l_11, l_9},1).evalf();
    ex G_146 = G(lst{l_12, l_12, l_11},1).evalf();
    ex G_147 = G(lst{l_12, l_12, l_12},1).evalf();
    ex G_148 = G(lst{l_12, l_12, l_2},1).evalf();
    ex G_149 = G(lst{l_12, l_12, l_9},1).evalf();
    ex G_150 = G(lst{l_12, l_2, l_2},1).evalf();
    ex G_151 = G(lst{l_12, l_2, l_9},1).evalf();
    ex G_152 = G(lst{l_12, l_9, l_11},1).evalf();
    ex G_153 = G(lst{l_12, l_9, l_12},1).evalf();
    ex G_154 = G(lst{l_12, l_9, l_2},1).evalf();
    ex G_155 = G(lst{l_12, l_9, l_9},1).evalf();
    ex G_156 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_157 = G(lst{l_2, l_1, l_9},1).evalf();
    ex G_158 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_159 = G(lst{l_2, l_2, l_9},1).evalf();
    ex G_160 = G(lst{l_2, l_9, l_2},1).evalf();
    ex G_161 = G(lst{l_2, l_9, l_9},1).evalf();
    ex G_162 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_163 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_164 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_165 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_166 = G(lst{l_4, l_1, l_7},1).evalf();
    ex G_167 = G(lst{l_4, l_10, l_4},1).evalf();
    ex G_168 = G(lst{l_4, l_10, l_5},1).evalf();
    ex G_169 = G(lst{l_4, l_10, l_7},1).evalf();
    ex G_170 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_171 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_172 = G(lst{l_4, l_4, l_7},1).evalf();
    ex G_173 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_174 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_175 = G(lst{l_4, l_5, l_7},1).evalf();
    ex G_176 = G(lst{l_4, l_6, l_4},1).evalf();
    ex G_177 = G(lst{l_4, l_6, l_5},1).evalf();
    ex G_178 = G(lst{l_4, l_6, l_7},1).evalf();
    ex G_179 = G(lst{l_4, l_7, l_4},1).evalf();
    ex G_180 = G(lst{l_4, l_7, l_5},1).evalf();
    ex G_181 = G(lst{l_4, l_7, l_7},1).evalf();
    ex G_182 = G(lst{l_4, l_8, l_4},1).evalf();
    ex G_183 = G(lst{l_4, l_8, l_5},1).evalf();
    ex G_184 = G(lst{l_4, l_8, l_7},1).evalf();
    ex G_185 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_186 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_187 = G(lst{l_5, l_1, l_7},1).evalf();
    ex G_188 = G(lst{l_5, l_10, l_4},1).evalf();
    ex G_189 = G(lst{l_5, l_10, l_5},1).evalf();
    ex G_190 = G(lst{l_5, l_10, l_7},1).evalf();
    ex G_191 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_192 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_193 = G(lst{l_5, l_4, l_7},1).evalf();
    ex G_194 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_195 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_196 = G(lst{l_5, l_5, l_7},1).evalf();
    ex G_197 = G(lst{l_5, l_6, l_4},1).evalf();
    ex G_198 = G(lst{l_5, l_6, l_5},1).evalf();
    ex G_199 = G(lst{l_5, l_6, l_7},1).evalf();
    ex G_200 = G(lst{l_5, l_7, l_4},1).evalf();
    ex G_201 = G(lst{l_5, l_7, l_5},1).evalf();
    ex G_202 = G(lst{l_5, l_7, l_7},1).evalf();
    ex G_203 = G(lst{l_5, l_8, l_4},1).evalf();
    ex G_204 = G(lst{l_5, l_8, l_5},1).evalf();
    ex G_205 = G(lst{l_5, l_8, l_7},1).evalf();
    ex G_206 = G(lst{l_6, l_1, l_4},1).evalf();
    ex G_207 = G(lst{l_6, l_1, l_5},1).evalf();
    ex G_208 = G(lst{l_6, l_1, l_7},1).evalf();
    ex G_209 = G(lst{l_6, l_10, l_4},1).evalf();
    ex G_210 = G(lst{l_6, l_10, l_5},1).evalf();
    ex G_211 = G(lst{l_6, l_10, l_7},1).evalf();
    ex G_212 = G(lst{l_6, l_4, l_4},1).evalf();
    ex G_213 = G(lst{l_6, l_4, l_5},1).evalf();
    ex G_214 = G(lst{l_6, l_4, l_7},1).evalf();
    ex G_215 = G(lst{l_6, l_5, l_4},1).evalf();
    ex G_216 = G(lst{l_6, l_5, l_5},1).evalf();
    ex G_217 = G(lst{l_6, l_5, l_7},1).evalf();
    ex G_218 = G(lst{l_6, l_6, l_4},1).evalf();
    ex G_219 = G(lst{l_6, l_6, l_5},1).evalf();
    ex G_220 = G(lst{l_6, l_6, l_7},1).evalf();
    ex G_221 = G(lst{l_6, l_7, l_4},1).evalf();
    ex G_222 = G(lst{l_6, l_7, l_5},1).evalf();
    ex G_223 = G(lst{l_6, l_7, l_7},1).evalf();
    ex G_224 = G(lst{l_6, l_8, l_4},1).evalf();
    ex G_225 = G(lst{l_6, l_8, l_5},1).evalf();
    ex G_226 = G(lst{l_6, l_8, l_7},1).evalf();
    ex G_227 = G(lst{l_7, l_1, l_4},1).evalf();
    ex G_228 = G(lst{l_7, l_1, l_5},1).evalf();
    ex G_229 = G(lst{l_7, l_1, l_7},1).evalf();
    ex G_230 = G(lst{l_7, l_10, l_4},1).evalf();
    ex G_231 = G(lst{l_7, l_10, l_5},1).evalf();
    ex G_232 = G(lst{l_7, l_10, l_7},1).evalf();
    ex G_233 = G(lst{l_7, l_4, l_4},1).evalf();
    ex G_234 = G(lst{l_7, l_4, l_5},1).evalf();
    ex G_235 = G(lst{l_7, l_4, l_7},1).evalf();
    ex G_236 = G(lst{l_7, l_5, l_4},1).evalf();
    ex G_237 = G(lst{l_7, l_5, l_5},1).evalf();
    ex G_238 = G(lst{l_7, l_5, l_7},1).evalf();
    ex G_239 = G(lst{l_7, l_6, l_4},1).evalf();
    ex G_240 = G(lst{l_7, l_6, l_5},1).evalf();
    ex G_241 = G(lst{l_7, l_6, l_7},1).evalf();
    ex G_242 = G(lst{l_7, l_7, l_4},1).evalf();
    ex G_243 = G(lst{l_7, l_7, l_5},1).evalf();
    ex G_244 = G(lst{l_7, l_7, l_7},1).evalf();
    ex G_245 = G(lst{l_7, l_8, l_4},1).evalf();
    ex G_246 = G(lst{l_7, l_8, l_5},1).evalf();
    ex G_247 = G(lst{l_7, l_8, l_7},1).evalf();
    ex G_248 = G(lst{l_8, l_1, l_4},1).evalf();
    ex G_249 = G(lst{l_8, l_1, l_5},1).evalf();
    ex G_250 = G(lst{l_8, l_1, l_7},1).evalf();
    ex G_251 = G(lst{l_8, l_10, l_4},1).evalf();
    ex G_252 = G(lst{l_8, l_10, l_5},1).evalf();
    ex G_253 = G(lst{l_8, l_10, l_7},1).evalf();
    ex G_254 = G(lst{l_8, l_4, l_4},1).evalf();
    ex G_255 = G(lst{l_8, l_4, l_5},1).evalf();
    ex G_256 = G(lst{l_8, l_4, l_7},1).evalf();
    ex G_257 = G(lst{l_8, l_5, l_4},1).evalf();
    ex G_258 = G(lst{l_8, l_5, l_5},1).evalf();
    ex G_259 = G(lst{l_8, l_5, l_7},1).evalf();
    ex G_260 = G(lst{l_8, l_6, l_4},1).evalf();
    ex G_261 = G(lst{l_8, l_6, l_5},1).evalf();
    ex G_262 = G(lst{l_8, l_6, l_7},1).evalf();
    ex G_263 = G(lst{l_8, l_7, l_4},1).evalf();
    ex G_264 = G(lst{l_8, l_7, l_5},1).evalf();
    ex G_265 = G(lst{l_8, l_7, l_7},1).evalf();
    ex G_266 = G(lst{l_8, l_8, l_4},1).evalf();
    ex G_267 = G(lst{l_8, l_8, l_5},1).evalf();
    ex G_268 = G(lst{l_8, l_8, l_7},1).evalf();
    ex G_269 = G(lst{l_9, l_1, l_11},1).evalf();
    ex G_270 = G(lst{l_9, l_1, l_12},1).evalf();
    ex G_271 = G(lst{l_9, l_1, l_2},1).evalf();
    ex G_272 = G(lst{l_9, l_1, l_9},1).evalf();
    ex G_273 = G(lst{l_9, l_11, l_11},1).evalf();
    ex G_274 = G(lst{l_9, l_11, l_12},1).evalf();
    ex G_275 = G(lst{l_9, l_11, l_2},1).evalf();
    ex G_276 = G(lst{l_9, l_11, l_9},1).evalf();
    ex G_277 = G(lst{l_9, l_12, l_11},1).evalf();
    ex G_278 = G(lst{l_9, l_12, l_12},1).evalf();
    ex G_279 = G(lst{l_9, l_12, l_2},1).evalf();
    ex G_280 = G(lst{l_9, l_12, l_9},1).evalf();
    ex G_281 = G(lst{l_9, l_2, l_2},1).evalf();
    ex G_282 = G(lst{l_9, l_2, l_9},1).evalf();
    ex G_283 = G(lst{l_9, l_9, l_11},1).evalf();
    ex G_284 = G(lst{l_9, l_9, l_12},1).evalf();
    ex G_285 = G(lst{l_9, l_9, l_2},1).evalf();
    ex G_286 = G(lst{l_9, l_9, l_9},1).evalf();
    ex G_287 = G(lst{l_1, l_1, l_1, l_12},1).evalf();
    ex G_288 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_289 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_290 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_291 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_292 = G(lst{l_1, l_1, l_1, l_7},1).evalf();
    ex G_293 = G(lst{l_1, l_1, l_1, l_9},1).evalf();
    ex G_294 = G(lst{l_1, l_1, l_11, l_12},1).evalf();
    ex G_295 = G(lst{l_1, l_1, l_11, l_2},1).evalf();
    ex G_296 = G(lst{l_1, l_1, l_11, l_9},1).evalf();
    ex G_297 = G(lst{l_1, l_1, l_12, l_12},1).evalf();
    ex G_298 = G(lst{l_1, l_1, l_12, l_2},1).evalf();
    ex G_299 = G(lst{l_1, l_1, l_12, l_9},1).evalf();
    ex G_300 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_301 = G(lst{l_1, l_1, l_2, l_9},1).evalf();
    ex G_302 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_303 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_304 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_305 = G(lst{l_1, l_1, l_4, l_7},1).evalf();
    ex G_306 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_307 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_308 = G(lst{l_1, l_1, l_5, l_7},1).evalf();
    ex G_309 = G(lst{l_1, l_1, l_7, l_4},1).evalf();
    ex G_310 = G(lst{l_1, l_1, l_7, l_5},1).evalf();
    ex G_311 = G(lst{l_1, l_1, l_7, l_7},1).evalf();
    ex G_312 = G(lst{l_1, l_1, l_9, l_12},1).evalf();
    ex G_313 = G(lst{l_1, l_1, l_9, l_2},1).evalf();
    ex G_314 = G(lst{l_1, l_1, l_9, l_9},1).evalf();
    ex G_315 = G(lst{l_1, l_10, l_4, l_4},1).evalf();
    ex G_316 = G(lst{l_1, l_10, l_4, l_5},1).evalf();
    ex G_317 = G(lst{l_1, l_10, l_4, l_7},1).evalf();
    ex G_318 = G(lst{l_1, l_11, l_1, l_12},1).evalf();
    ex G_319 = G(lst{l_1, l_11, l_1, l_2},1).evalf();
    ex G_320 = G(lst{l_1, l_11, l_1, l_9},1).evalf();
    ex G_321 = G(lst{l_1, l_11, l_11, l_12},1).evalf();
    ex G_322 = G(lst{l_1, l_11, l_11, l_2},1).evalf();
    ex G_323 = G(lst{l_1, l_11, l_11, l_9},1).evalf();
    ex G_324 = G(lst{l_1, l_11, l_12, l_12},1).evalf();
    ex G_325 = G(lst{l_1, l_11, l_12, l_2},1).evalf();
    ex G_326 = G(lst{l_1, l_11, l_2, l_2},1).evalf();
    ex G_327 = G(lst{l_1, l_11, l_2, l_9},1).evalf();
    ex G_328 = G(lst{l_1, l_11, l_9, l_12},1).evalf();
    ex G_329 = G(lst{l_1, l_11, l_9, l_2},1).evalf();
    ex G_330 = G(lst{l_1, l_11, l_9, l_9},1).evalf();
    ex G_331 = G(lst{l_1, l_12, l_1, l_12},1).evalf();
    ex G_332 = G(lst{l_1, l_12, l_1, l_2},1).evalf();
    ex G_333 = G(lst{l_1, l_12, l_1, l_9},1).evalf();
    ex G_334 = G(lst{l_1, l_12, l_11, l_12},1).evalf();
    ex G_335 = G(lst{l_1, l_12, l_11, l_2},1).evalf();
    ex G_336 = G(lst{l_1, l_12, l_11, l_9},1).evalf();
    ex G_337 = G(lst{l_1, l_12, l_12, l_12},1).evalf();
    ex G_338 = G(lst{l_1, l_12, l_12, l_2},1).evalf();
    ex G_339 = G(lst{l_1, l_12, l_2, l_2},1).evalf();
    ex G_340 = G(lst{l_1, l_12, l_2, l_9},1).evalf();
    ex G_341 = G(lst{l_1, l_12, l_9, l_12},1).evalf();
    ex G_342 = G(lst{l_1, l_12, l_9, l_2},1).evalf();
    ex G_343 = G(lst{l_1, l_12, l_9, l_9},1).evalf();
    ex G_344 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_345 = G(lst{l_1, l_2, l_1, l_9},1).evalf();
    ex G_346 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_347 = G(lst{l_1, l_2, l_2, l_9},1).evalf();
    ex G_348 = G(lst{l_1, l_2, l_9, l_2},1).evalf();
    ex G_349 = G(lst{l_1, l_2, l_9, l_9},1).evalf();
    ex G_350 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_351 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_352 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_353 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_354 = G(lst{l_1, l_4, l_1, l_7},1).evalf();
    ex G_355 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_356 = G(lst{l_1, l_4, l_4, l_5},1).evalf();
    ex G_357 = G(lst{l_1, l_4, l_4, l_7},1).evalf();
    ex G_358 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_359 = G(lst{l_1, l_4, l_5, l_5},1).evalf();
    ex G_360 = G(lst{l_1, l_4, l_5, l_7},1).evalf();
    ex G_361 = G(lst{l_1, l_4, l_7, l_4},1).evalf();
    ex G_362 = G(lst{l_1, l_4, l_7, l_5},1).evalf();
    ex G_363 = G(lst{l_1, l_4, l_7, l_7},1).evalf();
    ex G_364 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_365 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_366 = G(lst{l_1, l_5, l_1, l_7},1).evalf();
    ex G_367 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_368 = G(lst{l_1, l_5, l_4, l_5},1).evalf();
    ex G_369 = G(lst{l_1, l_5, l_4, l_7},1).evalf();
    ex G_370 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_371 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_372 = G(lst{l_1, l_5, l_5, l_7},1).evalf();
    ex G_373 = G(lst{l_1, l_5, l_7, l_4},1).evalf();
    ex G_374 = G(lst{l_1, l_5, l_7, l_5},1).evalf();
    ex G_375 = G(lst{l_1, l_5, l_7, l_7},1).evalf();
    ex G_376 = G(lst{l_1, l_6, l_1, l_4},1).evalf();
    ex G_377 = G(lst{l_1, l_6, l_1, l_5},1).evalf();
    ex G_378 = G(lst{l_1, l_6, l_1, l_7},1).evalf();
    ex G_379 = G(lst{l_1, l_6, l_4, l_4},1).evalf();
    ex G_380 = G(lst{l_1, l_6, l_4, l_5},1).evalf();
    ex G_381 = G(lst{l_1, l_6, l_4, l_7},1).evalf();
    ex G_382 = G(lst{l_1, l_7, l_1, l_4},1).evalf();
    ex G_383 = G(lst{l_1, l_7, l_1, l_5},1).evalf();
    ex G_384 = G(lst{l_1, l_7, l_1, l_7},1).evalf();
    ex G_385 = G(lst{l_1, l_7, l_4, l_4},1).evalf();
    ex G_386 = G(lst{l_1, l_7, l_4, l_5},1).evalf();
    ex G_387 = G(lst{l_1, l_7, l_4, l_7},1).evalf();
    ex G_388 = G(lst{l_1, l_7, l_5, l_4},1).evalf();
    ex G_389 = G(lst{l_1, l_7, l_5, l_5},1).evalf();
    ex G_390 = G(lst{l_1, l_7, l_5, l_7},1).evalf();
    ex G_391 = G(lst{l_1, l_7, l_7, l_4},1).evalf();
    ex G_392 = G(lst{l_1, l_7, l_7, l_5},1).evalf();
    ex G_393 = G(lst{l_1, l_7, l_7, l_7},1).evalf();
    ex G_394 = G(lst{l_1, l_8, l_1, l_4},1).evalf();
    ex G_395 = G(lst{l_1, l_8, l_1, l_5},1).evalf();
    ex G_396 = G(lst{l_1, l_8, l_1, l_7},1).evalf();
    ex G_397 = G(lst{l_1, l_9, l_1, l_12},1).evalf();
    ex G_398 = G(lst{l_1, l_9, l_1, l_2},1).evalf();
    ex G_399 = G(lst{l_1, l_9, l_1, l_9},1).evalf();
    ex G_400 = G(lst{l_1, l_9, l_11, l_12},1).evalf();
    ex G_401 = G(lst{l_1, l_9, l_11, l_2},1).evalf();
    ex G_402 = G(lst{l_1, l_9, l_11, l_9},1).evalf();
    ex G_403 = G(lst{l_1, l_9, l_12, l_12},1).evalf();
    ex G_404 = G(lst{l_1, l_9, l_12, l_2},1).evalf();
    ex G_405 = G(lst{l_1, l_9, l_2, l_2},1).evalf();
    ex G_406 = G(lst{l_1, l_9, l_2, l_9},1).evalf();
    ex G_407 = G(lst{l_1, l_9, l_9, l_12},1).evalf();
    ex G_408 = G(lst{l_1, l_9, l_9, l_2},1).evalf();
    ex G_409 = G(lst{l_1, l_9, l_9, l_9},1).evalf();
    ex G_410 = G(lst{l_10, l_1, l_4, l_4},1).evalf();
    ex G_411 = G(lst{l_10, l_1, l_4, l_5},1).evalf();
    ex G_412 = G(lst{l_10, l_1, l_4, l_7},1).evalf();
    ex G_413 = G(lst{l_10, l_10, l_4, l_4},1).evalf();
    ex G_414 = G(lst{l_10, l_10, l_4, l_5},1).evalf();
    ex G_415 = G(lst{l_10, l_10, l_4, l_7},1).evalf();
    ex G_416 = G(lst{l_10, l_4, l_1, l_4},1).evalf();
    ex G_417 = G(lst{l_10, l_4, l_1, l_5},1).evalf();
    ex G_418 = G(lst{l_10, l_4, l_1, l_7},1).evalf();
    ex G_419 = G(lst{l_10, l_4, l_4, l_4},1).evalf();
    ex G_420 = G(lst{l_10, l_4, l_4, l_5},1).evalf();
    ex G_421 = G(lst{l_10, l_4, l_4, l_7},1).evalf();
    ex G_422 = G(lst{l_10, l_4, l_5, l_4},1).evalf();
    ex G_423 = G(lst{l_10, l_4, l_5, l_5},1).evalf();
    ex G_424 = G(lst{l_10, l_4, l_5, l_7},1).evalf();
    ex G_425 = G(lst{l_10, l_4, l_7, l_4},1).evalf();
    ex G_426 = G(lst{l_10, l_4, l_7, l_5},1).evalf();
    ex G_427 = G(lst{l_10, l_4, l_7, l_7},1).evalf();
    ex G_428 = G(lst{l_10, l_5, l_4, l_4},1).evalf();
    ex G_429 = G(lst{l_10, l_5, l_4, l_5},1).evalf();
    ex G_430 = G(lst{l_10, l_5, l_4, l_7},1).evalf();
    ex G_431 = G(lst{l_10, l_7, l_4, l_4},1).evalf();
    ex G_432 = G(lst{l_10, l_7, l_4, l_5},1).evalf();
    ex G_433 = G(lst{l_10, l_7, l_4, l_7},1).evalf();
    ex G_434 = G(lst{l_11, l_1, l_1, l_12},1).evalf();
    ex G_435 = G(lst{l_11, l_1, l_1, l_2},1).evalf();
    ex G_436 = G(lst{l_11, l_1, l_1, l_9},1).evalf();
    ex G_437 = G(lst{l_11, l_1, l_11, l_12},1).evalf();
    ex G_438 = G(lst{l_11, l_1, l_11, l_2},1).evalf();
    ex G_439 = G(lst{l_11, l_1, l_11, l_9},1).evalf();
    ex G_440 = G(lst{l_11, l_1, l_12, l_12},1).evalf();
    ex G_441 = G(lst{l_11, l_1, l_12, l_2},1).evalf();
    ex G_442 = G(lst{l_11, l_1, l_2, l_2},1).evalf();
    ex G_443 = G(lst{l_11, l_1, l_2, l_9},1).evalf();
    ex G_444 = G(lst{l_11, l_1, l_9, l_12},1).evalf();
    ex G_445 = G(lst{l_11, l_1, l_9, l_2},1).evalf();
    ex G_446 = G(lst{l_11, l_1, l_9, l_9},1).evalf();
    ex G_447 = G(lst{l_11, l_11, l_1, l_12},1).evalf();
    ex G_448 = G(lst{l_11, l_11, l_1, l_2},1).evalf();
    ex G_449 = G(lst{l_11, l_11, l_1, l_9},1).evalf();
    ex G_450 = G(lst{l_11, l_11, l_11, l_9},1).evalf();
    ex G_451 = G(lst{l_11, l_11, l_12, l_9},1).evalf();
    ex G_452 = G(lst{l_11, l_11, l_9, l_9},1).evalf();
    ex G_453 = G(lst{l_11, l_12, l_1, l_12},1).evalf();
    ex G_454 = G(lst{l_11, l_12, l_1, l_2},1).evalf();
    ex G_455 = G(lst{l_11, l_12, l_1, l_9},1).evalf();
    ex G_456 = G(lst{l_11, l_12, l_11, l_9},1).evalf();
    ex G_457 = G(lst{l_11, l_12, l_12, l_9},1).evalf();
    ex G_458 = G(lst{l_11, l_12, l_9, l_9},1).evalf();
    ex G_459 = G(lst{l_11, l_2, l_1, l_2},1).evalf();
    ex G_460 = G(lst{l_11, l_2, l_1, l_9},1).evalf();
    ex G_461 = G(lst{l_11, l_9, l_1, l_12},1).evalf();
    ex G_462 = G(lst{l_11, l_9, l_1, l_2},1).evalf();
    ex G_463 = G(lst{l_11, l_9, l_1, l_9},1).evalf();
    ex G_464 = G(lst{l_11, l_9, l_11, l_9},1).evalf();
    ex G_465 = G(lst{l_11, l_9, l_12, l_9},1).evalf();
    ex G_466 = G(lst{l_12, l_1, l_1, l_12},1).evalf();
    ex G_467 = G(lst{l_12, l_1, l_1, l_2},1).evalf();
    ex G_468 = G(lst{l_12, l_1, l_1, l_9},1).evalf();
    ex G_469 = G(lst{l_12, l_1, l_11, l_12},1).evalf();
    ex G_470 = G(lst{l_12, l_1, l_11, l_2},1).evalf();
    ex G_471 = G(lst{l_12, l_1, l_11, l_9},1).evalf();
    ex G_472 = G(lst{l_12, l_1, l_12, l_12},1).evalf();
    ex G_473 = G(lst{l_12, l_1, l_12, l_2},1).evalf();
    ex G_474 = G(lst{l_12, l_1, l_2, l_2},1).evalf();
    ex G_475 = G(lst{l_12, l_1, l_2, l_9},1).evalf();
    ex G_476 = G(lst{l_12, l_1, l_9, l_12},1).evalf();
    ex G_477 = G(lst{l_12, l_1, l_9, l_2},1).evalf();
    ex G_478 = G(lst{l_12, l_1, l_9, l_9},1).evalf();
    ex G_479 = G(lst{l_12, l_11, l_1, l_12},1).evalf();
    ex G_480 = G(lst{l_12, l_11, l_1, l_2},1).evalf();
    ex G_481 = G(lst{l_12, l_11, l_1, l_9},1).evalf();
    ex G_482 = G(lst{l_12, l_11, l_11, l_9},1).evalf();
    ex G_483 = G(lst{l_12, l_11, l_12, l_9},1).evalf();
    ex G_484 = G(lst{l_12, l_11, l_9, l_9},1).evalf();
    ex G_485 = G(lst{l_12, l_12, l_1, l_12},1).evalf();
    ex G_486 = G(lst{l_12, l_12, l_1, l_2},1).evalf();
    ex G_487 = G(lst{l_12, l_12, l_1, l_9},1).evalf();
    ex G_488 = G(lst{l_12, l_12, l_11, l_9},1).evalf();
    ex G_489 = G(lst{l_12, l_12, l_12, l_9},1).evalf();
    ex G_490 = G(lst{l_12, l_12, l_9, l_9},1).evalf();
    ex G_491 = G(lst{l_12, l_2, l_1, l_2},1).evalf();
    ex G_492 = G(lst{l_12, l_2, l_1, l_9},1).evalf();
    ex G_493 = G(lst{l_12, l_9, l_1, l_12},1).evalf();
    ex G_494 = G(lst{l_12, l_9, l_1, l_2},1).evalf();
    ex G_495 = G(lst{l_12, l_9, l_1, l_9},1).evalf();
    ex G_496 = G(lst{l_12, l_9, l_11, l_9},1).evalf();
    ex G_497 = G(lst{l_12, l_9, l_12, l_9},1).evalf();
    ex G_498 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_499 = G(lst{l_2, l_1, l_1, l_9},1).evalf();
    ex G_500 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_501 = G(lst{l_2, l_1, l_2, l_9},1).evalf();
    ex G_502 = G(lst{l_2, l_1, l_9, l_2},1).evalf();
    ex G_503 = G(lst{l_2, l_1, l_9, l_9},1).evalf();
    ex G_504 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_505 = G(lst{l_2, l_2, l_1, l_9},1).evalf();
    ex G_506 = G(lst{l_2, l_9, l_1, l_2},1).evalf();
    ex G_507 = G(lst{l_2, l_9, l_1, l_9},1).evalf();
    ex G_508 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_509 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_510 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_511 = G(lst{l_3, l_3, l_3, l_3},1).evalf();
    ex G_512 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_513 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_514 = G(lst{l_4, l_1, l_1, l_7},1).evalf();
    ex G_515 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_516 = G(lst{l_4, l_1, l_4, l_5},1).evalf();
    ex G_517 = G(lst{l_4, l_1, l_4, l_7},1).evalf();
    ex G_518 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_519 = G(lst{l_4, l_1, l_5, l_5},1).evalf();
    ex G_520 = G(lst{l_4, l_1, l_5, l_7},1).evalf();
    ex G_521 = G(lst{l_4, l_1, l_7, l_4},1).evalf();
    ex G_522 = G(lst{l_4, l_1, l_7, l_5},1).evalf();
    ex G_523 = G(lst{l_4, l_1, l_7, l_7},1).evalf();
    ex G_524 = G(lst{l_4, l_10, l_4, l_4},1).evalf();
    ex G_525 = G(lst{l_4, l_10, l_4, l_5},1).evalf();
    ex G_526 = G(lst{l_4, l_10, l_4, l_7},1).evalf();
    ex G_527 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_528 = G(lst{l_4, l_4, l_1, l_5},1).evalf();
    ex G_529 = G(lst{l_4, l_4, l_1, l_7},1).evalf();
    ex G_530 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex G_531 = G(lst{l_4, l_4, l_4, l_5},1).evalf();
    ex G_532 = G(lst{l_4, l_4, l_4, l_7},1).evalf();
    ex G_533 = G(lst{l_4, l_4, l_5, l_4},1).evalf();
    ex G_534 = G(lst{l_4, l_4, l_5, l_5},1).evalf();
    ex G_535 = G(lst{l_4, l_4, l_5, l_7},1).evalf();
    ex G_536 = G(lst{l_4, l_4, l_7, l_4},1).evalf();
    ex G_537 = G(lst{l_4, l_4, l_7, l_5},1).evalf();
    ex G_538 = G(lst{l_4, l_4, l_7, l_7},1).evalf();
    ex G_539 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_540 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_541 = G(lst{l_4, l_5, l_1, l_7},1).evalf();
    ex G_542 = G(lst{l_4, l_5, l_4, l_4},1).evalf();
    ex G_543 = G(lst{l_4, l_5, l_4, l_5},1).evalf();
    ex G_544 = G(lst{l_4, l_5, l_4, l_7},1).evalf();
    ex G_545 = G(lst{l_4, l_5, l_5, l_4},1).evalf();
    ex G_546 = G(lst{l_4, l_5, l_5, l_5},1).evalf();
    ex G_547 = G(lst{l_4, l_5, l_5, l_7},1).evalf();
    ex G_548 = G(lst{l_4, l_5, l_7, l_4},1).evalf();
    ex G_549 = G(lst{l_4, l_5, l_7, l_5},1).evalf();
    ex G_550 = G(lst{l_4, l_5, l_7, l_7},1).evalf();
    ex G_551 = G(lst{l_4, l_6, l_1, l_4},1).evalf();
    ex G_552 = G(lst{l_4, l_6, l_1, l_5},1).evalf();
    ex G_553 = G(lst{l_4, l_6, l_1, l_7},1).evalf();
    ex G_554 = G(lst{l_4, l_6, l_4, l_4},1).evalf();
    ex G_555 = G(lst{l_4, l_6, l_4, l_5},1).evalf();
    ex G_556 = G(lst{l_4, l_6, l_4, l_7},1).evalf();
    ex G_557 = G(lst{l_4, l_7, l_1, l_4},1).evalf();
    ex G_558 = G(lst{l_4, l_7, l_1, l_5},1).evalf();
    ex G_559 = G(lst{l_4, l_7, l_1, l_7},1).evalf();
    ex G_560 = G(lst{l_4, l_7, l_4, l_4},1).evalf();
    ex G_561 = G(lst{l_4, l_7, l_4, l_5},1).evalf();
    ex G_562 = G(lst{l_4, l_7, l_4, l_7},1).evalf();
    ex G_563 = G(lst{l_4, l_7, l_5, l_4},1).evalf();
    ex G_564 = G(lst{l_4, l_7, l_5, l_5},1).evalf();
    ex G_565 = G(lst{l_4, l_7, l_5, l_7},1).evalf();
    ex G_566 = G(lst{l_4, l_7, l_7, l_4},1).evalf();
    ex G_567 = G(lst{l_4, l_7, l_7, l_5},1).evalf();
    ex G_568 = G(lst{l_4, l_7, l_7, l_7},1).evalf();
    ex G_569 = G(lst{l_4, l_8, l_1, l_4},1).evalf();
    ex G_570 = G(lst{l_4, l_8, l_1, l_5},1).evalf();
    ex G_571 = G(lst{l_4, l_8, l_1, l_7},1).evalf();
    ex G_572 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_573 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_574 = G(lst{l_5, l_1, l_1, l_7},1).evalf();
    ex G_575 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_576 = G(lst{l_5, l_1, l_4, l_5},1).evalf();
    ex G_577 = G(lst{l_5, l_1, l_4, l_7},1).evalf();
    ex G_578 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_579 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_580 = G(lst{l_5, l_1, l_5, l_7},1).evalf();
    ex G_581 = G(lst{l_5, l_1, l_7, l_4},1).evalf();
    ex G_582 = G(lst{l_5, l_1, l_7, l_5},1).evalf();
    ex G_583 = G(lst{l_5, l_1, l_7, l_7},1).evalf();
    ex G_584 = G(lst{l_5, l_10, l_4, l_4},1).evalf();
    ex G_585 = G(lst{l_5, l_10, l_4, l_5},1).evalf();
    ex G_586 = G(lst{l_5, l_10, l_4, l_7},1).evalf();
    ex G_587 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_588 = G(lst{l_5, l_4, l_1, l_5},1).evalf();
    ex G_589 = G(lst{l_5, l_4, l_1, l_7},1).evalf();
    ex G_590 = G(lst{l_5, l_4, l_4, l_4},1).evalf();
    ex G_591 = G(lst{l_5, l_4, l_4, l_5},1).evalf();
    ex G_592 = G(lst{l_5, l_4, l_4, l_7},1).evalf();
    ex G_593 = G(lst{l_5, l_4, l_5, l_4},1).evalf();
    ex G_594 = G(lst{l_5, l_4, l_5, l_5},1).evalf();
    ex G_595 = G(lst{l_5, l_4, l_5, l_7},1).evalf();
    ex G_596 = G(lst{l_5, l_4, l_7, l_4},1).evalf();
    ex G_597 = G(lst{l_5, l_4, l_7, l_5},1).evalf();
    ex G_598 = G(lst{l_5, l_4, l_7, l_7},1).evalf();
    ex G_599 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_600 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_601 = G(lst{l_5, l_5, l_1, l_7},1).evalf();
    ex G_602 = G(lst{l_5, l_5, l_4, l_4},1).evalf();
    ex G_603 = G(lst{l_5, l_5, l_4, l_5},1).evalf();
    ex G_604 = G(lst{l_5, l_5, l_4, l_7},1).evalf();
    ex G_605 = G(lst{l_5, l_5, l_5, l_4},1).evalf();
    ex G_606 = G(lst{l_5, l_5, l_5, l_5},1).evalf();
    ex G_607 = G(lst{l_5, l_5, l_5, l_7},1).evalf();
    ex G_608 = G(lst{l_5, l_5, l_7, l_4},1).evalf();
    ex G_609 = G(lst{l_5, l_5, l_7, l_5},1).evalf();
    ex G_610 = G(lst{l_5, l_5, l_7, l_7},1).evalf();
    ex G_611 = G(lst{l_5, l_6, l_1, l_4},1).evalf();
    ex G_612 = G(lst{l_5, l_6, l_1, l_5},1).evalf();
    ex G_613 = G(lst{l_5, l_6, l_1, l_7},1).evalf();
    ex G_614 = G(lst{l_5, l_6, l_4, l_4},1).evalf();
    ex G_615 = G(lst{l_5, l_6, l_4, l_5},1).evalf();
    ex G_616 = G(lst{l_5, l_6, l_4, l_7},1).evalf();
    ex G_617 = G(lst{l_5, l_7, l_1, l_4},1).evalf();
    ex G_618 = G(lst{l_5, l_7, l_1, l_5},1).evalf();
    ex G_619 = G(lst{l_5, l_7, l_1, l_7},1).evalf();
    ex G_620 = G(lst{l_5, l_7, l_4, l_4},1).evalf();
    ex G_621 = G(lst{l_5, l_7, l_4, l_5},1).evalf();
    ex G_622 = G(lst{l_5, l_7, l_4, l_7},1).evalf();
    ex G_623 = G(lst{l_5, l_7, l_5, l_4},1).evalf();
    ex G_624 = G(lst{l_5, l_7, l_5, l_5},1).evalf();
    ex G_625 = G(lst{l_5, l_7, l_5, l_7},1).evalf();
    ex G_626 = G(lst{l_5, l_7, l_7, l_4},1).evalf();
    ex G_627 = G(lst{l_5, l_7, l_7, l_5},1).evalf();
    ex G_628 = G(lst{l_5, l_7, l_7, l_7},1).evalf();
    ex G_629 = G(lst{l_5, l_8, l_1, l_4},1).evalf();
    ex G_630 = G(lst{l_5, l_8, l_1, l_5},1).evalf();
    ex G_631 = G(lst{l_5, l_8, l_1, l_7},1).evalf();
    ex G_632 = G(lst{l_6, l_1, l_1, l_4},1).evalf();
    ex G_633 = G(lst{l_6, l_1, l_1, l_5},1).evalf();
    ex G_634 = G(lst{l_6, l_1, l_1, l_7},1).evalf();
    ex G_635 = G(lst{l_6, l_1, l_5, l_4},1).evalf();
    ex G_636 = G(lst{l_6, l_1, l_5, l_5},1).evalf();
    ex G_637 = G(lst{l_6, l_1, l_5, l_7},1).evalf();
    ex G_638 = G(lst{l_6, l_1, l_7, l_4},1).evalf();
    ex G_639 = G(lst{l_6, l_1, l_7, l_5},1).evalf();
    ex G_640 = G(lst{l_6, l_1, l_7, l_7},1).evalf();
    ex G_641 = G(lst{l_6, l_10, l_4, l_4},1).evalf();
    ex G_642 = G(lst{l_6, l_10, l_4, l_5},1).evalf();
    ex G_643 = G(lst{l_6, l_10, l_4, l_7},1).evalf();
    ex G_644 = G(lst{l_6, l_4, l_1, l_4},1).evalf();
    ex G_645 = G(lst{l_6, l_4, l_1, l_5},1).evalf();
    ex G_646 = G(lst{l_6, l_4, l_1, l_7},1).evalf();
    ex G_647 = G(lst{l_6, l_4, l_4, l_4},1).evalf();
    ex G_648 = G(lst{l_6, l_4, l_4, l_5},1).evalf();
    ex G_649 = G(lst{l_6, l_4, l_4, l_7},1).evalf();
    ex G_650 = G(lst{l_6, l_4, l_5, l_4},1).evalf();
    ex G_651 = G(lst{l_6, l_4, l_5, l_5},1).evalf();
    ex G_652 = G(lst{l_6, l_4, l_5, l_7},1).evalf();
    ex G_653 = G(lst{l_6, l_4, l_7, l_4},1).evalf();
    ex G_654 = G(lst{l_6, l_4, l_7, l_5},1).evalf();
    ex G_655 = G(lst{l_6, l_4, l_7, l_7},1).evalf();
    ex G_656 = G(lst{l_6, l_5, l_1, l_4},1).evalf();
    ex G_657 = G(lst{l_6, l_5, l_1, l_5},1).evalf();
    ex G_658 = G(lst{l_6, l_5, l_1, l_7},1).evalf();
    ex G_659 = G(lst{l_6, l_5, l_4, l_4},1).evalf();
    ex G_660 = G(lst{l_6, l_5, l_4, l_5},1).evalf();
    ex G_661 = G(lst{l_6, l_5, l_4, l_7},1).evalf();
    ex G_662 = G(lst{l_6, l_6, l_1, l_4},1).evalf();
    ex G_663 = G(lst{l_6, l_6, l_1, l_5},1).evalf();
    ex G_664 = G(lst{l_6, l_6, l_1, l_7},1).evalf();
    ex G_665 = G(lst{l_6, l_6, l_4, l_4},1).evalf();
    ex G_666 = G(lst{l_6, l_6, l_4, l_5},1).evalf();
    ex G_667 = G(lst{l_6, l_6, l_4, l_7},1).evalf();
    ex G_668 = G(lst{l_6, l_7, l_1, l_4},1).evalf();
    ex G_669 = G(lst{l_6, l_7, l_1, l_5},1).evalf();
    ex G_670 = G(lst{l_6, l_7, l_1, l_7},1).evalf();
    ex G_671 = G(lst{l_6, l_7, l_4, l_4},1).evalf();
    ex G_672 = G(lst{l_6, l_7, l_4, l_5},1).evalf();
    ex G_673 = G(lst{l_6, l_7, l_4, l_7},1).evalf();
    ex G_674 = G(lst{l_6, l_8, l_1, l_4},1).evalf();
    ex G_675 = G(lst{l_6, l_8, l_1, l_5},1).evalf();
    ex G_676 = G(lst{l_6, l_8, l_1, l_7},1).evalf();
    ex G_677 = G(lst{l_7, l_1, l_1, l_4},1).evalf();
    ex G_678 = G(lst{l_7, l_1, l_1, l_5},1).evalf();
    ex G_679 = G(lst{l_7, l_1, l_1, l_7},1).evalf();
    ex G_680 = G(lst{l_7, l_1, l_4, l_4},1).evalf();
    ex G_681 = G(lst{l_7, l_1, l_4, l_5},1).evalf();
    ex G_682 = G(lst{l_7, l_1, l_4, l_7},1).evalf();
    ex G_683 = G(lst{l_7, l_1, l_5, l_4},1).evalf();
    ex G_684 = G(lst{l_7, l_1, l_5, l_5},1).evalf();
    ex G_685 = G(lst{l_7, l_1, l_5, l_7},1).evalf();
    ex G_686 = G(lst{l_7, l_1, l_7, l_4},1).evalf();
    ex G_687 = G(lst{l_7, l_1, l_7, l_5},1).evalf();
    ex G_688 = G(lst{l_7, l_1, l_7, l_7},1).evalf();
    ex G_689 = G(lst{l_7, l_10, l_4, l_4},1).evalf();
    ex G_690 = G(lst{l_7, l_10, l_4, l_5},1).evalf();
    ex G_691 = G(lst{l_7, l_10, l_4, l_7},1).evalf();
    ex G_692 = G(lst{l_7, l_4, l_1, l_4},1).evalf();
    ex G_693 = G(lst{l_7, l_4, l_1, l_5},1).evalf();
    ex G_694 = G(lst{l_7, l_4, l_1, l_7},1).evalf();
    ex G_695 = G(lst{l_7, l_4, l_4, l_4},1).evalf();
    ex G_696 = G(lst{l_7, l_4, l_4, l_5},1).evalf();
    ex G_697 = G(lst{l_7, l_4, l_4, l_7},1).evalf();
    ex G_698 = G(lst{l_7, l_4, l_5, l_4},1).evalf();
    ex G_699 = G(lst{l_7, l_4, l_5, l_5},1).evalf();
    ex G_700 = G(lst{l_7, l_4, l_5, l_7},1).evalf();
    ex G_701 = G(lst{l_7, l_4, l_7, l_4},1).evalf();
    ex G_702 = G(lst{l_7, l_4, l_7, l_5},1).evalf();
    ex G_703 = G(lst{l_7, l_4, l_7, l_7},1).evalf();
    ex G_704 = G(lst{l_7, l_5, l_1, l_4},1).evalf();
    ex G_705 = G(lst{l_7, l_5, l_1, l_5},1).evalf();
    ex G_706 = G(lst{l_7, l_5, l_1, l_7},1).evalf();
    ex G_707 = G(lst{l_7, l_5, l_4, l_4},1).evalf();
    ex G_708 = G(lst{l_7, l_5, l_4, l_5},1).evalf();
    ex G_709 = G(lst{l_7, l_5, l_4, l_7},1).evalf();
    ex G_710 = G(lst{l_7, l_5, l_5, l_4},1).evalf();
    ex G_711 = G(lst{l_7, l_5, l_5, l_5},1).evalf();
    ex G_712 = G(lst{l_7, l_5, l_5, l_7},1).evalf();
    ex G_713 = G(lst{l_7, l_5, l_7, l_4},1).evalf();
    ex G_714 = G(lst{l_7, l_5, l_7, l_5},1).evalf();
    ex G_715 = G(lst{l_7, l_5, l_7, l_7},1).evalf();
    ex G_716 = G(lst{l_7, l_6, l_1, l_4},1).evalf();
    ex G_717 = G(lst{l_7, l_6, l_1, l_5},1).evalf();
    ex G_718 = G(lst{l_7, l_6, l_1, l_7},1).evalf();
    ex G_719 = G(lst{l_7, l_6, l_4, l_4},1).evalf();
    ex G_720 = G(lst{l_7, l_6, l_4, l_5},1).evalf();
    ex G_721 = G(lst{l_7, l_6, l_4, l_7},1).evalf();
    ex G_722 = G(lst{l_7, l_7, l_1, l_4},1).evalf();
    ex G_723 = G(lst{l_7, l_7, l_1, l_5},1).evalf();
    ex G_724 = G(lst{l_7, l_7, l_1, l_7},1).evalf();
    ex G_725 = G(lst{l_7, l_7, l_4, l_4},1).evalf();
    ex G_726 = G(lst{l_7, l_7, l_4, l_5},1).evalf();
    ex G_727 = G(lst{l_7, l_7, l_4, l_7},1).evalf();
    ex G_728 = G(lst{l_7, l_7, l_5, l_4},1).evalf();
    ex G_729 = G(lst{l_7, l_7, l_5, l_5},1).evalf();
    ex G_730 = G(lst{l_7, l_7, l_5, l_7},1).evalf();
    ex G_731 = G(lst{l_7, l_7, l_7, l_4},1).evalf();
    ex G_732 = G(lst{l_7, l_7, l_7, l_5},1).evalf();
    ex G_733 = G(lst{l_7, l_7, l_7, l_7},1).evalf();
    ex G_734 = G(lst{l_7, l_8, l_1, l_4},1).evalf();
    ex G_735 = G(lst{l_7, l_8, l_1, l_5},1).evalf();
    ex G_736 = G(lst{l_7, l_8, l_1, l_7},1).evalf();
    ex G_737 = G(lst{l_8, l_1, l_1, l_4},1).evalf();
    ex G_738 = G(lst{l_8, l_1, l_1, l_5},1).evalf();
    ex G_739 = G(lst{l_8, l_1, l_1, l_7},1).evalf();
    ex G_740 = G(lst{l_8, l_1, l_4, l_4},1).evalf();
    ex G_741 = G(lst{l_8, l_1, l_4, l_5},1).evalf();
    ex G_742 = G(lst{l_8, l_1, l_4, l_7},1).evalf();
    ex G_743 = G(lst{l_8, l_1, l_5, l_4},1).evalf();
    ex G_744 = G(lst{l_8, l_1, l_5, l_5},1).evalf();
    ex G_745 = G(lst{l_8, l_1, l_5, l_7},1).evalf();
    ex G_746 = G(lst{l_8, l_1, l_7, l_4},1).evalf();
    ex G_747 = G(lst{l_8, l_1, l_7, l_5},1).evalf();
    ex G_748 = G(lst{l_8, l_1, l_7, l_7},1).evalf();
    ex G_749 = G(lst{l_8, l_10, l_4, l_4},1).evalf();
    ex G_750 = G(lst{l_8, l_10, l_4, l_5},1).evalf();
    ex G_751 = G(lst{l_8, l_10, l_4, l_7},1).evalf();
    ex G_752 = G(lst{l_8, l_4, l_1, l_4},1).evalf();
    ex G_753 = G(lst{l_8, l_4, l_1, l_5},1).evalf();
    ex G_754 = G(lst{l_8, l_4, l_1, l_7},1).evalf();
    ex G_755 = G(lst{l_8, l_5, l_1, l_4},1).evalf();
    ex G_756 = G(lst{l_8, l_5, l_1, l_5},1).evalf();
    ex G_757 = G(lst{l_8, l_5, l_1, l_7},1).evalf();
    ex G_758 = G(lst{l_8, l_6, l_1, l_4},1).evalf();
    ex G_759 = G(lst{l_8, l_6, l_1, l_5},1).evalf();
    ex G_760 = G(lst{l_8, l_6, l_1, l_7},1).evalf();
    ex G_761 = G(lst{l_8, l_6, l_4, l_4},1).evalf();
    ex G_762 = G(lst{l_8, l_6, l_4, l_5},1).evalf();
    ex G_763 = G(lst{l_8, l_6, l_4, l_7},1).evalf();
    ex G_764 = G(lst{l_8, l_7, l_1, l_4},1).evalf();
    ex G_765 = G(lst{l_8, l_7, l_1, l_5},1).evalf();
    ex G_766 = G(lst{l_8, l_7, l_1, l_7},1).evalf();
    ex G_767 = G(lst{l_8, l_8, l_1, l_4},1).evalf();
    ex G_768 = G(lst{l_8, l_8, l_1, l_5},1).evalf();
    ex G_769 = G(lst{l_8, l_8, l_1, l_7},1).evalf();
    ex G_770 = G(lst{l_9, l_1, l_1, l_12},1).evalf();
    ex G_771 = G(lst{l_9, l_1, l_1, l_2},1).evalf();
    ex G_772 = G(lst{l_9, l_1, l_1, l_9},1).evalf();
    ex G_773 = G(lst{l_9, l_1, l_11, l_12},1).evalf();
    ex G_774 = G(lst{l_9, l_1, l_11, l_2},1).evalf();
    ex G_775 = G(lst{l_9, l_1, l_11, l_9},1).evalf();
    ex G_776 = G(lst{l_9, l_1, l_12, l_12},1).evalf();
    ex G_777 = G(lst{l_9, l_1, l_12, l_2},1).evalf();
    ex G_778 = G(lst{l_9, l_1, l_2, l_2},1).evalf();
    ex G_779 = G(lst{l_9, l_1, l_2, l_9},1).evalf();
    ex G_780 = G(lst{l_9, l_1, l_9, l_12},1).evalf();
    ex G_781 = G(lst{l_9, l_1, l_9, l_2},1).evalf();
    ex G_782 = G(lst{l_9, l_1, l_9, l_9},1).evalf();
    ex G_783 = G(lst{l_9, l_11, l_1, l_12},1).evalf();
    ex G_784 = G(lst{l_9, l_11, l_1, l_2},1).evalf();
    ex G_785 = G(lst{l_9, l_11, l_1, l_9},1).evalf();
    ex G_786 = G(lst{l_9, l_11, l_11, l_9},1).evalf();
    ex G_787 = G(lst{l_9, l_11, l_12, l_9},1).evalf();
    ex G_788 = G(lst{l_9, l_11, l_9, l_9},1).evalf();
    ex G_789 = G(lst{l_9, l_12, l_1, l_12},1).evalf();
    ex G_790 = G(lst{l_9, l_12, l_1, l_2},1).evalf();
    ex G_791 = G(lst{l_9, l_12, l_1, l_9},1).evalf();
    ex G_792 = G(lst{l_9, l_12, l_11, l_9},1).evalf();
    ex G_793 = G(lst{l_9, l_12, l_12, l_9},1).evalf();
    ex G_794 = G(lst{l_9, l_12, l_9, l_9},1).evalf();
    ex G_795 = G(lst{l_9, l_2, l_1, l_2},1).evalf();
    ex G_796 = G(lst{l_9, l_2, l_1, l_9},1).evalf();
    ex G_797 = G(lst{l_9, l_9, l_1, l_12},1).evalf();
    ex G_798 = G(lst{l_9, l_9, l_1, l_2},1).evalf();
    ex G_799 = G(lst{l_9, l_9, l_1, l_9},1).evalf();
    ex G_800 = G(lst{l_9, l_9, l_11, l_9},1).evalf();
    ex G_801 = G(lst{l_9, l_9, l_12, l_9},1).evalf();
    ex G_802 = G(lst{l_9, l_9, l_9, l_9},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = 2*L_mz-2*L_x_m12-4*G_10+4*G_5-4*G_8-4*G_6;
    ex J_1_2 = 2*pow(L_x_m12,2)+(-8*G_6-8*G_8-8*G_10+8*G_5)*L_mz+(8*G_8+8*G_6-8*G_5+8*G_10)*L_x_m12+16*G_8*G_10+16*G_6*G_10-12*G_18-10*G_36-16*G_5*G_10-16*G_50+10*G_35+16*G_63+12*G_15-16*G_40-12*G_16+3*zeta_2+16*G_41-10*G_38+16*G_51+16*G_53+16*G_43+2*pow(L_mz,2)-4*L_mz*L_x_m12;
    ex J_1_3 = 64*G_5*G_63+24*G_68+48*G_16*G_10+48*G_18*G_10+numeric(4,3)*pow(L_mz,3)+numeric(-4,3)*pow(L_x_m12,3)+64*G_242-64*G_243-64*G_244-64*G_237-64*G_238+64*G_236-40*G_233+40*G_234+40*G_235-48*G_227+48*G_228+48*G_229-12*zeta_2*G_10-64*G_202+64*G_200-64*G_201-24*G_70-64*G_195-64*G_196+numeric(-8,3)*zeta_3-40*G_35*G_10-64*G_41*G_10+(6*zeta_2-20*G_36+20*G_35+24*G_15-32*G_5*G_10-24*G_16-24*G_18+32*G_51+32*G_63-32*G_50+32*G_8*G_10+32*G_41-20*G_38+32*G_53-32*G_40+32*G_43+32*G_6*G_10)*L_mz+(-32*G_6*G_10-32*G_41-32*G_51+20*G_36-24*G_15+32*G_50-6*zeta_2+24*G_18-32*G_8*G_10-32*G_43+20*G_38-32*G_63+32*G_40+24*G_16-20*G_35-32*G_53+32*G_5*G_10)*L_x_m12-64*G_53*G_10-64*G_51*G_10-64*G_43*G_10+40*G_193+64*G_194+40*G_38*G_10+40*G_36*G_10+12*zeta_2*G_5-64*G_8*G_63-12*zeta_2*G_6-12*zeta_2*G_8+64*G_50*G_10+64*G_40*G_10-48*G_15*G_10-64*G_6*G_63+48*G_97+48*G_96-24*G_69+36*G_86-36*G_87-36*G_88-48*G_89+48*G_90+48*G_91-48*G_95+(16*G_10-16*G_5+16*G_6+16*G_8)*L_mz*L_x_m12+4*L_mz*pow(L_x_m12,2)-4*L_x_m12*pow(L_mz,2)+(-8*G_6-8*G_8-8*G_10+8*G_5)*pow(L_mz,2)+(-8*G_6-8*G_8-8*G_10+8*G_5)*pow(L_x_m12,2)+36*G_164-36*G_165-36*G_166+22*G_170-22*G_171-22*G_172-40*G_173+40*G_174+40*G_175-40*G_179+40*G_180+40*G_181-48*G_185+48*G_186+48*G_187-40*G_191+40*G_192-64*G_286;
    ex J_1_4 = -120*G_354+84*G_355-84*G_356-192*G_229*G_10-256*G_605+144*G_165*G_10-144*G_164*G_10+96*G_70*G_10-160*G_603-160*G_604-108*G_517-160*G_549-160*G_550+160*G_602-192*G_600-192*G_601-160*G_598+192*G_599-160*G_597-160*G_594-160*G_595+160*G_596-192*G_687-192*G_688-192*G_97*G_10+88*G_592+160*G_593-192*G_96*G_10-160*G_181*G_10+192*G_89*G_10+256*G_732+256*G_733+144*G_589+144*G_88*G_10-88*G_590+88*G_591-144*G_587+144*G_588-160*G_175*G_10-88*G_170*G_10-160*G_174*G_10+88*G_172*G_10+88*G_171*G_10-160*G_180*G_10-192*G_91*G_10-192*G_90*G_10-144*G_86*G_10+256*G_729+256*G_730-256*G_731+144*G_87*G_10+160*G_725-160*G_726-160*G_727-256*G_728-192*G_685+192*G_686-192*G_583-72*G_513-72*G_514+108*G_515-108*G_516+192*G_581-192*G_582-256*G_200*G_10-160*G_235*G_10-160*G_234*G_10-160*G_193*G_10-160*G_192*G_10+160*G_233*G_10+160*G_191*G_10-192*G_579-192*G_580-192*G_723-192*G_724+192*G_95*G_10+192*G_683-192*G_684+192*G_578+192*G_722+72*G_512+144*G_681+144*G_682-256*G_236*G_10-256*G_242*G_10+96*G_573+96*G_574-144*G_575+144*G_576+144*G_577-96*G_677+96*G_678-192*G_18*G_63-192*G_16*G_63+192*G_15*G_63-96*G_572+96*G_679-144*G_680+256*G_715-160*G_568+256*G_714-160*G_567+256*G_712-256*G_713+160*G_35*G_63-160*G_38*G_63-160*G_36*G_63+36*zeta_2*G_15-36*zeta_2*G_16-96*G_68*G_10-160*G_565+160*G_566+(6*zeta_2-20*G_36+20*G_35+24*G_15-32*G_5*G_10-24*G_16-24*G_18+32*G_51+32*G_63-32*G_50+32*G_8*G_10+32*G_41-20*G_38+32*G_53-32*G_40+32*G_43+32*G_6*G_10)*pow(L_mz,2)-192*G_228*G_10+192*G_227*G_10+(numeric(-16,3)*G_8+numeric(16,3)*G_5+numeric(-16,3)*G_10+numeric(-16,3)*G_6)*pow(L_mz,3)+(numeric(16,3)*G_8+numeric(16,3)*G_10+numeric(-16,3)*G_5+numeric(16,3)*G_6)*pow(L_x_m12,3)-192*G_186*G_10+192*G_185*G_10-160*G_564+256*G_802+144*G_694-88*G_695-160*G_547+160*G_548-256*G_40*G_63-84*G_357+100*G_543+100*G_544+160*G_545+100*G_562+160*G_563-100*G_542+120*G_541+256*G_243*G_10+256*G_238*G_10+256*G_237*G_10+256*G_196*G_10-256*G_710+256*G_711+88*G_696+88*G_697+256*G_627+256*G_628+256*G_625-256*G_626-256*G_194*G_10-120*G_539+120*G_540+144*G_522+144*G_523-144*G_358-144*G_518-30*zeta_2*G_38-30*zeta_2*G_36-256*G_5*G_286-160*G_708-160*G_709-144*G_692+144*G_693+88*G_538+88*G_537-192*G_706+160*G_707-192*G_619+160*G_620-160*G_621-160*G_622-256*G_623+256*G_624+144*G_359+(-128*G_5*G_63-48*G_68-96*G_16*G_10-96*G_18*G_10-128*G_242+128*G_243+128*G_244+128*G_237+128*G_238-128*G_236+80*G_233-80*G_234-80*G_235+96*G_227-96*G_228-96*G_229+24*zeta_2*G_10+128*G_202-128*G_200+128*G_201+48*G_70+128*G_195+128*G_196+80*G_35*G_10+128*G_41*G_10+128*G_53*G_10+128*G_51*G_10+128*G_43*G_10-80*G_193-128*G_194-80*G_38*G_10-80*G_36*G_10-24*zeta_2*G_5+128*G_8*G_63+24*zeta_2*G_6+24*zeta_2*G_8-128*G_50*G_10-128*G_40*G_10+96*G_15*G_10+128*G_6*G_63-96*G_97-96*G_96+48*G_69-72*G_86+72*G_87+72*G_88+96*G_89-96*G_90-96*G_91+96*G_95-72*G_164+72*G_165+72*G_166-44*G_170+44*G_171+44*G_172+80*G_173-80*G_174-80*G_175+80*G_179-80*G_180-80*G_181+96*G_185-96*G_186-96*G_187+80*G_191-80*G_192+numeric(16,3)*zeta_3+128*G_286)*L_x_m12+48*zeta_2*G_43+48*zeta_2*G_41-48*zeta_2*G_40+numeric(-8,3)*L_x_m12*pow(L_mz,3)+numeric(-8,3)*L_mz*pow(L_x_m12,3)+numeric(32,3)*zeta_3*G_8+numeric(32,3)*zeta_3*G_6+(-16*G_6+16*G_5-16*G_8-16*G_10)*L_mz*pow(L_x_m12,2)+88*G_534+88*G_535-88*G_536+256*G_53*G_63+256*G_51*G_63+256*G_43*G_63+256*G_41*G_63-100*G_560+100*G_561+144*G_166*G_10-144*G_521+48*zeta_2*G_8*G_10+48*zeta_2*G_6*G_10+120*G_559+120*G_386+120*G_387-192*G_371-192*G_372+192*G_373-192*G_374-192*G_375+192*G_388-192*G_389-192*G_390+192*G_391-192*G_392-192*G_393-120*G_385+numeric(2,3)*pow(L_x_m12,4)+numeric(2,3)*pow(L_mz,4)+192*G_704-192*G_705-46*G_531-46*G_532-88*G_533+numeric(-32,3)*zeta_3*G_5+(16*G_10-16*G_5+16*G_6+16*G_8)*pow(L_mz,2)*L_x_m12+192*G_617-192*G_618+160*G_179*G_10+160*G_173*G_10+120*G_368+120*G_369+192*G_370-160*G_702-160*G_703-84*G_529+46*G_530+84*G_527-84*G_528+4*pow(L_x_m12,2)*pow(L_mz,2)+144*G_384-120*G_557+120*G_558+256*G_8*G_286+256*G_6*G_286+48*zeta_2*G_53-144*G_364+144*G_365+144*G_366-120*G_367+144*G_383-160*G_700+160*G_701-256*G_50*G_63+48*zeta_2*G_51-48*zeta_2*G_50-192*G_187*G_10+(128*G_5*G_63+48*G_68+96*G_16*G_10+96*G_18*G_10+128*G_242-128*G_243-128*G_244-128*G_237-128*G_238+128*G_236-80*G_233+80*G_234+80*G_235-96*G_227+96*G_228+96*G_229-24*zeta_2*G_10-128*G_202+128*G_200-128*G_201-48*G_70+numeric(-16,3)*zeta_3-128*G_195-128*G_196-80*G_35*G_10-128*G_41*G_10-128*G_53*G_10-128*G_51*G_10-128*G_43*G_10+80*G_193+128*G_194+80*G_38*G_10+80*G_36*G_10+24*zeta_2*G_5-128*G_8*G_63-24*zeta_2*G_6-24*zeta_2*G_8+128*G_50*G_10+128*G_40*G_10-96*G_15*G_10-128*G_6*G_63+96*G_97+96*G_96-48*G_69+72*G_86-72*G_87-72*G_88-96*G_89+96*G_90+96*G_91-96*G_95+72*G_164-72*G_165-72*G_166+44*G_170-44*G_171-44*G_172-80*G_173+80*G_174+80*G_175-80*G_179+80*G_180+80*G_181-96*G_185+96*G_186+96*G_187-80*G_191+80*G_192-128*G_286)*L_mz+(-64*G_6*G_10-64*G_8*G_10-64*G_53+64*G_50+40*G_38-64*G_51+48*G_18+64*G_40+40*G_36-64*G_41+64*G_5*G_10-40*G_35-48*G_15-12*zeta_2+48*G_16-64*G_63-64*G_43)*L_x_m12*L_mz-256*G_608+256*G_609+256*G_610-144*G_382+256*G_195*G_10+256*G_244*G_10+256*G_202*G_10+256*G_201*G_10+30*zeta_2*G_35-36*zeta_2*G_18+160*G_698-160*G_699+256*G_606+256*G_607+(6*zeta_2-20*G_36+20*G_35+24*G_15-32*G_5*G_10-24*G_16-24*G_18+32*G_51+32*G_63-32*G_50+32*G_8*G_10+32*G_41-20*G_38+32*G_53-32*G_40+32*G_43+32*G_6*G_10)*pow(L_x_m12,2)+144*G_362+144*G_363+144*G_360-144*G_361+numeric(63,4)*zeta_4+144*G_519+144*G_520-160*G_546-48*zeta_2*G_5*G_10+numeric(32,3)*zeta_3*G_10+48*G_290-48*G_291-48*G_292+72*G_303-72*G_304-72*G_305-96*G_306+96*G_307+96*G_308-96*G_309+96*G_310+96*G_311+120*G_352-120*G_353+96*G_69*G_10+48*zeta_2*G_63;
    ex J_2_0 = -1;
    ex J_2_1 = 4*G_10-2*L_mz+2*L_x_m12;
    ex J_2_2 = 8*L_mz*G_10-8*L_x_m12*G_10-2*pow(L_x_m12,2)-4*G_15+2*G_35-3*zeta_2-16*G_63+4*G_16-2*G_36+4*G_18-2*G_38-2*pow(L_mz,2)+4*L_mz*L_x_m12;
    ex J_2_3 = -8*G_68-16*G_16*G_10-16*G_18*G_10+numeric(8,3)*zeta_3+numeric(-4,3)*pow(L_mz,3)+12*zeta_2*G_10+numeric(4,3)*pow(L_x_m12,3)+8*pow(L_mz,2)*G_10+8*pow(L_x_m12,2)*G_10+8*G_70+(4*G_35+8*G_16-6*zeta_2-4*G_38+8*G_18-4*G_36-32*G_63-8*G_15)*L_mz+(-8*G_16+4*G_36+6*zeta_2+32*G_63+8*G_15-8*G_18-4*G_35+4*G_38)*L_x_m12-8*G_35*G_10+8*G_38*G_10+8*G_36*G_10-16*L_mz*L_x_m12*G_10+16*G_15*G_10-16*G_97-16*G_96+8*G_69-12*G_86+12*G_87+12*G_88+16*G_89-16*G_90-16*G_91+16*G_95-4*L_mz*pow(L_x_m12,2)+4*L_x_m12*pow(L_mz,2)+4*G_164-4*G_165-4*G_166+6*G_170-6*G_171-6*G_172-8*G_173+8*G_174+8*G_175-8*G_179+8*G_180+8*G_181+64*G_286;
    ex J_2_4 = 40*G_354-28*G_355+28*G_356+16*G_165*G_10-16*G_164*G_10-32*G_70*G_10-12*G_517-32*G_549-32*G_550+64*G_97*G_10+64*G_96*G_10-32*G_181*G_10-64*G_89*G_10-48*G_88*G_10-32*G_175*G_10-24*G_170*G_10-32*G_174*G_10+24*G_172*G_10+24*G_171*G_10-32*G_180*G_10+64*G_91*G_10+64*G_90*G_10+48*G_86*G_10-48*G_87*G_10-8*G_513-8*G_514+12*G_515-12*G_516-64*G_95*G_10+8*G_512+64*G_18*G_63+64*G_16*G_63-64*G_15*G_63-32*G_568-32*G_567+32*G_35*G_63-32*G_38*G_63-32*G_36*G_63-12*zeta_2*G_15+12*zeta_2*G_16+32*G_68*G_10-32*G_565+32*G_566-32*G_564-256*G_802-32*G_547+32*G_548+28*G_357+20*G_543+20*G_544+32*G_545+20*G_562+32*G_563-20*G_542+24*G_541-24*G_539+24*G_540+16*G_522+16*G_523+48*G_358+numeric(-2,3)*pow(L_x_m12,4)+numeric(-2,3)*pow(L_mz,4)-16*G_518-6*zeta_2*G_38-6*zeta_2*G_36+(4*G_35+8*G_16-6*zeta_2-4*G_38+8*G_18-4*G_36-32*G_63-8*G_15)*pow(L_x_m12,2)+24*G_538+24*G_537-48*G_359+(16*G_68+32*G_16*G_10+32*G_18*G_10-24*zeta_2*G_10-16*G_70+numeric(-16,3)*zeta_3+16*G_35*G_10-16*G_38*G_10-16*G_36*G_10-32*G_15*G_10+32*G_97+32*G_96-16*G_69+24*G_86-24*G_87-24*G_88-32*G_89+32*G_90+32*G_91-32*G_95-8*G_164+8*G_165+8*G_166-12*G_170+12*G_171+12*G_172+16*G_173-16*G_174-16*G_175+16*G_179-16*G_180-16*G_181-128*G_286)*L_x_m12+(8*G_38+8*G_36+64*G_63+16*G_15-8*G_35+12*zeta_2-16*G_16-16*G_18)*L_x_m12*L_mz+24*G_534+24*G_535-24*G_536+(4*G_35+8*G_16-6*zeta_2-4*G_38+8*G_18-4*G_36-32*G_63-8*G_15)*pow(L_mz,2)-20*G_560+20*G_561+16*G_166*G_10-16*G_521+24*G_559-40*G_386-40*G_387+64*G_371+64*G_372-64*G_373+64*G_374+64*G_375-64*G_388+64*G_389+64*G_390-64*G_391+64*G_392+64*G_393+40*G_385-14*G_531-14*G_532-24*G_533+32*G_179*G_10+32*G_173*G_10-40*G_368-40*G_369-64*G_370+(-16*G_68-32*G_16*G_10-32*G_18*G_10+24*zeta_2*G_10+16*G_70-16*G_35*G_10+16*G_38*G_10+16*G_36*G_10+32*G_15*G_10-32*G_97-32*G_96+16*G_69-24*G_86+24*G_87+24*G_88+32*G_89-32*G_90-32*G_91+32*G_95+8*G_164-8*G_165-8*G_166+12*G_170-12*G_171-12*G_172-16*G_173+16*G_174+16*G_175-16*G_179+16*G_180+16*G_181+numeric(16,3)*zeta_3+128*G_286)*L_mz-20*G_529+14*G_530+20*G_527-20*G_528-4*pow(L_x_m12,2)*pow(L_mz,2)-16*L_x_m12*pow(L_mz,2)*G_10+numeric(-16,3)*pow(L_x_m12,3)*G_10+numeric(16,3)*pow(L_mz,3)*G_10+numeric(-32,3)*zeta_3*G_10+numeric(8,3)*L_x_m12*pow(L_mz,3)+16*L_mz*pow(L_x_m12,2)*G_10+numeric(8,3)*L_mz*pow(L_x_m12,3)-48*G_384-24*G_557+24*G_558+numeric(-63,4)*zeta_4+48*G_364-48*G_365-48*G_366+40*G_367-48*G_383+48*G_382+6*zeta_2*G_35+12*zeta_2*G_18-48*G_362-48*G_363-48*G_360+48*G_361+16*G_519+16*G_520-32*G_546-16*G_290+16*G_291+16*G_292-24*G_303+24*G_304+24*G_305+32*G_306-32*G_307-32*G_308+32*G_309-32*G_310-32*G_311-40*G_352+40*G_353-32*G_69*G_10-48*zeta_2*G_63;
    ex J_3_0 = numeric(3,2);
    ex J_3_1 = -3*L_x_m12;
    ex J_3_2 = numeric(15,2)*zeta_2+3*pow(L_x_m12,2);
    ex J_3_3 = 11*zeta_3-15*zeta_2*L_x_m12-2*pow(L_x_m12,3);
    ex J_3_4 = numeric(909,8)*zeta_4-22*zeta_3*L_x_m12+15*zeta_2*pow(L_x_m12,2)+pow(L_x_m12,4);
    ex J_4_0 = numeric(1,2);
    ex J_4_1 = -2*G_4+2*I*Pi+L_x_m12;
    ex J_4_2 = -4*L_x_m12*G_4-pow(L_x_m12,2)+numeric(-27,2)*zeta_2-8*I*Pi*G_4+8*G_34+4*G_14;
    ex J_4_3 = -16*G_162+32*I*Pi*G_34+numeric(-37,3)*zeta_3+54*zeta_2*G_4-I*pow(Pi,3)-32*G_163+8*G_67-16*G_85+4*pow(L_x_m12,2)*G_4+(16*G_34-8*G_14+5*zeta_2)*L_x_m12+numeric(2,3)*pow(L_x_m12,3);
    ex J_4_4 = numeric(-8,3)*pow(L_x_m12,3)*G_4+(-5*zeta_2+8*G_14-16*G_34)*pow(L_x_m12,2)-32*G_350-216*zeta_2*G_34+64*G_509+4*I*pow(Pi,3)*G_4+64*G_510+64*G_351+numeric(148,3)*zeta_3*G_4+128*G_511+I*numeric(-52,3)*Pi*zeta_3-128*I*Pi*G_163-32*G_508+16*G_289+20*zeta_2*G_14+numeric(-145,8)*zeta_4-32*G_302+numeric(-1,3)*pow(L_x_m12,4)+(32*G_162-16*G_67+numeric(22,3)*zeta_3-20*zeta_2*G_4-64*G_163+32*G_85)*L_x_m12;
    ex J_5_0 = 0;
    ex J_5_1 = 0;
    ex J_5_2 = (-G_8+G_6-G_5)*L_mz+G_36-G_35+G_38+2*G_5*G_10;
    ex J_5_3 = -8*G_5*G_63+3*G_233-3*G_234-3*G_235+6*G_6*G_20-6*G_8*G_20+(-G_8+G_6-G_5)*pow(L_mz,2)+2*G_113+(4*G_53+2*G_43-2*G_18-2*G_51-4*G_41-4*G_6*G_10+4*G_8*G_10+2*G_16-2*G_23-2*G_15-3*G_35+2*G_22+2*G_8*G_3+4*G_40+3*G_36-2*G_21+4*G_5*G_10+2*G_50-2*G_6*G_3+G_38)*L_mz+6*G_35*G_10-2*G_111+2*G_112-3*G_193+(-4*G_5*G_10+2*G_35-2*G_38-2*G_36)*L_x_m12-4*G_38*G_10-4*G_36*G_10+zeta_2*G_5-zeta_2*G_6+zeta_2*G_8-6*G_50*G_10-6*G_40*G_10+4*G_21*G_10+4*G_15*G_10-2*G_8*G_13+2*G_6*G_13+(2*G_5+2*G_8-2*G_6)*L_mz*L_x_m12-2*G_86+2*G_87+2*G_88-4*G_164+4*G_165+4*G_166-3*G_170+3*G_171+3*G_172+4*G_173-4*G_174-4*G_175+4*G_179-4*G_180-4*G_181+3*G_191-3*G_192;
    ex J_5_4 = 8*G_354-6*G_355+6*G_356-16*G_165*G_10+20*G_164*G_10+12*G_603+12*G_604+14*G_517+16*G_549+16*G_550+12*G_16*G_20-12*G_602-24*G_41*G_20+5*zeta_3*G_5+12*G_598+12*G_597+12*G_594+12*G_595-12*G_596-9*G_592-12*G_593+2*zeta_2*G_21+8*G_108*G_10+16*G_181*G_10-12*G_114*G_10+2*zeta_2*G_23-2*zeta_2*G_22-4*G_18*G_13+4*G_16*G_13+4*G_22*G_13-4*G_23*G_13+12*G_22*G_20-12*G_23*G_20-8*G_113*G_10-8*G_112*G_10-12*G_89*G_10-12*G_589-8*G_88*G_10+9*G_590-9*G_591+12*G_587-12*G_588+16*G_175*G_10+14*G_170*G_10+8*G_105*G_10+16*G_174*G_10-12*G_172*G_10-12*G_171*G_10+16*G_180*G_10-12*G_117*G_10-16*G_21*G_63+4*G_167*G_10+8*G_72*G_10+12*G_111*G_10+12*G_86*G_10+6*G_584-6*G_585-6*G_586-12*G_230*G_10+8*G_53*G_13-4*G_51*G_13-2*G_50*G_13-8*G_87*G_10-12*G_725+12*G_726+12*G_727+8*G_513+8*G_514-14*G_515+14*G_516+12*G_200*G_10+12*G_235*G_10+12*G_234*G_10+12*G_8*G_157+12*G_193*G_10-8*G_6*G_84+8*G_6*G_66+12*G_192*G_10-18*G_233*G_10+8*G_8*G_84-8*G_8*G_66-12*G_6*G_157-18*G_191*G_10-12*G_95*G_10-8*G_512-6*G_681-6*G_682+12*G_236*G_10+2*G_40*G_13-2*G_38*G_13+2*G_36*G_13+24*G_242*G_10+4*G_43*G_13-8*G_41*G_13-8*G_6*G_271-8*G_6*G_103+8*G_8*G_271+8*G_8*G_103+4*G_8*G_156+4*G_8*G_83-4*G_6*G_156-4*G_6*G_83+6*G_575-6*G_576-6*G_577-12*G_18*G_20-16*G_15*G_63+6*G_680+16*G_568+16*G_567-24*G_35*G_63+16*G_38*G_63+16*G_36*G_63+2*zeta_2*G_15-2*zeta_2*G_16+(-2*G_35+2*G_38+4*G_5*G_10+2*G_36)*pow(L_x_m12,2)-6*G_691+8*G_68*G_10+16*G_565-16*G_566+24*G_53*G_20-12*G_227*G_10+6*G_36*G_20-12*G_185*G_10+16*G_564+(numeric(-2,3)*G_5+numeric(-2,3)*G_8+numeric(2,3)*G_6)*pow(L_mz,3)+(2*G_6-2*G_8-2*G_5)*L_mz*pow(L_x_m12,2)-12*G_694+9*G_695+16*G_547-16*G_548-12*G_51*G_20+12*G_43*G_20+24*G_40*G_63-18*G_8*G_71+6*G_357-13*G_543-13*G_544-16*G_545-13*G_562-16*G_563+13*G_542-12*G_541-9*G_696-9*G_697+24*G_194*G_10+12*G_539-12*G_540-16*G_522-16*G_523-2*G_524+8*G_358+16*G_518+4*zeta_2*G_38+2*zeta_2*G_36+(-16*G_5*G_63-4*G_68-8*G_16*G_10+8*G_18*G_10-8*G_242+8*G_243-16*G_244+8*G_237-4*G_238-8*G_236+8*G_233-8*G_234-2*G_235+6*G_230-6*G_231+6*G_232+6*G_227-6*G_228+6*G_229-8*G_202-4*G_200+4*G_201-4*G_70+16*G_195-8*G_196+2*G_113-4*G_72+12*G_35*G_10-6*G_111+6*G_112+16*G_41*G_10-16*G_53*G_10+8*G_51*G_10-8*G_43*G_10+4*G_109-4*G_110-4*G_193-16*G_194-4*G_108-4*G_38*G_10-12*G_36*G_10-3*zeta_2*G_5-16*G_8*G_63+4*G_73+3*zeta_2*G_6-3*zeta_2*G_8-8*G_50*G_10-16*G_40*G_10-8*G_53*G_3+4*G_51*G_3+2*G_50*G_3-4*G_43*G_3+8*G_41*G_3-2*G_40*G_3+8*G_23*G_10-8*G_22*G_10+4*G_23*G_3-4*G_22*G_3+8*G_21*G_10+4*G_18*G_3-4*G_16*G_3-4*G_8*G_32+4*G_6*G_32-8*G_8*G_62+8*G_6*G_62-8*G_8*G_33+2*G_38*G_3-2*G_36*G_3+8*G_6*G_33+8*G_114-8*G_115+4*G_116+4*G_117-4*G_118+8*G_119-4*G_105+4*G_106-4*G_107+8*G_15*G_10+2*G_8*G_13-2*G_6*G_13+16*G_6*G_63+8*G_97-4*G_96+4*G_69-6*G_86+6*G_87+2*G_88+8*G_89-8*G_90+4*G_91+4*G_95-4*G_74-10*G_164+10*G_165+6*G_166-2*G_167+2*G_168-2*G_169-7*G_170+7*G_171+5*G_172+12*G_173-12*G_174-6*G_175+10*G_179-10*G_180-4*G_181+6*G_185-6*G_186+6*G_187+6*G_188-6*G_189+6*G_190+10*G_191-10*G_192)*L_mz-6*G_38*G_20+6*G_40*G_20+32*G_5*G_286+6*G_708+6*G_709+12*G_692-12*G_693-12*G_538+2*G_525-12*G_537-6*G_707-6*G_620+6*G_621+6*G_622-8*G_359+(16*G_5*G_63-6*G_233+6*G_234+6*G_235-12*G_6*G_20+12*G_8*G_20-4*G_113-12*G_35*G_10+4*G_111-4*G_112+6*G_193+8*G_38*G_10+8*G_36*G_10-2*zeta_2*G_5+2*zeta_2*G_6-2*zeta_2*G_8+12*G_50*G_10+12*G_40*G_10-8*G_21*G_10-8*G_15*G_10+4*G_8*G_13-4*G_6*G_13+4*G_86-4*G_87-4*G_88+8*G_164-8*G_165-8*G_166+6*G_170-6*G_171-6*G_172-8*G_173+8*G_174+8*G_175-8*G_179+8*G_180+8*G_181-6*G_191+6*G_192)*L_x_m12-2*zeta_2*G_43+4*zeta_2*G_41-4*zeta_2*G_40+24*G_8*G_104+18*G_6*G_71-12*G_534-12*G_535+12*G_536+13*G_560-13*G_561+24*G_8*G_272-16*G_166*G_10-24*G_6*G_104+16*G_521-6*G_433-6*G_432-4*zeta_2*G_8*G_10+4*zeta_2*G_6*G_10-12*G_559-8*G_416+8*G_417+8*G_418-6*G_419+6*G_420+6*G_421+8*G_422-8*G_423-8*G_424+8*G_425-8*G_426-8*G_427+6*G_428-6*G_429-6*G_430+6*G_431+4*G_414+4*G_415-2*zeta_2*G_8*G_3+2*zeta_2*G_6*G_3-6*G_386-6*G_387-4*G_410+4*G_411+4*G_412-4*G_413+2*G_526-6*G_50*G_20+6*G_385+7*G_531+7*G_532+12*G_533-22*G_179*G_10-22*G_173*G_10-12*G_188*G_10+(2*G_5+2*G_8-2*G_6)*pow(L_mz,2)*L_x_m12-6*G_368-6*G_369+12*G_702+12*G_703+(-8*G_40-4*G_50+4*G_23+8*G_41+4*G_18-8*G_8*G_10-4*G_43-2*G_38+6*G_35-4*G_8*G_3+4*G_51+4*G_21-6*G_36-4*G_22+4*G_15-8*G_5*G_10+8*G_6*G_10-4*G_16-8*G_53+4*G_6*G_3)*L_x_m12*L_mz+12*G_529-7*G_530-12*G_527+12*G_528+12*G_557-12*G_558+5*zeta_3*G_8-5*zeta_3*G_6-24*G_6*G_272-4*zeta_2*G_53+6*G_367+12*G_700-12*G_701+24*G_50*G_63+2*zeta_2*G_51-2*zeta_2*G_50-2*zeta_2*G_35+2*zeta_2*G_18-12*G_698+12*G_699-8*G_362-8*G_363-8*G_360+8*G_361-16*G_519-16*G_520+16*G_546+6*G_689-6*G_690+6*zeta_2*G_5*G_10+(4*G_53+2*G_43-2*G_18-2*G_51-4*G_41-4*G_6*G_10+4*G_8*G_10+2*G_16-2*G_23-2*G_15-3*G_35+2*G_22+2*G_8*G_3+4*G_40+3*G_36-2*G_21+4*G_5*G_10+2*G_50-2*G_6*G_3+G_38)*pow(L_mz,2)-4*G_303+4*G_304+4*G_305-4*G_315+4*G_316+4*G_317-8*G_352+8*G_353;
    ex J_6_0 = 0;
    ex J_6_1 = 2*L_mz;
    ex J_6_2 = (-4*G_3-2*G_6+2*G_5-8*G_10-2*G_8)*L_mz+12*G_20-2*zeta_2+4*G_13+2*pow(L_mz,2)-4*L_mz*L_x_m12;
    ex J_6_3 = -16*G_271+16*G_66+numeric(4,3)*pow(L_mz,3)+12*G_5*G_20+6*G_233-6*G_234-6*G_235-10*zeta_3-12*G_6*G_20-12*G_8*G_20+8*zeta_2*G_10+(4*G_8+8*G_3+16*G_10+4*G_6-4*G_5)*L_mz*L_x_m12+36*G_71+6*G_193-2*zeta_2*G_5+2*zeta_2*G_6+2*zeta_2*G_8-8*G_156-24*G_157-12*G_50*G_10+12*G_40*G_10+(16*G_62+4*G_6*G_3+16*G_33-8*G_40+8*G_53+8*G_32-4*G_51-8*G_5*G_10-2*G_38-4*G_43+4*G_8*G_3+8*G_41-4*G_5*G_3-4*G_13+32*G_63+8*G_8*G_10+8*G_6*G_10-2*G_36+6*zeta_2+4*G_50+2*G_35)*L_mz+(4*zeta_2-8*G_13-24*G_20)*L_x_m12+4*zeta_2*G_3+4*G_5*G_13-48*G_104-4*G_8*G_13-4*G_6*G_13-16*G_103-48*G_272-8*G_83-16*G_84+4*L_mz*pow(L_x_m12,2)+(-4*G_3-2*G_6+2*G_5-8*G_10-2*G_8)*pow(L_mz,2)-4*L_x_m12*pow(L_mz,2)-6*G_191+6*G_192;
    ex J_6_4 = -24*G_603-24*G_604+24*G_602+48*G_41*G_20-10*zeta_3*G_5+60*zeta_2*G_20-24*G_598-24*G_597-24*G_594-24*G_595+24*G_596+18*G_592+24*G_593-48*G_5*G_272+24*G_589-18*G_590+18*G_591-24*G_587+24*G_588-12*G_584+12*G_585+12*G_586+20*zeta_3*G_3-24*G_230*G_10+16*G_53*G_13-8*G_51*G_13-4*G_50*G_13-16*zeta_2*G_33+24*zeta_2*G_13-24*G_725+24*G_726+24*G_727+64*G_798-8*G_5*G_83-24*G_200*G_10+24*G_235*G_10+24*G_234*G_10-16*G_5*G_103+24*G_8*G_157-24*G_193*G_10+16*G_6*G_84-16*G_6*G_66-24*G_5*G_157-16*G_5*G_84+16*G_5*G_66-24*G_192*G_10-16*zeta_2*G_62-36*G_233*G_10+16*G_8*G_84-16*G_8*G_66+24*G_6*G_157+36*G_191*G_10-12*G_681-12*G_682+24*G_236*G_10-4*G_40*G_13-4*G_38*G_13-4*G_36*G_13+4*G_35*G_13+48*G_242*G_10-8*G_43*G_13+16*G_41*G_13+16*G_6*G_271+16*G_6*G_103-16*G_5*G_271+16*G_8*G_271+16*G_8*G_103-8*zeta_2*G_32+8*G_8*G_156+8*G_8*G_83+8*G_6*G_156+8*G_6*G_83-8*G_5*G_156-12*G_575+12*G_576+12*G_577-60*zeta_4+12*G_680+96*G_507-12*G_691+12*G_35*G_20+32*G_506+48*G_53*G_20-24*G_227*G_10-64*G_771-12*G_36*G_20+24*G_185*G_10+(-16*G_32+8*G_5*G_3-32*G_62+8*G_43-8*G_6*G_3-16*G_41+4*G_36-16*G_8*G_10-8*G_50+16*G_40+8*G_13-4*G_35-12*zeta_2+8*G_51-8*G_8*G_3+4*G_38-64*G_63-32*G_33+16*G_5*G_10-16*G_6*G_10-16*G_53)*L_x_m12*L_mz-48*G_5*G_104-24*G_694+18*G_695-24*G_51*G_20-24*G_43*G_20-48*G_40*G_63-36*G_8*G_71+(16*G_62+4*G_6*G_3+16*G_33-8*G_40+8*G_53+8*G_32-4*G_51-8*G_5*G_10-2*G_38-4*G_43+4*G_8*G_3+8*G_41-4*G_5*G_3-4*G_13+32*G_63+8*G_8*G_10+8*G_6*G_10-2*G_36+6*zeta_2+4*G_50+2*G_35)*pow(L_mz,2)+(numeric(4,3)*G_5+numeric(-4,3)*G_8+numeric(-16,3)*G_10+numeric(-8,3)*G_3+numeric(-4,3)*G_6)*pow(L_mz,3)+6*G_543+6*G_544+(4*G_8+8*G_3+16*G_10+4*G_6-4*G_5)*pow(L_mz,2)*L_x_m12-6*G_562+48*G_505-6*G_542+96*G_503+16*G_504+36*G_5*G_71-18*G_696-18*G_697+32*G_795+96*G_796-48*G_194*G_10-72*G_499+16*G_500+32*G_501+32*G_502-32*G_498+192*G_799+2*zeta_2*G_38+2*zeta_2*G_36-12*G_38*G_20-12*G_40*G_20+12*G_708+12*G_709+40*zeta_3*G_10-144*G_772+24*G_692-24*G_693-12*G_707+12*G_620-12*G_621-12*G_622+(-4*zeta_2+8*G_13+24*G_20)*pow(L_x_m12,2)+(16*G_271+32*G_5*G_63-4*G_66-16*G_242+16*G_243-32*G_244+16*G_237-8*G_238-16*G_236+16*G_233-16*G_234-4*G_235+12*G_230-12*G_231+12*G_232+12*G_227-12*G_228+12*G_229-64*G_282-24*zeta_2*G_10+16*G_202+8*G_200-8*G_201-32*G_281+numeric(-16,3)*zeta_3-32*G_195+16*G_196-8*G_35*G_10-32*G_41*G_10-32*G_53*G_10+16*G_51*G_10+16*G_43*G_10+8*G_193+32*G_194+8*G_38*G_10+8*G_36*G_10+6*zeta_2*G_5-32*G_8*G_63-6*zeta_2*G_6-6*zeta_2*G_8+8*G_156-16*G_158-16*G_50*G_10+32*G_40*G_10-12*zeta_2*G_3-16*G_53*G_3+8*G_51*G_3+4*G_50*G_3+8*G_43*G_3-16*G_41*G_3+4*G_40*G_3-8*G_8*G_32-8*G_6*G_32+8*G_5*G_32-16*G_8*G_62-16*G_6*G_62+16*G_5*G_62-16*G_8*G_33+4*G_38*G_3+4*G_36*G_3-4*G_35*G_3-16*G_6*G_33+16*G_5*G_33-4*G_5*G_13+4*G_8*G_13+4*G_6*G_13-32*G_6*G_63+16*G_103+8*G_83+16*G_84-32*G_159-32*G_160-64*G_161+2*G_170-2*G_171-2*G_172-8*G_173+8*G_174-4*G_175+4*G_179-4*G_180+8*G_181-12*G_185+12*G_186-12*G_187-12*G_188+12*G_189-12*G_190-20*G_191+20*G_192-64*G_285-128*G_286)*L_mz+32*G_778+4*zeta_2*G_43-8*zeta_2*G_41+8*zeta_2*G_40+48*G_8*G_104-36*G_6*G_71+numeric(-8,3)*L_x_m12*pow(L_mz,3)+numeric(-8,3)*L_mz*pow(L_x_m12,3)+64*G_779+64*G_781+192*G_782+6*G_560-6*G_561+48*G_8*G_272+48*G_6*G_104-8*zeta_2*G_8*G_10-8*zeta_2*G_6*G_10+(32*G_271-32*G_66-24*G_5*G_20-12*G_233+12*G_234+12*G_235+20*zeta_3+24*G_6*G_20+24*G_8*G_20-16*zeta_2*G_10-72*G_71-12*G_193+4*zeta_2*G_5-4*zeta_2*G_6-4*zeta_2*G_8+16*G_156+48*G_157+24*G_50*G_10-24*G_40*G_10-8*zeta_2*G_3-8*G_5*G_13+96*G_104+8*G_8*G_13+8*G_6*G_13+32*G_103+96*G_272+16*G_83+32*G_84+12*G_191-12*G_192)*L_x_m12-4*zeta_2*G_8*G_3-4*zeta_2*G_6*G_3+4*zeta_2*G_5*G_3-64*G_398-144*G_399+32*G_405+64*G_406+64*G_408+192*G_409-12*G_50*G_20+numeric(2,3)*pow(L_mz,4)-12*G_179*G_10+12*G_173*G_10+24*G_188*G_10+24*G_702+24*G_703+4*pow(L_x_m12,2)*pow(L_mz,2)+10*zeta_3*G_8+10*zeta_3*G_6+48*G_6*G_272-8*zeta_2*G_53+24*G_700-24*G_701+48*G_50*G_63+4*zeta_2*G_51-4*zeta_2*G_50-2*zeta_2*G_35-24*G_698+24*G_699+12*G_689-12*G_690+8*zeta_2*G_5*G_10+52*G_288+108*G_293-32*G_300-64*G_301-64*G_313-144*G_314-32*G_344-72*G_345+16*G_346+32*G_347+32*G_348+64*G_349+(-16*G_10-4*G_8-4*G_6+4*G_5-8*G_3)*L_mz*pow(L_x_m12,2)-32*zeta_2*G_63;
    ex J_7_0 = numeric(-1,8);
    ex J_7_1 = numeric(1,2)*G_8+numeric(-1,2)*G_5+numeric(1,2)*G_4+numeric(1,2)*G_6+I*numeric(-1,2)*Pi+numeric(-1,4)*L_x_m12;
    ex J_7_2 = 2*G_63+G_1*G_4-2*G_53+2*G_50-2*G_51-2*G_4*G_10-2*G_43+2*G_40-2*G_41-2*G_34-G_31-G_27+G_2*G_4+2*I*Pi*G_10-I*Pi*G_1-I*Pi*G_2-2*I*Pi*G_5+2*I*Pi*G_8+2*I*Pi*G_6+2*I*Pi*G_4-2*G_8*G_4-2*G_4*G_6+2*G_4*G_5+G_20+3*G_18-G_12-G_14-3*G_15+3*G_16+(G_2-G_10)*L_mz+(G_6-G_5-G_2-G_1+G_4+G_8+2*G_10)*L_x_m12+numeric(1,2)*G_38+numeric(-1,2)*G_35+numeric(1,2)*G_36+numeric(27,8)*zeta_2+numeric(1,4)*pow(L_x_m12,2);
    ex J_7_3 = (-12*G_63+2*G_1*G_4+4*G_60+4*G_61+3*G_56+3*G_58-3*G_55-8*G_6*G_10-8*G_8*G_10-4*G_53-3*G_7*G_2+4*G_50-4*G_51-4*G_4*G_10+3*G_48-3*G_45+3*G_46-4*G_43+G_38+4*G_40-4*G_41-4*G_34-G_35+G_36-3*G_11+6*G_7*G_10+6*G_9*G_10+G_28+G_29+2*G_5*G_10-3*G_9*G_2-G_5*G_2-3*G_9*G_1+numeric(-5,4)*zeta_2+2*G_2*G_4+4*G_8*G_2+4*G_6*G_2+4*G_6*G_1+4*G_8*G_1-4*G_8*G_4-4*G_4*G_6+4*G_4*G_5-G_5*G_1-3*G_7*G_1+G_24+G_25+4*G_20-G_12+2*G_14)*L_x_m12-6*G_4*G_20+3*G_4*G_11+3*G_4*G_12+6*G_9*G_63+6*G_7*G_63+2*G_5*G_63+8*zeta_2*G_1+3*G_58*G_10-2*G_67-12*G_68-4*G_65-6*G_16*G_10-8*I*Pi*G_63-2*I*Pi*G_31+8*I*Pi*G_50+8*I*Pi*G_40-8*I*Pi*G_53-8*I*Pi*G_51-8*I*Pi*G_43-8*I*Pi*G_41-2*I*Pi*G_35+2*I*Pi*G_36-8*I*Pi*G_34+2*I*Pi*G_38+8*G_4*G_63-6*G_4*G_18+3*G_46*G_10-6*G_18*G_10-3*G_7*G_12-3*G_4*G_58-3*G_7*G_27-3*G_7*G_31+numeric(1,2)*G_172-3*G_9*G_27+numeric(1,2)*G_171+3*G_9*G_20-6*G_4*G_16-G_5*G_12-3*G_4*G_46+3*G_4*G_45+3*G_250-4*G_34*G_1-3*G_9*G_12-G_5*G_31-G_5*G_27+G_5*G_20+3*G_249-2*G_1*G_14-3*G_248+numeric(-1,2)*G_170-2*G_2*G_14-2*G_5*G_4*G_10-8*G_242+8*G_243+8*G_244+8*G_237+8*G_238-8*G_34*G_5+8*G_4*G_53+8*G_4*G_51-8*G_4*G_50-8*G_236+2*G_233-2*G_234-2*G_235-3*I*Pi*G_55-3*I*Pi*G_45-6*I*Pi*G_15+6*I*Pi*G_16+6*I*Pi*G_18+4*I*Pi*G_61+3*I*Pi*G_46+3*I*Pi*G_48+3*I*Pi*G_56+3*I*Pi*G_58-2*I*Pi*G_27+6*I*Pi*G_20-3*I*Pi*G_12-3*I*Pi*G_11+4*I*Pi*G_60+3*G_7*G_4*G_2+12*G_227-12*G_228-12*G_229+I*Pi*G_25+I*Pi*G_29+I*Pi*G_24+numeric(37,12)*zeta_3+8*G_10*G_34-4*G_4*G_60-4*G_4*G_61+I*Pi*G_28+G_5*G_4*G_2+G_5*G_4*G_1-G_28*G_4-G_29*G_4-3*G_213-4*G_34*G_2+3*G_56*G_10+3*G_48*G_10+2*G_31*G_4-3*G_214-4*G_6*G_20+3*G_212+4*G_10*G_14-G_25*G_4+4*G_102-3*G_206-4*G_8*G_20+4*G_6*G_27+4*G_6*G_31-3*I*Pi*G_7*G_2-I*Pi*G_5*G_2-I*Pi*G_5*G_1-15*zeta_2*G_10+8*G_202-4*G_5*G_14+3*G_9*G_4*G_2-8*G_200+8*G_201-3*G_9*G_31-6*G_9*G_4*G_10+4*G_280+2*G_4*G_27+12*G_70+4*G_71+8*G_195+8*G_196+numeric(-1,6)*pow(L_x_m12,3)+4*G_8*G_14+4*G_6*G_14-2*G_4*G_38+3*G_7*G_20+8*G_4*G_41-8*G_4*G_40+4*G_8*G_27+I*numeric(1,4)*pow(Pi,3)+numeric(-27,2)*zeta_2*G_8+numeric(-27,2)*zeta_2*G_6+numeric(-27,2)*zeta_2*G_4+numeric(27,2)*zeta_2*G_5+3*G_4*G_55+4*G_8*G_31-2*G_193-8*G_194+8*G_8*G_4*G_10+8*G_6*G_4*G_10-4*G_8*G_4*G_1-4*G_8*G_4*G_2-4*G_6*G_4*G_1-4*G_6*G_4*G_2-3*G_4*G_56-8*G_8*G_63+3*G_9*G_4*G_1+8*G_8*G_34+8*G_6*G_34+4*G_6*G_12+8*G_4*G_43-G_4*G_24+G_145+G_149+2*G_155-2*G_36*G_4+2*G_35*G_4+G_131+2*G_137+G_139+G_140+2*G_141+G_121-G_122-4*G_123+G_127-2*G_104+6*G_15*G_10+7*zeta_2*G_2+(-G_8-G_6-2*G_10+G_1+G_5-G_4+G_2)*pow(L_x_m12,2)-8*G_6*G_63+4*G_8*G_12+(G_2-G_10)*pow(L_mz,2)-6*G_45*G_10+4*G_276-8*I*Pi*G_4*G_8+8*I*Pi*G_4*G_5+4*I*Pi*G_4*G_2-8*I*Pi*G_6*G_10-8*I*Pi*G_8*G_10-8*I*Pi*G_4*G_6-3*I*Pi*G_9*G_1+4*I*Pi*G_8*G_1+4*I*Pi*G_6*G_2+4*I*Pi*G_6*G_1+4*I*Pi*G_8*G_2+6*I*Pi*G_9*G_10-3*I*Pi*G_7*G_1+6*I*Pi*G_7*G_10+2*I*Pi*G_5*G_10+4*I*Pi*G_4*G_1-3*I*Pi*G_9*G_2-8*I*Pi*G_4*G_10-12*G_97-12*G_96+12*G_69-4*G_272-G_77-4*G_78+G_80+G_81+4*G_85-6*G_86+6*G_87+6*G_88+12*G_89-12*G_90-12*G_91+12*G_95+(2*G_10-2*G_2)*L_mz*L_x_m12+G_76+6*G_4*G_15-3*G_4*G_48+3*G_7*G_4*G_1+(8*G_63-4*G_61-3*G_58+4*G_6*G_10+4*G_8*G_10+3*G_7*G_2+3*G_45-3*G_46-3*G_31-3*G_7*G_10-3*G_9*G_10+G_27-G_29-G_30-G_5*G_10+3*G_9*G_2+G_5*G_2-4*G_8*G_2-4*G_6*G_2+G_26-G_25-G_20+3*G_18+G_12-3*G_15+3*G_16)*L_mz+4*G_162+8*G_163-3*G_164+3*G_165+3*G_166+2*G_173-2*G_174-2*G_175+2*G_179-2*G_180-2*G_181+12*G_185-12*G_186-12*G_187+2*G_191-2*G_192-6*G_7*G_4*G_10+3*G_207+3*G_208-16*G_286+4*G_270;
    ex J_7_4 = -48*G_9*G_286+24*G_354-12*G_355+12*G_356-48*G_7*G_286+24*G_229*G_10-12*G_241*G_10+32*G_605-3*G_46*G_13-6*G_165*G_10+6*G_164*G_10-36*G_70*G_10+8*G_603+8*G_604+3*G_178*G_10+3*G_225*G_10+3*G_220*G_10+8*G_10*G_67+3*G_219*G_10+G_4*G_128+6*G_517-12*G_747-12*G_748+6*G_251*G_10+8*G_549+8*G_550-6*G_209*G_10-18*G_212*G_10-3*G_749+3*G_750-10*G_478+6*G_4*G_78+9*G_4*G_64-4*G_27*G_14+12*G_9*G_71+3*G_47*G_20+12*G_4*G_259-3*G_45*G_27-21*zeta_2*G_58-24*zeta_2*G_56+24*zeta_2*G_55-24*zeta_2*G_48+16*G_4*G_284+6*G_55*G_63+30*G_45*G_63-12*G_19*G_27-3*G_37*G_12+12*G_16*G_27+12*G_16*G_31+12*G_16*G_12-12*G_16*G_20-3*G_4*G_225+I*numeric(1,2)*pow(Pi,3)*G_2-12*G_4*G_249-3*G_4*G_220+I*numeric(1,2)*pow(Pi,3)*G_1-3*G_4*G_219-3*G_4*G_184-8*G_602-12*G_4*G_250+3*G_57*G_20-3*G_4*G_183-12*G_745+12*G_746-6*G_206*G_10+16*G_41*G_20-G_469+G_470+48*G_600+48*G_601+4*G_471-G_472-G_473-8*G_4*G_280-2*G_474+3*G_39*G_4*G_2+3*G_39*G_4*G_1-4*G_5*G_34*G_2-4*G_5*G_34*G_1-12*G_7*G_34*G_2+12*G_17*G_4*G_2+12*G_17*G_4*G_1+12*G_19*G_4*G_2+12*G_48*G_4*G_10+12*G_19*G_4*G_1+3*G_37*G_4*G_2+3*G_37*G_4*G_1-21*zeta_2*G_46+21*zeta_2*G_45-32*zeta_2*G_60-28*zeta_2*G_61+12*G_743-12*G_744-3*G_55*G_12-42*zeta_2*G_20+3*G_9*G_139-3*G_49*G_27-8*G_4*G_276+4*G_466+8*G_598-48*G_599+4*G_467+5*G_468-3*G_57*G_12-3*G_59*G_12+3*G_59*G_20-3*G_57*G_27-6*G_740+6*G_742-4*G_465-3*G_57*G_31-4*G_464+8*G_597-3*G_59*G_31+18*G_738+18*G_739+(3*G_262-12*G_4*G_20+6*G_4*G_11+6*G_4*G_12-36*G_9*G_63-36*G_7*G_63-12*G_5*G_63-5*zeta_2*G_1-18*G_58*G_10+4*G_67+12*G_68+3*G_261-G_65-12*G_16*G_10-3*G_260+16*G_4*G_63-12*G_4*G_18-18*G_46*G_10-12*G_18*G_10-12*G_259-9*G_64-12*G_258-3*G_7*G_12-6*G_4*G_58+12*G_257-4*G_273+G_5*G_29+12*G_18*G_2+12*G_9*G_20-12*G_4*G_16+3*G_255+3*G_256-G_5*G_12-6*G_4*G_46+6*G_4*G_45+6*G_250-8*G_34*G_1-3*G_9*G_12-3*G_254+6*G_49*G_10+6*G_57*G_10+6*G_59*G_10+4*G_5*G_20+6*G_249+4*G_1*G_14+6*G_37*G_10+6*G_39*G_10+6*G_47*G_10-6*G_248+4*G_2*G_14+6*G_58*G_2+12*G_245-4*G_5*G_4*G_10-12*G_246-12*G_247-16*G_242+6*G_56*G_1+6*G_58*G_1+6*G_46*G_2+6*G_48*G_2+6*G_56*G_2+16*G_243+16*G_244+16*G_237+16*G_238+12*G_239-12*G_240-12*G_241-16*G_34*G_5+16*G_4*G_53+16*G_4*G_51-16*G_4*G_50-16*G_236+4*G_233-4*G_234+numeric(-11,6)*zeta_3-4*G_235+G_5*G_25+G_5*G_28+4*G_5*G_61+4*G_5*G_60+12*G_7*G_61+12*G_7*G_60+12*G_9*G_61+12*G_9*G_60+6*G_46*G_1+6*G_48*G_1+6*G_7*G_4*G_2+3*G_225+3*G_226-12*G_222-12*G_223-3*G_224+3*G_7*G_25+3*G_220+12*G_221+G_5*G_24+16*G_10*G_34+3*G_219-8*G_4*G_60-8*G_4*G_61-12*G_217-3*G_218+2*G_5*G_4*G_2+2*G_5*G_4*G_1-2*G_28*G_4-2*G_29*G_4-3*G_39*G_2-3*G_37*G_2-G_35*G_2-12*G_19*G_2-12*G_216+12*G_16*G_2+9*G_213-8*G_34*G_2+12*G_16*G_1-18*G_56*G_10-18*G_48*G_10+4*G_31*G_4+12*G_18*G_1+9*G_214+6*G_55*G_10+12*G_215-16*G_6*G_20-9*G_212-8*G_10*G_14-2*G_25*G_4+4*G_102-16*G_283-16*G_284-12*G_204-12*G_205-6*G_206+3*G_9*G_24+12*G_203+3*G_7*G_24-16*G_8*G_20+8*zeta_2*G_10+16*G_202+8*G_5*G_14+6*G_9*G_4*G_2-16*G_200+16*G_201-12*G_9*G_4*G_10+3*G_9*G_29+4*G_4*G_27-4*G_277-4*G_278-12*G_70+10*G_71+16*G_195+16*G_196+12*G_197-12*G_198-12*G_199-3*G_55*G_1-3*G_39*G_1-3*G_45*G_2-3*G_45*G_1-3*G_37*G_1-G_35*G_1-9*G_9*G_11-12*G_19*G_1-3*G_57*G_1-3*G_59*G_2-3*G_57*G_2-3*G_47*G_1-3*G_47*G_2-3*G_49*G_1-3*G_49*G_2-3*G_55*G_2-3*G_59*G_1-12*G_17*G_2-12*G_17*G_1-8*G_8*G_14-8*G_6*G_14-4*G_4*G_38+12*G_7*G_20+16*G_4*G_41-16*G_4*G_40-3*G_5*G_11-9*G_7*G_11+2*G_35*G_10+4*G_50*G_1+4*G_50*G_2+12*G_44*G_1+12*G_44*G_2+12*G_42*G_1+12*G_42*G_2+4*G_40*G_1+4*G_40*G_2+6*G_4*G_55+32*G_41*G_10+32*G_53*G_10+32*G_51*G_10+32*G_43*G_10-4*G_193-16*G_194+16*G_8*G_4*G_10+16*G_6*G_4*G_10-8*G_8*G_4*G_1-8*G_8*G_4*G_2-8*G_6*G_4*G_1-8*G_6*G_4*G_2-6*G_4*G_56-8*G_38*G_10-8*G_36*G_10+5*zeta_2*G_4-5*zeta_2*G_5-16*G_53*G_2-16*G_51*G_2-16*G_43*G_2-16*G_41*G_2-16*G_8*G_61-16*G_6*G_61+48*G_8*G_63+6*G_9*G_4*G_1+12*G_6*G_11-24*G_54*G_10-24*G_52*G_10-16*G_53*G_1-16*G_51*G_1-16*G_43*G_1-16*G_41*G_1-16*G_8*G_60-16*G_6*G_60+16*G_8*G_34+16*G_6*G_34+12*G_54*G_2+12*G_52*G_2-4*G_8*G_24-4*G_8*G_25-4*G_8*G_28-4*G_8*G_29-4*G_6*G_24-4*G_6*G_25-4*G_6*G_28-4*G_6*G_29+12*G_8*G_11+5*zeta_2*G_6+12*G_54*G_1+12*G_52*G_1+4*G_6*G_12+5*zeta_2*G_8+16*G_4*G_43-2*G_4*G_24-G_146-G_147-4*G_152-4*G_153+4*G_155-4*G_36*G_4+4*G_35*G_4-8*G_50*G_10-24*G_44*G_10-24*G_42*G_10-8*G_40*G_10+4*G_38*G_1+4*G_38*G_2+4*G_36*G_1+4*G_36*G_2-G_142-G_143-G_129-4*G_134-4*G_135+4*G_137+3*G_138+G_139-2*G_140-10*G_141+24*G_19*G_10+3*G_120+G_121+2*G_122+2*G_123-G_124-G_125-G_128+3*G_7*G_29+24*G_17*G_10+3*G_9*G_28-20*G_104-12*G_15*G_10-3*zeta_2*G_2+48*G_6*G_63+4*G_8*G_12+18*G_45*G_10+3*G_7*G_28+12*G_101+12*G_100+12*G_99-12*G_98-12*G_69-16*G_272+2*G_77+2*G_78+3*G_79+G_80-2*G_81-6*G_82-8*G_85+6*G_86-6*G_87-6*G_88-12*G_92+12*G_93+12*G_94-4*G_274+G_76+12*G_4*G_15-6*G_4*G_48+6*G_7*G_4*G_1+3*G_75-8*G_162+16*G_163-G_170+G_171+G_172+4*G_173-4*G_174-4*G_175-3*G_176+3*G_177+3*G_178+4*G_179-4*G_180-4*G_181-3*G_182+3*G_183+3*G_184+4*G_191-4*G_192-12*G_7*G_4*G_10+6*G_207+6*G_208+12*G_263-12*G_264-12*G_265-3*G_266+3*G_267+64*G_286+3*G_268+12*G_269+3*G_9*G_25+4*G_270)*L_x_m12-12*G_719+8*G_594+8*G_595-8*G_596+10*zeta_2*G_27+14*zeta_2*G_31-3*G_49*G_31+6*G_4*G_82+numeric(1,12)*pow(L_x_m12,4)+48*G_687+48*G_688+24*G_97*G_10-2*G_592-8*G_593+24*G_96*G_10-12*G_7*G_34*G_1-12*G_9*G_34*G_2-12*G_9*G_34*G_1+3*G_4*G_218+3*G_4*G_182+3*G_4*G_224+G_4*G_124+3*G_4*G_260+6*G_248*G_10+4*G_34*G_25-16*G_10*G_162-16*G_10*G_85-8*G_4*G_137-8*G_4*G_155+4*G_4*G_134+4*G_4*G_135+4*G_4*G_152-12*G_7*G_272+4*G_5*G_102+4*G_5*G_276+4*G_5*G_280+4*G_5*G_270-4*G_5*G_272-12*G_4*G_257+9*G_4*G_65-3*G_47*G_27+G_4*G_125+3*G_183*G_10-24*G_89*G_10-32*G_732-32*G_733+12*G_734-12*G_735-12*G_736-18*G_737-12*G_589-18*G_88*G_10-12*G_17*G_12+12*G_20*G_14+8*G_1*G_162+2*G_590-2*G_591+24*G_19*G_63+4*G_34*G_28+12*G_587-12*G_588+3*G_4*G_266+24*G_91*G_10+24*G_90*G_10-3*G_47*G_12-12*G_4*G_197+12*G_4*G_247+12*G_4*G_246+12*G_4*G_241+18*G_86*G_10-32*G_729-32*G_730+32*G_731-12*G_34*G_12+numeric(1,2)*G_531+numeric(1,2)*G_532-18*G_87*G_10-12*G_717-12*G_718-8*G_725+8*G_726+8*G_727+32*G_728+48*G_685-48*G_686+48*G_583-12*G_34*G_11+12*G_513-6*G_5*G_4*G_20+24*G_16*G_4*G_10+24*G_18*G_4*G_10+3*G_49*G_4*G_2+3*G_49*G_4*G_1+3*G_57*G_4*G_2+12*G_514-6*G_515+6*G_516+3*G_57*G_4*G_1-48*G_581+48*G_582+3*G_59*G_4*G_2+6*G_39*G_63+6*G_37*G_63+16*G_34*G_60+16*G_34*G_61+24*G_34*G_20+21*G_221*G_10+48*G_579+48*G_580+3*G_48*G_13+48*G_723+48*G_724-4*G_2*G_67-12*G_4*G_269-24*G_95*G_10+3*G_4*G_176-3*G_4*G_268-3*G_4*G_267-3*G_4*G_262+numeric(37,3)*zeta_3*G_5-48*G_683+48*G_684+G_4*G_129+I*Pi*G_5*G_29+I*Pi*G_5*G_28+I*Pi*G_5*G_25+I*Pi*G_5*G_24-48*G_578+12*G_721-48*G_722-32*G_511-12*G_512-3*G_762-3*G_763-24*G_681-24*G_682-48*G_573-48*G_574+6*G_46*G_27+6*G_46*G_31+8*G_2*G_85+24*G_4*G_272+8*zeta_2*G_5*G_1+7*zeta_2*G_5*G_2+24*G_575+24*G_4*G_104-G_35*G_12+G_5*G_145+G_5*G_149+9*G_9*G_4*G_12+6*G_9*G_4*G_31+9*G_9*G_4*G_11+6*G_9*G_4*G_27-4*G_5*G_4*G_61-4*G_5*G_4*G_60-12*G_7*G_4*G_61-12*G_7*G_4*G_60+3*G_5*G_4*G_12+2*G_5*G_4*G_31+3*G_5*G_4*G_11+2*G_5*G_4*G_27-18*G_7*G_4*G_20+9*G_7*G_4*G_12-12*G_216*G_10-16*G_510+6*G_7*G_4*G_31+9*G_7*G_4*G_11+6*G_7*G_4*G_27-18*G_9*G_4*G_20+3*G_59*G_4*G_1-24*G_576-24*G_577-6*G_55*G_14+48*G_677-48*G_678-6*G_45*G_14-12*G_259*G_10-12*G_258*G_10-12*G_223*G_10-12*G_222*G_10+I*numeric(13,3)*Pi*zeta_3+8*G_60*G_14+8*G_61*G_14+12*G_18*G_27+12*G_18*G_31+12*G_18*G_12-12*G_18*G_20-18*G_4*G_71-32*G_163*G_10-12*G_19*G_12+12*G_7*G_280+12*G_7*G_270-3*I*Pi*G_37*G_2-3*I*Pi*G_37*G_1-3*I*Pi*G_39*G_2-3*I*Pi*G_39*G_1-3*I*Pi*G_47*G_2-3*I*Pi*G_47*G_1-3*I*Pi*G_49*G_2-3*I*Pi*G_49*G_1-8*I*Pi*G_5*G_63+12*I*Pi*G_4*G_12+32*I*Pi*G_34*G_6+32*I*Pi*G_34*G_8-24*I*Pi*G_42*G_10-24*I*Pi*G_44*G_10-24*I*Pi*G_52*G_10-24*I*Pi*G_54*G_10+32*I*Pi*G_51*G_10+32*I*Pi*G_53*G_10+32*I*Pi*G_6*G_63+32*I*Pi*G_8*G_63+32*I*Pi*G_4*G_41+32*I*Pi*G_4*G_43+32*I*Pi*G_4*G_51+32*I*Pi*G_4*G_53+12*I*Pi*G_54*G_1-32*I*Pi*G_34*G_5-8*I*Pi*G_36*G_10-8*I*Pi*G_38*G_10-8*I*Pi*G_40*G_10-8*I*Pi*G_50*G_10+12*I*Pi*G_8*G_12+12*I*Pi*G_8*G_11-16*G_509+6*G_4*G_123+6*G_4*G_141-2*G_4*G_127-2*G_4*G_131-2*G_4*G_145-2*G_4*G_149-3*G_4*G_120-3*G_4*G_138+zeta_2*G_30-3*G_49*G_12-24*G_15*G_63+3*G_570+6*G_58*G_27+12*G_720+21*zeta_2*G_7*G_2+3*G_571+48*G_572+6*G_58*G_31+6*G_56*G_27+6*G_56*G_31+6*G_48*G_27+3*G_760+3*G_761-48*G_679+24*G_680+6*G_48*G_31+9*G_673-3*G_674+3*G_675+3*G_676+2*G_5*G_141-4*G_5*G_78-32*G_715+12*G_716+G_5*G_127+G_5*G_131-9*G_669-9*G_670-9*G_671+9*G_672+8*G_568-3*G_569+24*zeta_2*G_7*G_1+6*G_56*G_14-6*G_12*G_14-45*zeta_2*G_9*G_10+G_5*G_139-32*G_714+G_5*G_76-12*G_9*G_4*G_61-12*G_9*G_4*G_60+G_5*G_80-4*G_5*G_65-4*G_5*G_123+8*G_567+3*G_55*G_20+12*G_4*G_248-6*G_11*G_14+12*G_9*G_10*G_14+24*G_9*G_4*G_63+8*G_5*G_34*G_10+24*G_9*G_34*G_10+G_35*G_4*G_1+G_35*G_4*G_2-3*G_58*G_13-16*G_63*G_14-32*G_712+32*G_713+9*G_668+12*G_7*G_10*G_14+2*G_35*G_63+24*G_7*G_4*G_63-12*G_4*G_208-16*G_8*G_85-16*G_6*G_85+8*G_8*G_67+18*G_634-12*G_18*G_4*G_1+8*G_508-12*G_18*G_4*G_2+24*G_7*G_34*G_10-12*G_52*G_20+4*G_50*G_27-8*G_38*G_63-8*G_36*G_63-2*G_4*G_172-2*G_4*G_171-32*G_34*G_43-32*G_34*G_41+32*G_34*G_40-3*G_9*G_4*G_25+6*G_58*G_14+21*G_215*G_10+16*G_163*G_1+12*G_56*G_4*G_10+G_4*G_146-3*G_9*G_4*G_24-2*G_5*G_1*G_14-2*G_5*G_2*G_14-3*G_7*G_4*G_28-3*G_9*G_4*G_28-3*G_9*G_4*G_29-6*G_9*G_1*G_14-6*G_9*G_2*G_14-3*G_7*G_4*G_24-3*G_7*G_4*G_25+3*G_257*G_10+12*G_58*G_4*G_10-15*G_58*G_20+36*zeta_2*G_15-36*zeta_2*G_16+3*G_56*G_20+3*G_48*G_20-15*G_46*G_20+3*G_263*G_10-G_5*G_4*G_29+3*G_751-3*G_752+3*G_37*G_20-G_5*G_4*G_25-G_35*G_27-G_5*G_4*G_28-G_35*G_31+3*G_268*G_10+3*G_267*G_10-6*G_7*G_2*G_14+3*G_262*G_10+3*G_261*G_10+3*G_226*G_10-G_5*G_4*G_24+16*G_4*G_283+G_4*G_143+G_35*G_20-12*G_4*G_270-3*G_37*G_31+6*G_58*G_12-3*G_4*G_255+6*G_47*G_63+36*G_68*G_10+6*G_49*G_63+8*G_565-8*G_566+6*G_59*G_63+6*G_57*G_63-24*G_92*G_10+12*G_44*G_12-12*G_44*G_20+12*G_42*G_27+12*G_42*G_31+12*G_42*G_12+(8*G_63-4*G_61-3*G_58+4*G_6*G_10+4*G_8*G_10+3*G_7*G_2+3*G_45-3*G_46-3*G_31-3*G_7*G_10-3*G_9*G_10+G_27-G_29-G_30-G_5*G_10+3*G_9*G_2+G_5*G_2-4*G_8*G_2-4*G_6*G_2+G_26-G_25-G_20+3*G_18+G_12-3*G_15+3*G_16)*pow(L_mz,2)+4*G_4*G_273+3*G_664+3*G_665-3*G_666-3*G_667+4*G_34*G_24-4*G_8*G_140-4*G_8*G_81-8*G_8*G_155+8*G_4*G_181+8*G_4*G_180-8*G_4*G_179+8*G_4*G_175+8*G_4*G_174+16*G_6*G_65-16*G_53*G_14-16*G_51*G_14+16*G_50*G_14-16*G_53*G_27-16*G_53*G_31+16*G_53*G_20-16*G_51*G_27-16*G_51*G_31+24*G_228*G_10-24*G_227*G_10+4*G_8*G_122+9*G_660+9*G_661-3*G_662+3*G_663-6*G_4*G_88-3*G_55*G_31-6*G_39*G_4*G_10+16*G_770+12*G_93*G_10-12*G_4*G_102-32*G_4*G_196+54*zeta_2*G_34-12*G_204*G_10-12*G_199*G_10-12*G_198*G_10+8*G_4*G_235+4*G_36*G_31+4*G_36*G_12-4*G_36*G_20-8*G_4*G_191-12*G_4*G_245-12*G_4*G_239-12*G_4*G_203+24*G_186*G_10-24*G_185*G_10+8*G_564-16*G_797-16*G_800-16*G_801+96*G_802+12*G_99*G_10+12*G_94*G_10-6*G_59*G_4*G_10+numeric(-1,2)*G_530+12*G_100*G_10-6*G_55*G_4*G_10-6*G_57*G_4*G_10-G_456-2*G_5*G_104+numeric(27,2)*zeta_2*G_35-3*G_4*G_256-16*I*Pi*G_8*G_4*G_1+32*I*Pi*G_6*G_4*G_10+32*I*Pi*G_8*G_4*G_10-12*G_694+2*G_695-3*G_4*G_79-6*G_49*G_4*G_10+8*G_547-8*G_548-8*zeta_2*G_28-6*G_47*G_4*G_10-3*G_4*G_214-7*zeta_2*G_29+24*G_197*G_10+16*G_51*G_20-16*G_43*G_27-16*G_43*G_31+16*G_43*G_20-24*G_42*G_63-8*G_40*G_63-16*G_8*G_71+16*G_8*G_78-8*G_8*G_137+12*G_357-6*G_45*G_4*G_10+3*G_4*G_254-7*zeta_2*G_25+numeric(145,32)*zeta_4+8*G_4*G_234-8*G_4*G_233+8*G_4*G_193+8*G_4*G_192-32*G_4*G_238-32*G_4*G_237+32*G_4*G_236-32*G_4*G_244-32*G_4*G_202-32*G_4*G_201+32*G_4*G_200-2*G_543-2*G_544+(2*G_10-2*G_2)*pow(L_mz,2)*L_x_m12-8*G_545+3*G_45*G_4*G_1-2*G_562-8*G_563-6*G_46*G_4*G_2-6*G_48*G_4*G_1-6*G_46*G_4*G_1-6*G_9*G_104-6*G_56*G_4*G_1+3*G_55*G_4*G_1-6*G_56*G_4*G_2+3*G_55*G_4*G_2-6*G_48*G_4*G_2-6*G_58*G_4*G_2-12*G_265*G_10-12*G_264*G_10+6*G_9*G_155+2*G_542+6*G_7*G_155+3*I*Pi*G_183+3*I*Pi*G_220+32*I*Pi*G_202+32*I*Pi*G_201+32*I*Pi*G_196+32*I*Pi*G_195-12*I*Pi*G_204-12*I*Pi*G_199-12*I*Pi*G_198-32*I*Pi*G_242-32*I*Pi*G_236-32*I*Pi*G_200+32*I*Pi*G_243+32*I*Pi*G_238+32*I*Pi*G_237+32*I*Pi*G_244-8*I*Pi*G_181-8*I*Pi*G_180+32*I*Pi*G_163+12*I*Pi*G_245+12*I*Pi*G_239+12*I*Pi*G_203+12*I*Pi*G_197-12*I*Pi*G_247-12*I*Pi*G_246-12*I*Pi*G_241-12*I*Pi*G_240-8*I*Pi*G_175-8*I*Pi*G_174+2*I*Pi*G_171-24*I*Pi*G_229-24*I*Pi*G_228+24*I*Pi*G_227-24*I*Pi*G_187-24*I*Pi*G_186+24*I*Pi*G_185+16*G_463-12*G_541+6*G_7*G_137+3*G_7*G_145+3*G_7*G_149+4*G_5*G_71+6*I*Pi*G_57*G_10-12*I*Pi*G_19*G_1-24*I*Pi*G_7*G_63+12*I*Pi*G_16*G_1+12*I*Pi*G_18*G_2+12*I*Pi*G_18*G_1+6*I*Pi*G_47*G_10+6*I*Pi*G_49*G_10+3*I*Pi*G_9*G_25+3*I*Pi*G_9*G_24+2*I*Pi*G_35*G_10-24*I*Pi*G_9*G_63-9*I*Pi*G_7*G_12-9*I*Pi*G_7*G_11-9*I*Pi*G_9*G_12-9*I*Pi*G_9*G_11+6*I*Pi*G_5*G_20-3*I*Pi*G_5*G_12-12*I*Pi*G_19*G_2+3*I*Pi*G_7*G_28+3*I*Pi*G_7*G_25+6*G_7*G_141-4*G_1*G_67+6*G_48*G_14+6*G_46*G_14-4*G_477+G_5*G_121-12*G_7*G_78+3*G_7*G_127+3*G_7*G_131+32*G_710-32*G_711+2*G_25*G_14-12*G_630-12*G_631+18*G_633+12*G_18*G_14-2*G_696-2*G_697-32*G_627-32*G_628+12*G_629-6*G_58*G_4*G_1-32*G_34*G_63-32*G_625+32*G_626+4*G_36*G_14-4*G_35*G_14+3*G_39*G_20-3*G_37*G_27-3*G_39*G_31-4*G_793-8*G_794+12*G_539-12*G_540-12*G_522-8*G_495-4*G_496-4*G_497-12*G_523+(12*G_63-2*G_1*G_4-4*G_60-4*G_61-3*G_56-3*G_58+3*G_55+8*G_6*G_10+8*G_8*G_10+4*G_53+3*G_7*G_2-4*G_50+4*G_51+4*G_4*G_10-3*G_48+3*G_45-3*G_46+4*G_43-G_38-4*G_40+4*G_41+4*G_34+G_35-G_36+3*G_11-6*G_7*G_10-6*G_9*G_10-G_28-G_29-2*G_5*G_10+3*G_9*G_2+numeric(5,4)*zeta_2+G_5*G_2+3*G_9*G_1-2*G_2*G_4-4*G_8*G_2-4*G_6*G_2-4*G_6*G_1-4*G_8*G_1+4*G_8*G_4+4*G_4*G_6-4*G_4*G_5+G_5*G_1+3*G_7*G_1-G_24-G_25-4*G_20+G_12-2*G_14)*pow(L_x_m12,2)-4*G_494+24*G_358+3*G_45*G_20-3*G_39*G_27+16*G_163*G_2-I*pow(Pi,3)*G_10-3*G_45*G_31-3*G_45*G_12+16*G_799+(2*G_2-2*G_10)*L_mz*pow(L_x_m12,2)+numeric(-37,3)*zeta_3*G_8+numeric(-37,3)*zeta_3*G_6-3*G_55*G_27-27*zeta_2*G_4*G_1-27*zeta_2*G_4*G_2+6*G_56*G_12+12*G_635-12*G_636-32*G_4*G_286+12*G_9*G_276-3*G_4*G_213+4*G_5*G_10*G_14+8*G_5*G_4*G_63+12*G_518+3*G_56*G_13-16*G_41*G_27-16*G_41*G_31+2*G_4*G_170+12*G_54*G_31+12*G_54*G_12-12*G_54*G_20+12*G_52*G_27+3*G_47*G_4*G_1+3*G_47*G_4*G_2-12*G_4*G_100+12*G_9*G_102+I*pow(Pi,3)*G_5+(numeric(2,3)*G_2+numeric(-2,3)*G_10)*pow(L_mz,3)+(numeric(4,3)*G_10+numeric(2,3)*G_4+numeric(-2,3)*G_2+numeric(-2,3)*G_5+numeric(-2,3)*G_1+numeric(2,3)*G_6+numeric(2,3)*G_8)*pow(L_x_m12,3)-12*G_16*G_4*G_2-45*zeta_2*G_7*G_10-12*G_16*G_4*G_1-12*G_4*G_99+4*G_8*G_77-8*G_4*G_173+4*G_38*G_27+4*G_38*G_31+4*G_38*G_12-4*G_38*G_20+8*G_34*G_38+8*G_34*G_36-8*G_34*G_35-4*G_40*G_20+32*G_4*G_194-32*G_4*G_243+32*G_4*G_242+4*G_40*G_12-4*G_6*G_127-4*G_6*G_131-16*G_5*G_286+3*G_7*G_139+3*G_7*G_121+12*G_7*G_71+8*G_708+8*G_709+12*G_9*G_280+12*G_9*G_270-12*G_9*G_272+12*G_7*G_102+3*G_9*G_145+3*G_9*G_149+12*G_4*G_206-6*G_4*G_166-6*G_4*G_165+6*G_4*G_164+8*zeta_3*G_1+3*zeta_3*G_2-11*zeta_3*G_10-12*G_15*G_14-12*G_4*G_207-4*G_493-16*G_772-4*G_773-2*G_35*G_4*G_10-6*G_37*G_4*G_10+54*zeta_2*G_4*G_10+12*G_692-12*G_693+8*G_1*G_85-12*G_7*G_65-12*G_7*G_123+18*zeta_2*G_12+3*G_7*G_76+3*G_7*G_80-24*G_4*G_95-2*G_491-6*G_492+24*G_4*G_97+24*G_4*G_96+4*G_774+16*G_775+6*G_741+4*G_8*G_4*G_24+4*G_8*G_4*G_25+4*G_8*G_4*G_28+4*G_8*G_4*G_29-3*G_4*G_177-2*G_490-12*G_650+12*G_651-9*G_648-9*G_649+numeric(-37,3)*zeta_3*G_4-2*G_538+12*G_4*G_68-8*G_34*G_27-8*G_34*G_31-12*G_4*G_70+24*G_4*G_91+24*G_4*G_90-24*G_4*G_89-2*G_537-24*G_48*G_63-24*G_46*G_63-3*G_39*G_12-3*G_4*G_178+48*G_706-8*G_707-12*G_4*G_69+48*G_619-8*G_620+8*G_621+8*G_622+32*G_623-32*G_624+24*G_4*G_187+24*G_4*G_186-24*G_4*G_185-16*G_53*G_12-24*G_359-9*G_766-3*G_767-I*pow(Pi,3)*G_6-I*pow(Pi,3)*G_8+3*G_7*G_81+6*G_9*G_137+24*G_42*G_4*G_10-32*G_53*G_4*G_10-4*G_776-4*G_777-9*G_646+9*G_647-zeta_2*G_26+3*G_9*G_76+3*G_9*G_80-12*G_9*G_65-12*G_9*G_123+6*G_9*G_141+24*G_44*G_4*G_10-12*G_9*G_78+3*G_9*G_127+3*G_9*G_131+8*G_2*G_162-3*G_7*G_77+3*G_7*G_140+4*G_6*G_4*G_24+4*G_6*G_4*G_25+4*G_6*G_4*G_28+4*G_6*G_4*G_29+24*G_54*G_4*G_10+24*G_52*G_4*G_10+32*I*Pi*G_34*G_10-12*I*Pi*G_4*G_46-12*I*Pi*G_4*G_48-12*I*Pi*G_4*G_56-12*I*Pi*G_4*G_58-12*I*Pi*G_46*G_10-24*I*Pi*G_18*G_10+12*I*Pi*G_4*G_45+12*I*Pi*G_4*G_55+12*I*Pi*G_16*G_2+6*I*Pi*G_58*G_2+6*I*Pi*G_58*G_1+4*I*Pi*G_5*G_61+4*I*Pi*G_5*G_60+6*I*Pi*G_55*G_10+6*I*Pi*G_37*G_10+6*I*Pi*G_39*G_10-24*I*Pi*G_16*G_10-3*I*Pi*G_57*G_2-3*I*Pi*G_57*G_1-4*I*Pi*G_4*G_24-16*I*Pi*G_4*G_61-16*I*Pi*G_4*G_60+6*I*Pi*G_46*G_2+6*I*Pi*G_45*G_10-3*I*Pi*G_59*G_2-4*I*Pi*G_6*G_29-4*I*Pi*G_6*G_28-4*I*Pi*G_6*G_25-4*I*Pi*G_6*G_24-4*I*Pi*G_8*G_29-4*I*Pi*G_8*G_28-4*G_31*G_14-G_5*G_77+3*G_753+3*G_754+9*G_755-G_5*G_122-32*G_51*G_4*G_10+8*G_50*G_4*G_10-32*G_43*G_4*G_10-32*G_41*G_4*G_10+8*G_40*G_4*G_10-4*G_38*G_4*G_1-4*G_38*G_4*G_2-4*G_36*G_4*G_1-4*G_36*G_4*G_2+16*G_8*G_34*G_1+16*G_8*G_34*G_2+16*G_6*G_34*G_1+16*G_6*G_34*G_2+16*G_8*G_4*G_60+16*G_8*G_4*G_61-16*G_8*G_10*G_14+16*G_6*G_4*G_60+16*G_6*G_4*G_61-16*G_6*G_10*G_14-32*G_8*G_34*G_10-32*G_6*G_34*G_10-8*G_8*G_4*G_27-12*G_8*G_4*G_11-8*G_8*G_4*G_31-12*G_8*G_4*G_12+24*G_8*G_4*G_20+8*G_8*G_1*G_14+8*G_8*G_2*G_14-8*G_6*G_4*G_27-12*G_6*G_4*G_11-8*G_6*G_4*G_31-12*G_6*G_4*G_12+24*G_6*G_4*G_20+8*G_6*G_1*G_14+8*G_6*G_2*G_14+16*G_8*G_123-8*G_8*G_141+16*G_6*G_123-8*G_6*G_141+54*zeta_2*G_43+54*zeta_2*G_41-54*zeta_2*G_40+12*G_54*G_27+8*G_8*G_104-16*G_6*G_71+G_5*G_140+12*G_34*G_48-54*zeta_2*G_4*G_5-G_457-2*G_458+2*G_459+6*G_460-4*G_461+4*G_462+3*G_255*G_10+15*G_214*G_10+3*G_256*G_10+G_5*G_81+3*G_184*G_10-12*G_52*G_4*G_2-12*G_44*G_4*G_1-12*G_44*G_4*G_2-12*G_42*G_4*G_1-12*G_42*G_4*G_2+16*G_53*G_4*G_1+16*G_53*G_4*G_2+16*G_51*G_4*G_1+16*G_51*G_4*G_2+54*zeta_2*G_4*G_8+54*zeta_2*G_4*G_6+15*G_213*G_10-4*G_50*G_4*G_1-4*G_50*G_4*G_2+16*G_43*G_4*G_1+16*G_43*G_4*G_2+16*G_41*G_4*G_1+16*G_41*G_4*G_2-4*G_40*G_4*G_1-4*G_40*G_4*G_2-32*G_8*G_4*G_63-32*G_6*G_4*G_63-12*G_54*G_4*G_1-12*G_54*G_4*G_2-12*G_52*G_4*G_1-2*G_534-2*G_535+2*G_536-6*G_176*G_10+4*G_443-4*G_444+4*G_445+14*G_446-G_447+G_448+4*G_449-G_450-G_451-2*G_452-G_453-G_454-2*G_455-I*pow(Pi,3)*G_4-16*G_780-32*zeta_2*G_8*G_1-28*zeta_2*G_8*G_2-32*zeta_2*G_6*G_1-28*zeta_2*G_6*G_2-G_440-G_441+2*G_442-4*G_435-13*G_436-G_437+G_438-5*zeta_2*G_14+4*G_38*G_14+32*G_53*G_63+32*G_51*G_63+32*G_43*G_63+32*G_41*G_63+4*G_6*G_122+4*G_6*G_77-4*G_6*G_140-4*G_6*G_81-4*G_8*G_121-4*G_8*G_76-4*G_8*G_139-4*G_8*G_80+12*G_4*G_240+12*G_4*G_205+12*G_4*G_204+12*G_4*G_199-32*G_163*G_6+32*G_163*G_5-3*G_7*G_122+12*G_4*G_223+4*G_439+8*G_782+2*G_560-2*G_561-2*I*Pi*G_5*G_31-I*Pi*G_35*G_2-I*Pi*G_35*G_1-3*I*Pi*G_55*G_1-3*I*Pi*G_45*G_2+6*I*Pi*G_59*G_10-12*G_34*G_45-16*G_8*G_280+16*G_8*G_272-16*G_6*G_276-4*G_6*G_145-4*G_6*G_149-16*G_6*G_280-4*G_8*G_127-4*G_8*G_131-4*G_8*G_145-4*G_8*G_149+4*G_434-4*G_783+4*G_784+4*G_4*G_277+4*G_4*G_274-6*G_166*G_10-3*G_47*G_31-3*G_4*G_75-3*G_9*G_122+4*G_4*G_278+3*G_9*G_140-3*G_9*G_77+3*G_9*G_81+12*G_44*G_27+12*G_44*G_31+16*G_6*G_78-8*G_6*G_137-8*G_6*G_155+8*G_6*G_104+12*G_52*G_31+12*G_52*G_12+2*G_29*G_14+2*G_28*G_14+12*G_16*G_14+6*G_46*G_12+6*G_48*G_12-G_489+12*G_521-9*G_645-G_486-2*G_487-G_488+12*G_4*G_98-12*G_240*G_10-12*G_205*G_10-32*G_4*G_195+24*G_4*G_229+24*G_4*G_228-24*G_4*G_227+4*G_36*G_27+8*G_38*G_4*G_10+8*G_36*G_4*G_10+60*zeta_2*G_8*G_10+60*zeta_2*G_6*G_10+4*G_34*G_29-3*G_4*G_80-3*G_4*G_121-12*G_559-3*G_4*G_139-3*G_4*G_76-12*G_4*G_94-8*G_791-4*G_792+24*G_34*G_18-12*G_4*G_93+12*G_4*G_216-12*G_4*G_215+12*G_4*G_217-9*G_756-9*G_757+4*G_4*G_153+2*G_24*G_14-12*G_217*G_10-6*G_7*G_104+2*G_5*G_137-21*G_386-21*G_387+48*G_371+48*G_372-48*G_373+48*G_374+48*G_375-12*G_376+12*G_377+12*G_378+12*G_379-12*G_380-48*G_388+48*G_389+48*G_390-48*G_391+48*G_392+48*G_393-12*G_394+12*G_395+12*G_396+16*G_397-16*G_399+4*G_401+16*G_402-4*G_403-4*G_404-16*G_407+2*G_5*G_155+12*G_4*G_222-12*G_4*G_221-8*G_5*G_67+4*G_50*G_12-12*G_246*G_10+4*G_50*G_31-4*G_50*G_20+24*G_34*G_16+21*G_385+3*G_4*G_212-48*G_704+48*G_705+3*G_49*G_20+numeric(-27,2)*zeta_2*G_36+numeric(-27,2)*zeta_2*G_38+2*G_533-48*G_617+48*G_618+3*G_177*G_10+12*G_4*G_265+12*G_17*G_20-3*G_59*G_27+12*G_4*G_92-3*G_551-G_485-6*G_218*G_10-12*G_19*G_31+3*G_9*G_121+12*G_19*G_20-12*G_17*G_27-12*G_17*G_31+4*I*Pi*G_50*G_2+4*I*Pi*G_50*G_1+4*I*Pi*G_36*G_2+4*I*Pi*G_36*G_1-32*I*Pi*G_4*G_40-32*I*Pi*G_4*G_50-16*I*Pi*G_6*G_61-16*I*Pi*G_6*G_60-16*I*Pi*G_8*G_61-8*I*Pi*G_4*G_38-4*I*Pi*G_8*G_25-4*I*Pi*G_8*G_24-3*I*Pi*G_5*G_11+24*I*Pi*G_19*G_10+32*I*Pi*G_4*G_63-4*I*Pi*G_4*G_29+6*I*Pi*G_48*G_1+6*I*Pi*G_56*G_2-4*I*Pi*G_4*G_25-3*I*Pi*G_59*G_1-3*I*Pi*G_45*G_1-24*I*Pi*G_4*G_20+6*I*Pi*G_56*G_1+18*I*Pi*G_7*G_20+18*I*Pi*G_9*G_20+6*I*Pi*G_48*G_2+12*I*Pi*G_4*G_11+24*I*Pi*G_17*G_10-3*I*Pi*G_55*G_2-4*I*Pi*G_4*G_28+6*I*Pi*G_46*G_1-2*I*Pi*G_5*G_27-6*G_260*G_10+3*I*Pi*G_76+3*I*Pi*G_75-12*I*Pi*G_216+12*I*Pi*G_101-I*Pi*G_125-4*I*Pi*G_134-6*I*Pi*G_78-3*I*Pi*G_218+2*I*Pi*G_131+3*I*Pi*G_79+2*I*Pi*G_149-16*I*Pi*G_283+2*I*Pi*G_145+3*I*Pi*G_178+3*I*Pi*G_177+3*I*Pi*G_219+3*I*Pi*G_184+3*I*Pi*G_226+3*I*Pi*G_225+3*I*Pi*G_262+3*I*Pi*G_261+3*I*Pi*G_214+3*I*Pi*G_213+3*I*Pi*G_268+3*I*Pi*G_267+3*I*Pi*G_255-9*I*Pi*G_64-I*Pi*G_128-I*Pi*G_142+3*I*Pi*G_256+12*I*Pi*G_70-I*Pi*G_124-16*I*Pi*G_284-I*Pi*G_129-I*Pi*G_146-I*Pi*G_147-I*Pi*G_143+8*I*Pi*G_276-12*I*Pi*G_68+12*I*Pi*G_69+21*zeta_2*G_9*G_2+24*zeta_2*G_9*G_1+12*G_46*G_4*G_10+12*G_34*G_46+12*G_4*G_258-21*G_368-21*G_369-48*G_370+12*G_616+12*G_4*G_198-32*G_163*G_8-16*G_6*G_162+16*G_5*G_162-12*G_247*G_10+16*G_8*G_65-4*G_6*G_121-4*G_6*G_76-4*G_6*G_139-4*G_6*G_80-12*G_42*G_20+4*G_40*G_27+4*G_40*G_31-16*G_8*G_162+8*G_702+8*G_703-4*G_789-4*G_790-4*G_787-8*G_788-12*G_614+12*G_615-24*G_58*G_63+3*G_529+16*G_785-4*G_786-3*G_643+9*G_644-3*G_527+3*G_528+24*G_17*G_63-54*G_384-3*G_758+3*G_759+12*G_557-12*G_558-24*I*Pi*G_6*G_20-24*I*Pi*G_8*G_20+8*I*Pi*G_6*G_31+8*I*Pi*G_6*G_27+8*I*Pi*G_8*G_31+8*I*Pi*G_8*G_27+32*I*Pi*G_41*G_10+32*I*Pi*G_43*G_10+4*I*Pi*G_38*G_2+4*I*Pi*G_38*G_1+12*I*Pi*G_6*G_12+12*I*Pi*G_6*G_11+12*I*Pi*G_52*G_1+12*I*Pi*G_54*G_2+12*I*Pi*G_52*G_2-16*I*Pi*G_8*G_60-16*I*Pi*G_41*G_2-16*I*Pi*G_41*G_1-16*I*Pi*G_43*G_2-16*I*Pi*G_43*G_1-16*I*Pi*G_51*G_2-16*I*Pi*G_51*G_1-16*I*Pi*G_53*G_2-16*I*Pi*G_53*G_1+12*I*Pi*G_42*G_2+12*I*Pi*G_42*G_1+12*I*Pi*G_44*G_2+12*I*Pi*G_44*G_1-8*I*Pi*G_4*G_36+8*I*Pi*G_4*G_35+4*I*Pi*G_40*G_2+4*I*Pi*G_40*G_1+3*G_554-3*G_555-3*G_556-24*G_56*G_63-32*G_34*G_53-16*G_6*G_102+64*G_8*G_286+64*G_6*G_286+8*G_6*G_67-16*G_8*G_270-16*G_8*G_102-16*G_6*G_270+16*G_6*G_272+16*G_5*G_85+54*zeta_2*G_53-16*G_43*G_12-16*G_51*G_12-16*G_8*G_276+54*G_364-54*G_365-54*G_366+21*G_367+3*G_641-3*G_642-3*G_4*G_226-3*G_4*G_261-54*G_383+4*G_481+3*G_552+3*G_553+8*G_700-8*G_701-24*G_54*G_63-24*G_52*G_63-8*G_50*G_63-24*G_44*G_63+54*zeta_2*G_51-54*zeta_2*G_50-32*G_34*G_51+32*G_34*G_50+24*G_187*G_10+(-16*G_63+8*G_61+6*G_58-8*G_6*G_10-8*G_8*G_10-6*G_7*G_2-6*G_45+6*G_46+6*G_31+6*G_7*G_10+6*G_9*G_10-2*G_27+2*G_29+2*G_30+2*G_5*G_10-6*G_9*G_2-2*G_5*G_2+8*G_8*G_2+8*G_6*G_2-2*G_26+2*G_25+2*G_20-6*G_18-2*G_12+6*G_15-6*G_16)*L_x_m12*L_mz-4*I*Pi*G_277-4*I*Pi*G_274+24*I*Pi*G_89-24*I*Pi*G_90+12*I*Pi*G_263+12*I*Pi*G_102-4*I*Pi*G_153-4*I*Pi*G_152-4*I*Pi*G_135+2*I*Pi*G_127+12*I*Pi*G_100-24*I*Pi*G_96-24*I*Pi*G_97+8*I*Pi*G_155+8*I*Pi*G_137+6*I*Pi*G_87+6*I*Pi*G_88+12*I*Pi*G_93+12*I*Pi*G_94+12*I*Pi*G_99+24*I*Pi*G_95-24*I*Pi*G_91-12*I*Pi*G_98+8*I*Pi*G_280-12*I*Pi*G_92+12*I*Pi*G_250+12*I*Pi*G_249-12*I*Pi*G_248+12*I*Pi*G_208-24*I*Pi*G_272-12*I*Pi*G_265+18*I*Pi*G_71+3*I*Pi*G_120+32*I*Pi*G_286-12*I*Pi*G_217-6*I*Pi*G_123-9*I*Pi*G_65+32*G_608-32*G_609-32*G_610+12*G_611-12*G_612-12*G_613-12*G_381+54*G_382-24*G_34*G_15-16*G_41*G_12-16*G_43*G_14-16*G_41*G_14+16*G_40*G_14+24*G_239*G_10-36*zeta_2*G_18-8*G_698+8*G_699+G_4*G_142-G_479+G_480-32*G_606-32*G_607+(24*G_9*G_63+24*G_7*G_63+8*G_5*G_63+18*G_58*G_10-18*G_68-3*G_261+G_65+3*G_260+18*G_46*G_10+9*G_259+3*G_7*G_12+3*G_7*G_27-9*G_7*G_31-G_5*G_29-12*G_18*G_2+3*G_9*G_27-3*G_9*G_20-G_5*G_30-3*G_256+G_5*G_12-3*G_250-3*G_251+3*G_9*G_12+3*G_252-3*G_253-3*G_49*G_10-3*G_57*G_10-3*G_59*G_10-3*G_5*G_31+G_5*G_27-G_5*G_20+3*G_249-3*G_37*G_10-3*G_39*G_10-3*G_47*G_10-3*G_248-6*G_58*G_2+G_5*G_26-3*G_7*G_30+3*G_7*G_26-3*G_9*G_30+3*G_9*G_26+12*G_247-6*G_46*G_2-6*G_48*G_2-6*G_56*G_2-12*G_239+12*G_240-G_5*G_25-4*G_5*G_61-12*G_7*G_61-12*G_9*G_61-3*G_226+12*G_227-12*G_228-12*G_229+9*G_222-3*G_7*G_25-9*G_221+3*G_58*G_3-3*G_56*G_3-3*G_219+3*G_217+3*G_218+3*G_39*G_2+3*G_37*G_2+G_35*G_2+12*G_19*G_2+12*G_216-12*G_16*G_2-9*G_213+6*G_56*G_10+6*G_48*G_10-3*G_48*G_3+3*G_46*G_3-6*G_214-3*G_55*G_10-12*G_215+4*G_6*G_20+9*G_212+3*G_211-3*G_210-4*G_102+16*G_284+12*G_205+3*G_206+4*G_8*G_20-4*G_6*G_27+12*G_6*G_31-3*zeta_2*G_10-9*G_9*G_31+12*G_280-3*G_9*G_29+4*G_278+4*G_279+18*G_70-G_71-12*G_197+12*G_198+3*G_45*G_2+3*G_59*G_2+3*G_57*G_2+3*G_47*G_2+3*G_49*G_2+3*G_55*G_2+12*G_17*G_2-3*G_7*G_20-4*G_8*G_27-G_35*G_10-4*G_50*G_2-12*G_44*G_2-12*G_42*G_2-4*G_40*G_2-16*G_41*G_10-16*G_53*G_10-16*G_51*G_10-16*G_43*G_10+12*G_8*G_31+4*G_38*G_10+4*G_36*G_10+16*G_53*G_2+16*G_51*G_2+16*G_43*G_2+16*G_41*G_2+16*G_8*G_61+16*G_6*G_61-32*G_8*G_63-4*G_8*G_26+4*G_8*G_30-4*G_6*G_26+4*G_6*G_30+12*G_54*G_10+12*G_52*G_10-12*G_54*G_2-12*G_52*G_2+4*G_8*G_25+4*G_8*G_29+4*G_6*G_25+4*G_6*G_29-4*G_6*G_12-G_144-G_145+G_147+G_148+3*G_149+2*G_150+4*G_151+4*G_153+4*G_154+8*G_155+4*G_50*G_10+12*G_44*G_10+12*G_42*G_10+4*G_40*G_10-4*G_38*G_2-4*G_36*G_2+G_143+G_129+G_130+3*G_131-2*G_132-4*G_133+4*G_135-4*G_136-8*G_137-G_139-G_140+G_141-12*G_19*G_10-G_121+G_122+G_123+G_125-G_126-G_127-3*G_7*G_29-12*G_17*G_10+8*G_104+12*G_15*G_10+3*zeta_2*G_2-32*G_6*G_63-4*G_8*G_12-15*G_45*G_10-4*G_276-12*G_100-12*G_97-12*G_96+18*G_69+4*G_272+G_77+G_78-G_80-G_81-3*G_82-9*G_86+9*G_87+9*G_88+12*G_89-12*G_90-12*G_91+12*G_92-12*G_93+12*G_95-4*G_275+4*G_274-G_76-3*G_164+3*G_165+3*G_166+3*G_176-3*G_177-3*G_184+12*G_185-12*G_186-12*G_187-3*G_207+3*G_208+3*G_209-3*G_263+3*G_264+12*G_265-48*G_286-3*G_268-3*G_9*G_25-4*G_270)*L_mz+12*G_34*G_58-32*I*Pi*G_194-12*I*Pi*G_205-8*I*Pi*G_235-8*I*Pi*G_234-8*I*Pi*G_193-8*I*Pi*G_192+8*I*Pi*G_179+8*I*Pi*G_173+8*I*Pi*G_233+8*I*Pi*G_191-2*I*Pi*G_170+2*I*Pi*G_172+12*G_34*G_56-12*G_639-12*G_640-12*G_34*G_55-24*G_362-G_482-24*G_363-G_483-2*G_484-4*G_400+12*G_4*G_264-12*G_637+12*G_638+12*I*Pi*G_257-3*I*Pi*G_260-12*I*Pi*G_222+3*I*Pi*G_138-3*I*Pi*G_266+12*I*Pi*G_221+3*I*Pi*G_80-12*I*Pi*G_223-3*I*Pi*G_224-12*I*Pi*G_258-12*I*Pi*G_259+3*I*Pi*G_121-6*I*Pi*G_82-12*I*Pi*G_264+3*I*Pi*G_139-6*I*Pi*G_141-24*I*Pi*G_104-3*I*Pi*G_182-3*I*Pi*G_254-12*I*Pi*G_206-6*I*Pi*G_164+12*I*Pi*G_207+12*I*Pi*G_270+12*I*Pi*G_269-3*I*Pi*G_212-3*I*Pi*G_176-6*I*Pi*G_86+6*I*Pi*G_165+6*I*Pi*G_166+12*I*Pi*G_215-4*I*Pi*G_273-4*I*Pi*G_278-24*G_360+24*G_361-18*G_632+12*I*Pi*G_9*G_4*G_1-24*I*Pi*G_9*G_4*G_10+12*I*Pi*G_9*G_4*G_2-24*I*Pi*G_7*G_4*G_10+4*I*Pi*G_5*G_4*G_1-8*I*Pi*G_5*G_4*G_10-16*I*Pi*G_6*G_4*G_2+12*I*Pi*G_7*G_4*G_2-16*I*Pi*G_6*G_4*G_1-16*I*Pi*G_8*G_4*G_2+12*I*Pi*G_7*G_4*G_1+4*I*Pi*G_5*G_4*G_2+12*G_652-12*G_653+12*G_654+12*G_655+9*G_656-9*G_657-24*G_17*G_4*G_10-24*G_19*G_4*G_10+3*G_45*G_4*G_2-12*G_4*G_101+12*G_7*G_276-12*G_519-12*G_520+8*G_546+3*I*Pi*G_7*G_24+3*I*Pi*G_9*G_29+3*I*Pi*G_9*G_28-12*I*Pi*G_48*G_10+3*I*Pi*G_7*G_29+12*I*Pi*G_7*G_61+12*I*Pi*G_7*G_60+12*I*Pi*G_9*G_61+12*I*Pi*G_9*G_60-16*I*Pi*G_34*G_2-6*I*Pi*G_7*G_31-6*I*Pi*G_7*G_27-6*I*Pi*G_9*G_31-6*I*Pi*G_9*G_27+8*I*Pi*G_4*G_31+8*I*Pi*G_4*G_27-12*I*Pi*G_56*G_10-12*I*Pi*G_58*G_10+24*I*Pi*G_4*G_15-24*I*Pi*G_4*G_16-24*I*Pi*G_4*G_18-12*I*Pi*G_17*G_2-12*I*Pi*G_17*G_1-16*I*Pi*G_34*G_1-6*G_4*G_87+6*G_4*G_86-9*G_658-9*G_659-8*zeta_2*G_24-15*zeta_2*G_5*G_10-12*G_4*G_263-3*G_7*G_4*G_29-6*G_7*G_1*G_14-13*G_287-4*G_289-36*G_290+36*G_291+3*G_768+3*G_769+36*G_292+13*G_293+4*G_294-4*G_295-13*G_296+4*G_297+4*G_298+3*G_299+8*G_302-30*G_303+30*G_304+30*G_305+48*G_306-48*G_307-48*G_308+48*G_309-48*G_310-48*G_311+16*G_312-14*G_314+4*G_318-4*G_319-13*G_320-G_321+G_322+4*G_323-G_324-G_325+2*G_326+4*G_327-4*G_328+4*G_329+14*G_330+4*G_331+4*G_332+5*G_333-G_334+G_335+4*G_336-G_337-G_338-2*G_339-4*G_340-4*G_341-4*G_342-2*G_343+8*G_350-16*G_351-24*G_352+24*G_353-4*G_475-4*G_476+9*G_764-9*G_765-36*G_69*G_10+24*zeta_2*G_11+G_4*G_147+66*zeta_2*G_63;
    ex J_8_0 = 0;
    ex J_8_1 = 0;
    ex J_8_2 = (G_10-G_2)*L_mz+(G_2-2*G_10+G_1)*L_x_m12+G_31+G_12-G_1*G_4+2*G_4*G_10-2*I*Pi*G_10+G_27+I*Pi*G_1-G_20-G_2*G_4-2*G_63+I*Pi*G_2;
    ex J_8_3 = 6*G_4*G_20-3*G_4*G_11-3*G_4*G_12+2*G_9*G_63+2*G_7*G_63-2*G_5*G_63-8*zeta_2*G_1+G_58*G_10+2*G_68+4*G_65-2*G_16*G_10-8*G_4*G_63+2*G_4*G_18+G_46*G_10-2*G_18*G_10-G_7*G_12-G_4*G_58-G_7*G_27-G_7*G_31-G_9*G_27+G_9*G_20+2*G_4*G_16+G_5*G_12-G_4*G_46+G_4*G_45+G_250+4*G_34*G_1-G_9*G_12+G_5*G_31+G_5*G_27-G_5*G_20+G_249+2*G_1*G_14-G_248+2*G_2*G_14+2*G_5*G_4*G_10-I*Pi*G_29-I*Pi*G_45+2*I*Pi*G_15-2*I*Pi*G_16-2*I*Pi*G_18-4*I*Pi*G_61+2*I*Pi*G_27-6*I*Pi*G_20+3*I*Pi*G_12+3*I*Pi*G_11-4*I*Pi*G_60+8*I*Pi*G_63+2*I*Pi*G_31-I*Pi*G_24+G_7*G_4*G_2+I*Pi*G_46+I*Pi*G_48+I*Pi*G_56+I*Pi*G_58-I*Pi*G_28-I*Pi*G_25-I*Pi*G_55-I*Pi*G_7*G_2-4*I*Pi*G_4*G_2-I*Pi*G_9*G_1+2*I*Pi*G_9*G_10-I*Pi*G_7*G_1+2*I*Pi*G_7*G_10-2*I*Pi*G_5*G_10-4*I*Pi*G_4*G_1-I*Pi*G_9*G_2+8*I*Pi*G_4*G_10-8*G_10*G_34+4*G_4*G_60+4*G_4*G_61-G_5*G_4*G_2-G_5*G_4*G_1+G_28*G_4+G_29*G_4-G_213+4*G_34*G_2+G_56*G_10+G_48*G_10-2*G_31*G_4-G_214+G_212-4*G_10*G_14+G_25*G_4-4*G_102-G_206+I*Pi*G_5*G_2+I*Pi*G_5*G_1+15*zeta_2*G_10+G_9*G_4*G_2-G_9*G_31-2*G_9*G_4*G_10-4*G_280-2*G_4*G_27-2*G_70-4*G_71+(G_18-G_15-G_7*G_10-G_9*G_10-G_46+G_16+G_45+4*G_61-G_5*G_2+G_7*G_2+G_29+3*G_31+G_5*G_10-G_26+G_30+G_20+G_9*G_2-G_27-G_58-8*G_63+G_25-G_12)*L_mz+(12*G_63-2*G_1*G_4-4*G_60-4*G_61+G_56+G_58-G_55-G_7*G_2+4*G_4*G_10+G_48-G_45+G_46+3*G_11+2*G_7*G_10+2*G_9*G_10-G_28-G_29-2*G_5*G_10-G_9*G_2+G_5*G_2-G_9*G_1-2*G_2*G_4+G_5*G_1-G_7*G_1-G_24-G_25-4*G_20-2*G_18+G_12+2*G_15-2*G_16)*L_x_m12+G_7*G_20+G_4*G_55+(2*G_2-2*G_10)*L_mz*L_x_m12-G_4*G_56+G_9*G_4*G_1+G_4*G_24-G_145-G_149-2*G_155+(G_10-G_2)*pow(L_mz,2)+(-G_1+2*G_10-G_2)*pow(L_x_m12,2)-G_131-2*G_137-G_139-G_140-2*G_141-G_121+G_122+4*G_123-G_127+2*G_104+2*G_15*G_10-7*zeta_2*G_2-2*G_45*G_10-4*G_276-2*G_69+4*G_272+G_77+4*G_78-G_80-G_81-G_86+G_87+G_88-G_76-2*G_4*G_15-G_4*G_48+G_7*G_4*G_1-2*G_7*G_4*G_10+G_207+G_208+16*G_286-4*G_270;
    ex J_8_4 = -16*G_9*G_286+2*G_354-3*G_355+3*G_356-16*G_7*G_286-G_46*G_13-2*G_165*G_10+2*G_164*G_10+4*G_70*G_10+G_178*G_10+G_225*G_10+G_220*G_10-8*G_10*G_67+G_219*G_10-G_4*G_128+G_517-4*G_747-4*G_748+2*G_251*G_10-2*G_209*G_10-6*G_212*G_10-G_749+G_750+10*G_478-6*G_4*G_78-9*G_4*G_64+4*G_27*G_14+4*G_9*G_71+G_47*G_20+4*G_4*G_259-G_45*G_27-7*zeta_2*G_58-8*zeta_2*G_56+8*zeta_2*G_55-8*zeta_2*G_48-16*G_4*G_284+2*G_55*G_63+10*G_45*G_63+4*G_19*G_27-G_37*G_12-4*G_16*G_27-4*G_16*G_31-4*G_16*G_12+4*G_16*G_20-G_4*G_225-4*G_4*G_249-G_4*G_220-G_4*G_219-G_4*G_184-4*G_4*G_250+G_57*G_20-G_4*G_183-4*G_745+4*G_746-2*G_206*G_10+G_469-G_470-4*G_471+G_472+G_473+8*G_4*G_280+2*G_474+G_39*G_4*G_2+G_39*G_4*G_1+4*G_5*G_34*G_2+4*G_5*G_34*G_1-4*G_7*G_34*G_2-4*G_17*G_4*G_2-4*G_17*G_4*G_1-4*G_19*G_4*G_2+4*G_48*G_4*G_10-4*G_19*G_4*G_1+G_37*G_4*G_2+G_37*G_4*G_1-7*zeta_2*G_46+7*zeta_2*G_45+32*zeta_2*G_60+28*zeta_2*G_61+4*G_743-4*G_744-G_55*G_12+42*zeta_2*G_20+G_9*G_139+I*Pi*G_7*G_28+I*Pi*G_7*G_25+I*Pi*G_7*G_24+I*Pi*G_9*G_29+I*Pi*G_9*G_28+I*Pi*G_7*G_29-G_49*G_27+8*G_4*G_276-4*G_466-4*G_467-5*G_468-G_57*G_12-G_59*G_12+G_59*G_20-G_57*G_27-2*G_740+2*G_742+4*G_465-G_57*G_31+4*G_464-4*I*Pi*G_265-18*I*Pi*G_71-3*I*Pi*G_120-32*I*Pi*G_286-4*I*Pi*G_217+6*I*Pi*G_123+9*I*Pi*G_65-3*I*Pi*G_76-3*I*Pi*G_75-4*I*Pi*G_216-12*I*Pi*G_101+4*I*Pi*G_134+6*I*Pi*G_78-I*Pi*G_218-2*I*Pi*G_131-3*I*Pi*G_79-2*I*Pi*G_149+16*I*Pi*G_283-2*I*Pi*G_145+9*I*Pi*G_64-4*I*Pi*G_70+16*I*Pi*G_284-8*I*Pi*G_276+4*I*Pi*G_68-4*I*Pi*G_69-G_59*G_31+6*G_738+6*G_739-10*zeta_2*G_27-14*zeta_2*G_31-G_49*G_31-6*G_4*G_82+4*I*Pi*G_153+4*I*Pi*G_152+4*I*Pi*G_135-2*I*Pi*G_127-4*I*Pi*G_100+8*I*Pi*G_96+8*I*Pi*G_97-8*I*Pi*G_155-8*I*Pi*G_137-2*I*Pi*G_87-2*I*Pi*G_88-4*I*Pi*G_93-4*I*Pi*G_94-4*I*Pi*G_99-8*I*Pi*G_95+8*I*Pi*G_91+4*I*Pi*G_98-8*I*Pi*G_280+4*I*Pi*G_92+4*I*Pi*G_250+4*I*Pi*G_249-4*I*Pi*G_248+4*I*Pi*G_208+24*I*Pi*G_272+8*G_97*G_10+8*G_96*G_10-4*G_7*G_34*G_1-4*G_9*G_34*G_2-4*G_9*G_34*G_1+G_4*G_218+G_4*G_182+G_4*G_224-G_4*G_124+G_4*G_260+2*G_248*G_10-4*G_34*G_25+16*G_10*G_162+16*G_10*G_85+8*G_4*G_137+8*G_4*G_155-4*G_4*G_134-4*G_4*G_135-4*G_4*G_152-4*G_7*G_272-4*G_5*G_102-4*G_5*G_276-4*G_5*G_280-4*G_5*G_270+4*G_5*G_272-4*G_4*G_257-9*G_4*G_65-G_47*G_27-G_4*G_125+G_183*G_10-8*G_89*G_10-6*G_737-6*G_88*G_10+4*G_17*G_12-12*G_20*G_14-8*G_1*G_162-8*G_19*G_63-4*G_34*G_28+G_4*G_266+8*G_91*G_10+8*G_90*G_10-G_47*G_12+6*G_86*G_10+12*G_34*G_12-6*G_87*G_10+12*G_34*G_11-2*G_513+6*G_5*G_4*G_20-8*G_16*G_4*G_10-8*G_18*G_4*G_10+G_49*G_4*G_2+G_49*G_4*G_1+G_57*G_4*G_2-2*G_514-G_515+G_516+G_57*G_4*G_1+G_59*G_4*G_2+2*G_39*G_63+2*G_37*G_63-16*G_34*G_60-16*G_34*G_61-24*G_34*G_20+7*G_221*G_10+G_48*G_13+4*G_2*G_67+12*G_4*G_269-8*G_95*G_10+G_4*G_176-G_4*G_268-G_4*G_267-G_4*G_262-G_4*G_129+I*Pi*G_9*G_25+I*Pi*G_9*G_24+2*G_512-G_762-G_763+2*G_46*G_27+2*G_46*G_31-8*G_2*G_85-24*G_4*G_272-8*zeta_2*G_5*G_1-7*zeta_2*G_5*G_2-24*G_4*G_104+G_35*G_12-G_5*G_145-G_5*G_149+3*G_9*G_4*G_12+2*G_9*G_4*G_31+3*G_9*G_4*G_11+2*G_9*G_4*G_27+4*G_5*G_4*G_61+4*G_5*G_4*G_60-4*G_7*G_4*G_61-4*G_7*G_4*G_60-3*G_5*G_4*G_12-2*G_5*G_4*G_31-3*G_5*G_4*G_11-2*G_5*G_4*G_27-6*G_7*G_4*G_20+3*G_7*G_4*G_12-4*G_216*G_10+2*G_7*G_4*G_31+3*G_7*G_4*G_11+2*G_7*G_4*G_27-6*G_9*G_4*G_20+G_59*G_4*G_1-2*G_55*G_14-2*G_45*G_14-4*G_259*G_10-4*G_258*G_10-4*G_223*G_10-4*G_222*G_10-8*G_60*G_14-8*G_61*G_14-4*G_18*G_27-4*G_18*G_31-4*G_18*G_12+4*G_18*G_20+18*G_4*G_71+32*G_163*G_10+4*G_19*G_12+4*G_7*G_280+4*G_7*G_270-6*G_4*G_123-6*G_4*G_141+2*G_4*G_127+2*G_4*G_131+2*G_4*G_145+2*G_4*G_149+3*G_4*G_120+3*G_4*G_138-zeta_2*G_30+16*G_18*G_63-G_49*G_12+16*G_16*G_63-8*G_15*G_63+G_570+2*G_58*G_27+7*zeta_2*G_7*G_2+G_571+2*G_58*G_31+2*G_56*G_27+2*G_56*G_31+2*G_48*G_27+G_760+G_761+2*G_48*G_31+3*G_673-G_674+G_675+G_676-2*G_5*G_141+4*G_5*G_78-G_5*G_127-G_5*G_131-3*G_669-3*G_670-3*G_671+3*G_672-G_569+8*zeta_2*G_7*G_1+2*G_56*G_14+6*G_12*G_14-15*zeta_2*G_9*G_10-G_5*G_139-G_5*G_76-4*G_9*G_4*G_61-4*G_9*G_4*G_60-G_5*G_80+4*G_5*G_65+4*G_5*G_123+G_55*G_20+4*G_4*G_248+6*G_11*G_14+4*G_9*G_10*G_14+8*G_9*G_4*G_63-8*G_5*G_34*G_10+8*G_9*G_34*G_10-G_35*G_4*G_1-G_35*G_4*G_2-G_58*G_13+16*G_63*G_14+3*G_668+4*G_7*G_10*G_14-2*G_35*G_63+8*G_7*G_4*G_63-4*G_4*G_208+6*G_634+4*G_18*G_4*G_1+4*G_18*G_4*G_2+8*G_7*G_34*G_10-G_9*G_4*G_25+2*G_58*G_14+7*G_215*G_10-16*G_163*G_1+4*G_56*G_4*G_10-G_4*G_146-G_9*G_4*G_24+2*G_5*G_1*G_14+2*G_5*G_2*G_14-G_7*G_4*G_28-G_9*G_4*G_28-G_9*G_4*G_29-2*G_9*G_1*G_14-2*G_9*G_2*G_14-G_7*G_4*G_24-G_7*G_4*G_25+G_257*G_10+4*G_58*G_4*G_10-5*G_58*G_20-15*zeta_2*G_15+15*zeta_2*G_16+G_56*G_20+G_48*G_20-5*G_46*G_20+G_263*G_10+G_5*G_4*G_29+G_751-G_752+G_37*G_20+G_5*G_4*G_25+G_35*G_27+G_5*G_4*G_28+G_35*G_31+G_268*G_10+G_267*G_10-2*G_7*G_2*G_14+G_262*G_10+G_261*G_10+G_226*G_10+G_5*G_4*G_24-16*G_4*G_283-G_4*G_143-G_35*G_20+12*G_4*G_270-G_37*G_31+2*G_58*G_12-G_4*G_255+2*G_47*G_63-4*G_68*G_10+2*G_49*G_63+2*G_59*G_63+2*G_57*G_63+8*G_92*G_10-4*G_4*G_273+G_664+G_665-G_666-G_667-4*G_34*G_24+3*G_660+3*G_661-G_662+G_663+2*G_4*G_88-G_55*G_31-2*G_39*G_4*G_10-16*G_770-4*G_93*G_10+12*G_4*G_102+16*G_797+16*G_800+16*G_801-96*G_802-4*G_99*G_10-4*G_94*G_10-2*G_59*G_4*G_10-4*G_100*G_10-2*G_55*G_4*G_10-2*G_57*G_4*G_10+G_456+2*G_5*G_104-G_4*G_256+(numeric(-2,3)*G_2+numeric(2,3)*G_10)*pow(L_mz,3)+(numeric(2,3)*G_2+numeric(-4,3)*G_10+numeric(2,3)*G_1)*pow(L_x_m12,3)+(-12*G_63+2*G_1*G_4+4*G_60+4*G_61-G_56-G_58+G_55+G_7*G_2-4*G_4*G_10-G_48+G_45-G_46-3*G_11-2*G_7*G_10-2*G_9*G_10+G_28+G_29+2*G_5*G_10+G_9*G_2-G_5*G_2+G_9*G_1+2*G_2*G_4-G_5*G_1+G_7*G_1+G_24+G_25+4*G_20+2*G_18-G_12-2*G_15+2*G_16)*pow(L_x_m12,2)+3*G_4*G_79-2*G_49*G_4*G_10+8*zeta_2*G_28-2*G_47*G_4*G_10-G_4*G_214+7*zeta_2*G_29+3*G_357-2*G_45*G_4*G_10+G_4*G_254+7*zeta_2*G_25+G_45*G_4*G_1-2*G_46*G_4*G_2-2*G_48*G_4*G_1-2*G_46*G_4*G_1-2*G_9*G_104-2*G_56*G_4*G_1+G_55*G_4*G_1-2*G_56*G_4*G_2+G_55*G_4*G_2-2*G_48*G_4*G_2-2*G_58*G_4*G_2-4*G_265*G_10-4*G_264*G_10+2*G_9*G_155+2*G_7*G_155-16*G_463+2*G_7*G_137+G_7*G_145+G_7*G_149-4*G_5*G_71+4*I*Pi*G_9*G_4*G_2-8*I*Pi*G_7*G_4*G_10-4*I*Pi*G_5*G_4*G_1+8*I*Pi*G_5*G_4*G_10+4*I*Pi*G_7*G_4*G_2+4*I*Pi*G_7*G_4*G_1-4*I*Pi*G_5*G_4*G_2+2*G_7*G_141+4*G_1*G_67+2*G_48*G_14+2*G_46*G_14+4*G_477-G_5*G_121-4*G_7*G_78+G_7*G_127+G_7*G_131-2*G_25*G_14+6*G_633-4*G_18*G_14-2*G_58*G_4*G_1+32*G_34*G_63-4*I*Pi*G_4*G_48-4*I*Pi*G_4*G_56-4*I*Pi*G_4*G_58-4*I*Pi*G_46*G_10+8*I*Pi*G_18*G_10+4*I*Pi*G_4*G_45+4*I*Pi*G_4*G_55-4*I*Pi*G_16*G_2+2*I*Pi*G_58*G_2+2*I*Pi*G_58*G_1-4*I*Pi*G_5*G_61-4*I*Pi*G_5*G_60+2*I*Pi*G_55*G_10+2*I*Pi*G_37*G_10+2*I*Pi*G_39*G_10+8*I*Pi*G_16*G_10-I*Pi*G_57*G_2-I*Pi*G_57*G_1+4*I*Pi*G_4*G_24+G_39*G_20-G_37*G_27-G_39*G_31+4*G_793+8*G_794+(8*G_9*G_63+8*G_7*G_63-8*G_5*G_63+6*G_58*G_10+2*G_68-G_261-G_65-8*G_16*G_10+G_260+6*G_46*G_10-8*G_18*G_10+3*G_259+G_7*G_12+G_7*G_27-3*G_7*G_31+G_5*G_29+4*G_18*G_2+G_9*G_27-G_9*G_20+G_5*G_30-G_256-G_5*G_12-G_250-G_251+G_9*G_12+G_252-G_253-G_49*G_10-G_57*G_10-G_59*G_10+3*G_5*G_31-G_5*G_27+G_5*G_20+G_249-G_37*G_10-G_39*G_10-G_47*G_10-G_248-2*G_58*G_2-G_5*G_26-G_7*G_30+G_7*G_26-G_9*G_30+G_9*G_26-2*G_46*G_2-2*G_48*G_2-2*G_56*G_2+G_5*G_25+4*G_5*G_61-4*G_7*G_61-4*G_9*G_61-G_226+3*G_222-G_7*G_25-3*G_221+G_58*G_3-G_56*G_3-G_219+G_217+G_218+G_39*G_2+G_37*G_2-G_35*G_2-4*G_19*G_2+4*G_216+4*G_16*G_2-3*G_213+2*G_56*G_10+2*G_48*G_10-G_48*G_3+G_46*G_3-2*G_214-G_55*G_10-4*G_215+3*G_212+G_211-G_210+4*G_102-16*G_284+G_206+3*zeta_2*G_10-3*G_9*G_31-12*G_280-G_9*G_29-4*G_278-4*G_279-2*G_70+G_71+G_45*G_2+G_59*G_2+G_57*G_2+G_47*G_2+G_49*G_2+G_55*G_2-4*G_17*G_2-G_7*G_20+G_35*G_10+G_144+G_145-G_147-G_148-3*G_149-2*G_150-4*G_151-4*G_153-4*G_154-8*G_155-G_143-G_129-G_130-3*G_131+2*G_132+4*G_133-4*G_135+4*G_136+8*G_137+G_139+G_140-G_141+4*G_19*G_10+G_121-G_122-G_123-G_125+G_126+G_127-G_7*G_29+4*G_17*G_10-8*G_104+4*G_15*G_10-3*zeta_2*G_2-5*G_45*G_10+4*G_276+4*G_100-4*G_97-4*G_96-2*G_69-4*G_272-G_77-G_78+G_80+G_81+3*G_82-3*G_86+3*G_87+3*G_88+4*G_89-4*G_90-4*G_91-4*G_92+4*G_93+4*G_95+4*G_275-4*G_274+G_76-G_164+G_165+G_166+G_176-G_177-G_184-G_207+G_208+G_209-G_263+G_264+4*G_265+48*G_286-G_268-G_9*G_25+4*G_270)*L_mz+(G_262+12*G_4*G_20-6*G_4*G_11-6*G_4*G_12-12*G_9*G_63-12*G_7*G_63+12*G_5*G_63+5*zeta_2*G_1-6*G_58*G_10+G_261+G_65+12*G_16*G_10-G_260-16*G_4*G_63+4*G_4*G_18-6*G_46*G_10+12*G_18*G_10-4*G_259+9*G_64-4*G_258-G_7*G_12-2*G_4*G_58+4*G_257+4*G_273-G_5*G_29-4*G_18*G_2+4*G_9*G_20+4*G_4*G_16+G_255+G_256+G_5*G_12-2*G_4*G_46+2*G_4*G_45+2*G_250+8*G_34*G_1-G_9*G_12-G_254+2*G_49*G_10+2*G_57*G_10+2*G_59*G_10-4*G_5*G_20+2*G_249-4*G_1*G_14+2*G_37*G_10+2*G_39*G_10+2*G_47*G_10-2*G_248-4*G_2*G_14+2*G_58*G_2+4*G_5*G_4*G_10+2*G_56*G_1+2*G_58*G_1+2*G_46*G_2+2*G_48*G_2+2*G_56*G_2-G_5*G_25-G_5*G_28-4*G_5*G_61-4*G_5*G_60+4*G_7*G_61+4*G_7*G_60+4*G_9*G_61+4*G_9*G_60+2*G_46*G_1+2*G_48*G_1+2*G_7*G_4*G_2+G_225+G_226-4*G_222-4*G_223-G_224+G_7*G_25+G_220+4*G_221-G_5*G_24-16*G_10*G_34+G_219+8*G_4*G_60+8*G_4*G_61-4*G_217-G_218-2*G_5*G_4*G_2-2*G_5*G_4*G_1+2*G_28*G_4+2*G_29*G_4-G_39*G_2-G_37*G_2+G_35*G_2+4*G_19*G_2-4*G_216-4*G_16*G_2+3*G_213+8*G_34*G_2-4*G_16*G_1-6*G_56*G_10-6*G_48*G_10-4*G_31*G_4-4*G_18*G_1+3*G_214+2*G_55*G_10+4*G_215-3*G_212+8*G_10*G_14+2*G_25*G_4-4*G_102+16*G_283+16*G_284-2*G_206+G_9*G_24+G_7*G_24-8*zeta_2*G_10+2*G_9*G_4*G_2-4*G_9*G_4*G_10+G_9*G_29-4*G_4*G_27+4*G_277+4*G_278-10*G_71-G_55*G_1-G_39*G_1-G_45*G_2-G_45*G_1-G_37*G_1+G_35*G_1-3*G_9*G_11+4*G_19*G_1-G_57*G_1-G_59*G_2-G_57*G_2-G_47*G_1-G_47*G_2-G_49*G_1-G_49*G_2-G_55*G_2-G_59*G_1+4*G_17*G_2+4*G_17*G_1+4*G_7*G_20+3*G_5*G_11-3*G_7*G_11-2*G_35*G_10+2*G_4*G_55-2*G_4*G_56+2*G_9*G_4*G_1+2*G_4*G_24+G_146+G_147+4*G_152+4*G_153-4*G_155+G_142+G_143+G_129+4*G_134+4*G_135-4*G_137-3*G_138-G_139+2*G_140+10*G_141-8*G_19*G_10-3*G_120-G_121-2*G_122-2*G_123+G_124+G_125+G_128+G_7*G_29-8*G_17*G_10+G_9*G_28+20*G_104-4*G_15*G_10+3*zeta_2*G_2+6*G_45*G_10+G_7*G_28-12*G_101-4*G_100-4*G_99+8*G_97+4*G_98+8*G_96+16*G_272-2*G_77-2*G_78-3*G_79-G_80+2*G_81+6*G_82+4*G_86-4*G_87-4*G_88-8*G_89+8*G_90+8*G_91+4*G_92-4*G_93-4*G_94-8*G_95+4*G_274-G_76-4*G_4*G_15-2*G_4*G_48+2*G_7*G_4*G_1-3*G_75+2*G_164-2*G_165-2*G_166-G_176+G_177+G_178-G_182+G_183+G_184-4*G_7*G_4*G_10+2*G_207+2*G_208+4*G_263-4*G_264-4*G_265-G_266+G_267-64*G_286+G_268-12*G_269+G_9*G_25-4*G_270)*L_x_m12+8*G_495+4*G_496+4*G_497+4*G_494+4*G_358+G_45*G_20-G_39*G_27-16*G_163*G_2-G_45*G_31-G_45*G_12-16*G_799-G_55*G_27+27*zeta_2*G_4*G_1+27*zeta_2*G_4*G_2+2*G_56*G_12+4*G_635-4*G_636+32*G_4*G_286+4*G_9*G_276-G_4*G_213-4*G_5*G_10*G_14-8*G_5*G_4*G_63+G_56*G_13+G_47*G_4*G_1+G_47*G_4*G_2+4*G_4*G_100+4*G_9*G_102+2*I*Pi*G_48*G_1+2*I*Pi*G_56*G_2+4*I*Pi*G_4*G_25-I*Pi*G_59*G_1-I*Pi*G_45*G_1+24*I*Pi*G_4*G_20+2*I*Pi*G_56*G_1+6*I*Pi*G_7*G_20+6*I*Pi*G_9*G_20+2*I*Pi*G_48*G_2-12*I*Pi*G_4*G_11-8*I*Pi*G_17*G_10-I*Pi*G_55*G_2+4*I*Pi*G_4*G_28+2*I*Pi*G_46*G_1+2*I*Pi*G_5*G_27+2*I*Pi*G_5*G_31-I*Pi*G_55*G_1-I*Pi*G_45*G_2+4*G_16*G_4*G_2-15*zeta_2*G_7*G_10+4*G_16*G_4*G_1+4*G_4*G_99+16*G_5*G_286+6*I*Pi*G_82-4*I*Pi*G_264-3*I*Pi*G_139+6*I*Pi*G_141+24*I*Pi*G_104-I*Pi*G_182-I*Pi*G_254-4*I*Pi*G_206+2*I*Pi*G_164+4*I*Pi*G_207-12*I*Pi*G_270-12*I*Pi*G_269-I*Pi*G_212-I*Pi*G_176+2*I*Pi*G_86-2*I*Pi*G_165-2*I*Pi*G_166+4*I*Pi*G_215+4*I*Pi*G_273+4*I*Pi*G_278+4*I*Pi*G_277+4*I*Pi*G_274-8*I*Pi*G_89+8*I*Pi*G_90+4*I*Pi*G_263-12*I*Pi*G_102+G_7*G_139+G_7*G_121+4*G_7*G_71+4*G_9*G_280+4*G_9*G_270-4*G_9*G_272+4*G_7*G_102+G_9*G_145+G_9*G_149+4*G_4*G_206+2*G_4*G_166+2*G_4*G_165-2*G_4*G_164-8*zeta_3*G_1-3*zeta_3*G_2+11*zeta_3*G_10+4*G_15*G_14-4*G_4*G_207+4*G_493+16*G_772+4*G_773+2*G_35*G_4*G_10-2*G_37*G_4*G_10-54*zeta_2*G_4*G_10-8*G_1*G_85-4*G_7*G_65-4*G_7*G_123-18*zeta_2*G_12+G_7*G_76+G_7*G_80+8*G_4*G_95+2*G_491+6*G_492-8*G_4*G_97-8*G_4*G_96-4*G_774-16*G_775+2*G_741-G_4*G_177+2*G_490-4*G_650+4*G_651-3*G_648-3*G_649+I*pow(Pi,3)*G_10-4*G_4*G_68+8*G_34*G_27+8*G_34*G_31+4*G_4*G_70-8*G_4*G_91-8*G_4*G_90+8*G_4*G_89-8*G_48*G_63-8*G_46*G_63-G_39*G_12-G_4*G_178+4*G_4*G_69-4*G_359+I*Pi*G_125+I*Pi*G_178+I*Pi*G_177+I*Pi*G_219+I*Pi*G_184+I*Pi*G_226+I*Pi*G_225+I*Pi*G_262+I*Pi*G_261+I*Pi*G_214+I*Pi*G_213+I*Pi*G_268+I*Pi*G_267+I*Pi*G_255+I*Pi*G_128-3*G_766-G_767+G_7*G_81+2*G_9*G_137+4*G_776+4*G_777-3*G_646+3*G_647+zeta_2*G_26+G_9*G_76+G_9*G_80-4*G_9*G_65-4*G_9*G_123+2*G_9*G_141-4*G_9*G_78+G_9*G_127+G_9*G_131-8*G_2*G_162-G_7*G_77+G_7*G_140+(2*G_46+2*G_5*G_2+2*G_26+16*G_63+2*G_12+2*G_15+2*G_9*G_10-2*G_7*G_2+2*G_7*G_10-2*G_9*G_2-2*G_18-2*G_25-2*G_30-6*G_31-2*G_5*G_10-2*G_29+2*G_58-2*G_16-2*G_45-2*G_20+2*G_27-8*G_61)*L_x_m12*L_mz+4*G_31*G_14+G_5*G_77+G_753+G_754+3*G_755+G_5*G_122-G_5*G_140+4*G_34*G_48+G_457+2*G_458-2*G_459-6*G_460+4*G_461-4*G_462+G_255*G_10+5*G_214*G_10+G_256*G_10-G_5*G_81+G_184*G_10+5*G_213*G_10-2*G_176*G_10-4*G_443+4*G_444-4*G_445-14*G_446+G_447-G_448-4*G_449+G_450+G_451+2*G_452+G_453+G_454+2*G_455+16*G_780+G_440+G_441-2*G_442+4*G_435+13*G_436+G_437-G_438-G_7*G_122+4*G_4*G_223-4*G_439-8*G_782-4*G_34*G_45-4*G_434+4*G_783-4*G_784-4*G_4*G_277-4*G_4*G_274-2*G_166*G_10-G_47*G_31+3*G_4*G_75-G_9*G_122-4*G_4*G_278+G_9*G_140-G_9*G_77+G_9*G_81-2*G_29*G_14-2*G_28*G_14-4*G_16*G_14+2*G_46*G_12+2*G_48*G_12+G_489+I*Pi*G_142+I*Pi*G_256+I*Pi*G_124+I*Pi*G_129+I*Pi*G_146+I*Pi*G_147+I*Pi*G_143+I*Pi*G_183+I*Pi*G_220+4*I*Pi*G_257-I*Pi*G_260-4*I*Pi*G_222-3*I*Pi*G_138-I*Pi*G_266+4*I*Pi*G_221-3*I*Pi*G_80-4*I*Pi*G_223-I*Pi*G_224-4*I*Pi*G_258-4*I*Pi*G_259-3*I*Pi*G_121-3*G_645+G_486+2*G_487+G_488-4*G_4*G_98+I*Pi*G_35*G_2+I*Pi*G_35*G_1+2*I*Pi*G_57*G_10+4*I*Pi*G_19*G_1-8*I*Pi*G_7*G_63-4*I*Pi*G_16*G_1-4*I*Pi*G_18*G_2-4*G_34*G_29+3*G_4*G_80+3*G_4*G_121+3*G_4*G_139+3*G_4*G_76+4*G_4*G_94+8*G_791+4*G_792-8*G_34*G_18+4*G_4*G_93+4*G_4*G_216-4*G_4*G_215+4*G_4*G_217-3*G_756-3*G_757-4*G_4*G_153-2*G_24*G_14-4*G_217*G_10-2*G_7*G_104-2*G_5*G_137-3*G_386-3*G_387+4*G_376-4*G_377-4*G_378-4*G_379+4*G_380+4*G_394-4*G_395-4*G_396-16*G_397+16*G_399-4*G_401-16*G_402+4*G_403+4*G_404+16*G_407-2*G_5*G_155+4*G_4*G_222-4*G_4*G_221-8*G_34*G_16+3*G_385+G_4*G_212+G_49*G_20+G_177*G_10+4*G_4*G_265-4*G_17*G_20-G_59*G_27-4*G_4*G_92-G_551+G_485-2*G_218*G_10+4*G_19*G_31+G_9*G_121-4*G_19*G_20+4*G_17*G_27+4*G_17*G_31-2*G_260*G_10+7*zeta_2*G_9*G_2+8*zeta_2*G_9*G_1+4*G_46*G_4*G_10+4*G_34*G_46+4*G_4*G_258+16*I*Pi*G_4*G_61+16*I*Pi*G_4*G_60+2*I*Pi*G_46*G_2+2*I*Pi*G_45*G_10-I*Pi*G_59*G_2-I*Pi*G_37*G_2-I*Pi*G_37*G_1-I*Pi*G_39*G_2-I*Pi*G_39*G_1-I*Pi*G_47*G_2-I*Pi*G_47*G_1-I*Pi*G_49*G_2-I*Pi*G_49*G_1+8*I*Pi*G_5*G_63-12*I*Pi*G_4*G_12+3*I*Pi*G_5*G_11-8*I*Pi*G_19*G_10-32*I*Pi*G_4*G_63+4*I*Pi*G_4*G_29+4*I*Pi*G_9*G_4*G_1-8*I*Pi*G_9*G_4*G_10-3*G_368-3*G_369+I*numeric(-1,2)*pow(Pi,3)*G_1+4*G_789+4*G_790+4*G_787+8*G_788-8*G_58*G_63+(2*G_2-2*G_10)*pow(L_mz,2)*L_x_m12+(2*G_10-2*G_2)*L_mz*pow(L_x_m12,2)-16*G_785+4*G_786-G_643+3*G_644-8*G_17*G_63+6*G_384-G_758+G_759-4*I*Pi*G_18*G_1+2*I*Pi*G_47*G_10+2*I*Pi*G_49*G_10-I*Pi*G_5*G_29-I*Pi*G_5*G_28-I*Pi*G_5*G_25-I*Pi*G_5*G_24-2*I*Pi*G_35*G_10-8*I*Pi*G_9*G_63-3*I*Pi*G_7*G_12-3*I*Pi*G_7*G_11-3*I*Pi*G_9*G_12-3*I*Pi*G_9*G_11-6*I*Pi*G_5*G_20+3*I*Pi*G_5*G_12+4*I*Pi*G_19*G_2-4*I*Pi*G_48*G_10+4*I*Pi*G_7*G_61+4*I*Pi*G_7*G_60+G_554-G_555-G_556-8*G_56*G_63-6*G_364+6*G_365+6*G_366+3*G_367+G_641-G_642-G_4*G_226-G_4*G_261+6*G_383-4*G_481+G_552+G_553+I*numeric(-1,2)*pow(Pi,3)*G_2+4*G_381-6*G_382+8*G_34*G_15+15*zeta_2*G_18-G_4*G_142+G_479-G_480+4*G_34*G_58+4*G_34*G_56-4*G_639-4*G_640-4*G_34*G_55-4*G_362+G_482-4*G_363+G_483+2*G_484+4*G_400+4*G_4*G_264-4*G_637+4*G_638-4*G_360+4*G_361+(G_18-G_15-G_7*G_10-G_9*G_10-G_46+G_16+G_45+4*G_61-G_5*G_2+G_7*G_2+G_29+3*G_31+G_5*G_10-G_26+G_30+G_20+G_9*G_2-G_27-G_58-8*G_63+G_25-G_12)*pow(L_mz,2)+4*I*Pi*G_9*G_61+4*I*Pi*G_9*G_60+16*I*Pi*G_34*G_2-2*I*Pi*G_7*G_31-2*I*Pi*G_7*G_27-2*I*Pi*G_9*G_31-2*I*Pi*G_9*G_27-8*I*Pi*G_4*G_31-8*I*Pi*G_4*G_27-4*I*Pi*G_56*G_10-4*I*Pi*G_58*G_10-8*I*Pi*G_4*G_15+8*I*Pi*G_4*G_16+8*I*Pi*G_4*G_18+4*I*Pi*G_17*G_2+4*I*Pi*G_17*G_1+16*I*Pi*G_34*G_1-32*I*Pi*G_34*G_10-4*I*Pi*G_4*G_46-6*G_632+2*I*Pi*G_59*G_10+4*G_652-4*G_653+4*G_654+4*G_655+3*G_656-3*G_657+8*G_17*G_4*G_10+8*G_19*G_4*G_10+G_45*G_4*G_2+12*G_4*G_101+4*G_7*G_276+2*G_4*G_87-2*G_4*G_86-3*G_658-3*G_659+8*zeta_2*G_24+15*zeta_2*G_5*G_10-4*G_4*G_263-G_7*G_4*G_29-2*G_7*G_1*G_14+13*G_287+8*G_290-8*G_291+G_768+G_769-8*G_292-13*G_293-4*G_294+4*G_295+13*G_296-4*G_297-4*G_298-3*G_299+4*G_303-4*G_304-4*G_305-8*G_306+8*G_307+8*G_308-8*G_309+8*G_310+8*G_311-16*G_312+14*G_314-4*G_318+4*G_319+13*G_320+G_321-G_322-4*G_323+G_324+G_325-2*G_326-4*G_327+4*G_328-4*G_329-14*G_330-4*G_331-4*G_332-5*G_333+G_334-G_335-4*G_336+G_337+G_338+2*G_339+4*G_340+4*G_341+4*G_342+2*G_343-2*G_352+2*G_353+4*G_475+4*G_476+3*G_764-3*G_765+4*G_69*G_10-24*zeta_2*G_11-G_4*G_147-66*zeta_2*G_63;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_C_symbolic.mpl <==
U_C := Matrix(8, 8, [[2*eps/(mZ2-t)^3*(2*eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51
*eps^2*mZ2^2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*eps+
12*mZ2^2*t)/mZ2,6*eps/(mZ2-t)^3*(2*eps-1)*(eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*
eps-4*mZ2*t)/mZ2,0,0,0,0,0,0],[-2*eps^2*(2*eps-1)*(7*eps*mZ2*t-eps*t^2+2*mZ2^2
*eps-5*mZ2*t+t^2-2*mZ2^2)/mZ2/(mZ2-t)^2,-6*eps^2*(2*eps-1)*(eps-1)*(t+mZ2)/mZ2
/(mZ2-t)^2,0,0,0,0,0,0],[0,0,-3/2*eps^2/mN2*(3*eps-1)*(2*eps-1)*(3*eps-2)/(4*
eps-1),0,0,0,0,0],[0,0,-1/2*eps^2/(mN2-s)*(3*eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2
)/mN2/(4*eps-1),-2*eps^2/(mN2-s)*(2*eps-1)*(3*eps-1)*s,0,0,0,0],[eps^2*r1*(2*
eps-1)*(5*t*eps*mZ2*s+2*eps*mN2*t^2-6*eps*mN2*mZ2*s-t^2*s*eps-6*t*eps*mN2^2+6*
eps*mN2^2*mZ2+6*t*eps*mN2*s+2*eps*mN2*mZ2*t-4*mN2^2*mZ2-2*mZ2*t*mN2+4*mN2*mZ2*
s-4*t*s*mZ2+4*mN2^2*t-t^2*mN2+t^2*s-4*t*mN2*s)/mN2/(mZ2-t)^3/(s+mN2),3*eps^2*
r1*(2*eps-1)*(eps-1)*t/mN2/(mZ2-t)^3,1/2*eps^2*r1*(2*eps-1)*(3*eps-2)*(-3*eps*
t-eps*mZ2+16*mN2*eps+t-4*mN2)/mN2/(mZ2-t)^2/(4*eps-1),0,-eps^2*r1*(2*eps-1)*(
eps*mN2*t-2*eps*mZ2*t+7*eps*mN2*mZ2+mZ2*t-4*mN2*mZ2)/mN2/(mZ2-t)^2,-eps^2*r1*(
2*eps-1)*(3*eps-2)*(-t+4*mN2)/(mZ2-t)^2/(s+mN2),0,0],[2*eps^2*r3*(2*eps-1)*(-8
*mZ2*t^2*mN2*s-3*eps*mN2*t^3*s+22*eps*mN2^2*mZ2*t^2-7*eps*mN2^2*mZ2^2*t-2*eps*
mN2*mZ2^3*s-9*mN2*mZ2^2*t*s-12*mN2^2*eps*mZ2^2*s+12*mN2^2*eps*t^2*s-2*eps*mN2*
mZ2^2*t^2-5*t^2*eps*mZ2^2*s-2*eps*mN2*mZ2*t^3+t^3*eps*mZ2*s-mN2^2*t^3+2*mN2^2*
mZ2^3-8*mN2^3*mZ2^2+8*t^2*mN2^3-mZ2*t^3*s+t^3*mN2*mZ2+2*mN2*mZ2^3*s-8*t^2*mN2^
2*s-2*eps*mN2^2*mZ2^3+3*mN2*t^3*s-16*mN2^2*mZ2*t^2+3*mN2^2*mZ2^2*t+3*eps*mN2^2
*t^3+4*mZ2^2*t^2*s+8*mN2^2*mZ2^2*s+2*mN2*mZ2^2*t^2+12*mN2^3*eps*mZ2^2-12*mN2^3
*eps*t^2+10*eps*mN2*mZ2*t^2*s+11*eps*mN2*mZ2^2*t*s)/mZ2/(mZ2-t)^3/(-mZ2+4*mN2)
/(s+mN2)/mN2,-6*eps^2*r3*(2*eps-1)*(eps-1)*(-3*t^2*mN2-2*mZ2*t*mN2+mN2*mZ2^2+
mZ2*t^2)/(-mZ2+4*mN2)/mZ2/(mZ2-t)^3/mN2,eps^2*r3*(2*eps-1)*(3*eps-2)*(2*mZ2*t-
mZ2^2-2*mN2*mZ2+8*eps*mN2*mZ2+8*eps*mN2*t-2*mN2*t-7*eps*mZ2*t+3*mZ2^2*eps)/mN2
/(mZ2-t)^2/(4*eps-1)/mZ2,0,-2*eps^2*r3*(2*eps-1)*(-mZ2^2*t^2-6*mN2^2*mZ2^2+2*t
^2*mN2*mZ2+6*mN2*mZ2^2*t-5*eps*mN2*mZ2*t^2-11*eps*mN2*mZ2^2*t-12*mZ2*t*mN2^2+
28*mZ2*t*eps*mN2^2-4*t^2*eps*mN2^2+2*t^2*mN2^2+8*eps*mN2^2*mZ2^2+2*eps*mZ2^2*t
^2)/mN2/(mZ2-t)^2/(-mZ2+4*mN2)/mZ2,-2*eps^2*r3*(2*eps-1)*(3*eps-2)*(-t+4*mN2)*
(-mZ2*t+2*mN2*t+2*mN2*mZ2)/(mZ2-t)^2/(-mZ2+4*mN2)/(s+mN2)/mZ2,0,0],[-1/2*eps/(
mN2-s)/(mZ2-t)^3*t*(-2*eps*mN2*mZ2*t^2-4*eps*mN2*mZ2^2*t+4*mZ2*t*eps*mN2^2-39*
eps*mN2*mZ2^2*s-6*t^2*s*mZ2*eps^2+8*t^2*mN2*mZ2*eps^2+5*t^2*s*mN2*eps^2+2*t^2*
eps*mZ2*s+26*mZ2^2*t*s*eps^2-8*mZ2^2*t*eps*s+12*mZ2^2*t*mN2*eps^2-8*mZ2*t*mN2^
2*eps^2+83*mN2*mZ2^2*s*eps^2-52*mN2*mZ2^2*s*eps^3-8*eps^3*mZ2*t^2*mN2-8*mN2*
mZ2^2*t*eps^3-4*t^2*s*mN2*eps^3+8*t*mN2^2*mZ2*eps^3-20*t*eps^3*mZ2^2*s+4*t^2*s
*mZ2*eps^3-t^2*eps*mN2*s-6*mN2^2*mZ2^2+t^2*eps*mN2^2+39*eps*mN2^2*mZ2^2+6*mN2*
mZ2^2*s-5*t^2*mN2^2*eps^2-83*eps^2*mN2^2*mZ2^2+52*mN2^2*mZ2^2*eps^3+4*t^2*mN2^
2*eps^3+8*mZ2*t*s*mN2*eps^2-4*mZ2*t*eps*mN2*s-8*t*mN2*mZ2*s*eps^3)/mN2/mZ2,-3/
2*eps/(mN2-s)/(mZ2-t)^3*(eps-1)*t*(-4*t*s*mZ2*eps^2+4*t*s*mN2*eps^2-4*t*mN2*
mZ2*eps^2-4*t*mN2^2*eps^2+20*mN2^2*mZ2*eps^2-20*mN2*mZ2*s*eps^2+2*t*eps*mZ2*s-
t*eps*mN2*s+t*eps*mN2^2+2*eps*mN2*mZ2*t-13*eps*mN2^2*mZ2+13*eps*mN2*mZ2*s+2*
mN2^2*mZ2-2*mN2*mZ2*s)/mN2/mZ2,1/8*eps^2/(mN2-s)/(mZ2-t)^2*(2*eps-1)*(3*eps-2)
*(-9*eps*t^2-10*eps*mZ2*t+64*eps*mN2*t+3*mZ2^2*eps-16*mN2*t+2*mZ2*t+3*t^2-mZ2^
2)*(s+mN2)/mN2/(4*eps-1),1/2*eps^2/(mN2-s)/(mZ2-t)*(2*eps-1)*(3*eps-1)*(mZ2*s+
2*mN2^2+3*t*s-4*mN2*s+2*s^2),-eps^2/(mN2-s)/(mZ2-t)^2*t*(2*eps-1)^2*(s+mN2)*(-
mN2*t+5*mN2*mZ2-mZ2*t)/mN2,-eps^2/(mN2-s)/(mZ2-t)^2*(2*eps-1)*(3*eps-2)*t*(-t+
4*mN2),-eps^2/(mN2-s)/(mZ2-t)*(4*eps-1)*(2*eps-1)*(-2*mN2*mZ2*s+mZ2*s^2-2*t*
mN2*s+mN2^2*mZ2+2*t*s*mZ2+mN2^2*t+t*s^2),-eps^2*(mN2-s)/(mZ2-t)*(2*eps-1)*(3*
eps-1)],[0,0,0,0,0,0,eps^3*(mN2-s)*(2*eps-1),0]]);
Uinv_C := Matrix(8, 8, [[1/4/(3*eps-2)/(3*eps-1)/t/eps/(2*eps-1)*(mZ2-t)*(t+
mZ2),1/4/(3*eps-2)/(3*eps-1)/t/eps^2/(2*eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*eps
-4*mZ2*t),0,0,0,0,0,0],[-1/12/(3*eps-2)/(3*eps-1)/t/eps/(2*eps-1)/(eps-1)*(mZ2
-t)*(7*eps*mZ2*t-eps*t^2+2*mZ2^2*eps-5*mZ2*t+t^2-2*mZ2^2),-1/12/(3*eps-2)/(3*
eps-1)/t/eps^2/(2*eps-1)/(eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51*eps^2*mZ2^2*t+
2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*eps+12*mZ2^2*t),0,0
,0,0,0,0],[0,0,-2/3/eps^2*mN2/(3*eps-1)/(2*eps-1)/(3*eps-2)*(4*eps-1),0,0,0,0,
0],[0,0,1/6/eps^2/(2*eps-1)/(3*eps-1)/s*(s+mN2),-1/2/eps^2*(mN2-s)/(2*eps-1)/(
3*eps-1)/s,0,0,0,0],[0,-1/4*mZ2/mN2/(2*eps-1)/eps^2/(3*eps-1),1/6*(-mZ2+2*mN2)
/(2*eps-1)/eps^2/mN2/(3*eps-1),0,-1/2/(3*eps-1)/mN2/eps^2/r1/(2*eps-1)*(-mZ2*t
+2*mN2*t+2*mN2*mZ2),1/4/(3*eps-1)/mN2/eps^2/(2*eps-1)/r3*(-mZ2+4*mN2)*mZ2,0,0]
,[1/4*(-2*mN2*mZ2*s+2*mN2^2*mZ2+t*s*mZ2-t^2*mN2-2*t*mN2*s+2*mN2^2*t)*(mZ2-t)/
mN2/t/(-t+4*mN2)/(3*eps-2)/(2*eps-1)/eps/(3*eps-1),1/4*(mZ2^2*t^2*s-2*eps*mN2*
mZ2^2*t^2+7*eps*mN2^2*mZ2^2*t-4*mN2*mZ2^2*t*s-2*t^2*eps*mZ2^2*s-2*mN2^2*eps*
mZ2^2*s+8*eps*mN2*mZ2^2*t*s+mN2*mZ2^2*t^2+2*mN2^3*eps*mZ2^2-4*mN2^2*mZ2^2*t-8*
mZ2*t*mN2^3+28*mZ2*t*mN2^3*eps+8*t*mN2^2*mZ2*s-28*mZ2*t*mN2^2*eps*s-6*eps*mN2^
2*mZ2*t^2-2*mZ2*t^2*mN2*s+2*mN2^2*mZ2*t^2+8*eps*mN2*mZ2*t^2*s-eps*mN2^2*t^3+2*
mN2^3*eps*t^2-2*mN2^2*eps*t^2*s)/mN2^2/t/(-t+4*mN2)/(3*eps-2)/(2*eps-1)/eps^2/
(3*eps-1),-1/6*(s+mN2)*(-7*mZ2^2*eps*mN2-mZ2^2*t+4*mN2*mZ2^2+2*eps*mZ2^2*t+12*
eps*mN2^2*mZ2-8*mN2^2*mZ2+2*mZ2*t*mN2-5*eps*mN2*mZ2*t+2*mN2^2*t+32*mN2^3*eps-4
*t*eps*mN2^2-8*mN2^3)/(-t+4*mN2)/(3*eps-2)/(2*eps-1)/eps^2/mN2^2/(3*eps-1),0,1
/2/(3*eps-1)/mN2^2/eps^2/r1/(2*eps-1)/(3*eps-2)/(-t+4*mN2)*(s+mN2)*(-mZ2^2*t^2
-6*mN2^2*mZ2^2+2*t^2*mN2*mZ2+6*mN2*mZ2^2*t-5*eps*mN2*mZ2*t^2-11*eps*mN2*mZ2^2*
t-12*mZ2*t*mN2^2+28*mZ2*t*eps*mN2^2-4*t^2*eps*mN2^2+2*t^2*mN2^2+8*eps*mN2^2*
mZ2^2+2*eps*mZ2^2*t^2),-1/4/(3*eps-1)/mN2^2/eps^2/(2*eps-1)/r3/(3*eps-2)/(-t+4
*mN2)*(s+mN2)*(-mZ2+4*mN2)*mZ2*(eps*mN2*t-2*eps*mZ2*t+7*eps*mN2*mZ2+mZ2*t-4*
mN2*mZ2),0,0],[0,0,0,0,0,0,0,1/eps^3/(mN2-s)/(2*eps-1)],[-1/8/eps^2/(mN2-s)*(
mZ2-t)/(2*eps-1)^2/(3*eps-1)*(4*eps-1),-1/8/eps^2/(mN2-s)^2/(2*eps-1)^2/(3*eps
-1)*(4*eps*mN2^2*mZ2+12*t*eps*mN2^2-4*eps*mN2*mZ2*t-4*eps*mN2*mZ2*s-12*t*eps*
mN2*s-4*t*eps*mZ2*s+2*t*s*mZ2-mN2^2*mZ2+2*mZ2*t*mN2+mN2*mZ2*s+3*t*mN2*s-3*mN2^
2*t)/mN2,1/6/eps^2/(mN2-s)^2/(2*eps-1)/(3*eps-1)*(t*s*mZ2+mN2^3-2*mN2^2*s+mN2*
s^2)*(s+mN2)/mN2/s,-1/4/eps^2/(mN2-s)/(2*eps-1)/(3*eps-1)*(mZ2*s+2*mN2^2+3*t*s
-4*mN2*s+2*s^2)/s,1/2/eps^2/(mN2-s)^2/(2*eps-1)/(3*eps-1)*t*(s+mN2)*mZ2*(-t+4*
mN2)/mN2/r1,-1/4/eps^2/(mN2-s)^2/(2*eps-1)/(3*eps-1)*(-mZ2+4*mN2)*mZ2*(s+mN2)*
t/mN2/r3,-1/eps^2/(mN2-s)*(mZ2-t)/(2*eps-1)/(3*eps-1),-1/eps^3/(mN2-s)^3/(2*
eps-1)/(3*eps-1)*(4*eps-1)*(-2*mN2*mZ2*s+mZ2*s^2-2*t*mN2*s+mN2^2*mZ2+2*t*s*mZ2
+mN2^2*t+t*s^2)]]);
M_C := Matrix(8, 8, [[3/2*eps*e2+1/2*eps*e4-4*eps*e6,3/2*eps*e2-3/2*eps*e4,0,0
,0,0,0,0],[-1/2*eps*e2+1/2*eps*e4,-1/2*eps*e2-3/2*eps*e4,0,0,0,0,0,0],[0,0,-2*
eps*e9,0,0,0,0,0],[0,0,-2/3*eps*e1+2/3*eps*e9,2*eps*e1-4*eps*e10,0,0,0,0],[-1/
8*eps*o5,1/8*eps*o5,1/6*eps*o5,0,eps*e2-3*eps*e6-eps*e9+eps*e11,1/4*eps*o8,0,0
],[-1/4*eps*o7,-3/4*eps*o7,-eps*o7,0,3*eps*o8,-eps*e4-eps*e6+eps*e9-eps*e13,0,
0],[-3/16*eps*e2-1/16*eps*e4-1/4*eps*e9+3/16*eps*e12+1/16*eps*e14,-3/16*eps*e2
+3/16*eps*e4+3/16*eps*e12-3/16*eps*e14,0,3/8*eps*e2-3/8*eps*e4+3/8*eps*e12-3/8
*eps*e14,3/4*eps*o6,1/8*eps*o9,3/2*eps*e2+1/2*eps*e4-4*eps*e6-4*eps*e10+3/2*
eps*e12+1/2*eps*e14,3/2*eps*e2-3/2*eps*e4-3/2*eps*e12+3/2*eps*e14],[-1/16*eps*
e2+1/16*eps*e4+1/16*eps*e12-1/16*eps*e14,-1/16*eps*e2-3/16*eps*e4-1/4*eps*e9+1
/16*eps*e12+3/16*eps*e14,1/6*eps*e1-1/6*eps*e9,-1/2*eps*e1-1/8*eps*e2-3/8*eps*
e4+1/8*eps*e12+3/8*eps*e14,1/4*eps*o6,-1/8*eps*o9,-1/2*eps*e2+1/2*eps*e4+1/2*
eps*e12-1/2*eps*e14,-1/2*eps*e2-3/2*eps*e4+4*eps*e10-1/2*eps*e12-3/2*eps*e14]]
);


==> anc/topo_D_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    ex ln_2 = log(numeric(2));

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r1 = sqrt(-t*(4*mN2-t));
    ex x_m12 = mN2/s;
    ex ybar = numeric(1,2)*(t+r1)/mN2;

    ex L_x_m12 = log(x_m12);
    ex L_ybar = log(ybar);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_m12,-1);
    ex l_3 = pow(ybar,-1);
    ex l_4 = (-x_m12+1)*pow(ybar,-1);
    ex l_5 = (x_m12-1)*pow(x_m12,-1)*pow(ybar,-1);
    ex l_6 = 2*pow(ybar,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_3},1).evalf();
    ex G_3 = G(lst{l_4},1).evalf();
    ex G_4 = G(lst{l_5},1).evalf();
    ex G_5 = G(lst{l_6},1).evalf();
    ex G_6 = G(lst{l_1, l_2},1).evalf();
    ex G_7 = G(lst{l_1, l_3},1).evalf();
    ex G_8 = G(lst{l_1, l_4},1).evalf();
    ex G_9 = G(lst{l_1, l_5},1).evalf();
    ex G_10 = G(lst{l_2, l_2},1).evalf();
    ex G_11 = G(lst{l_3, l_3},1).evalf();
    ex G_12 = G(lst{l_3, l_4},1).evalf();
    ex G_13 = G(lst{l_3, l_5},1).evalf();
    ex G_14 = G(lst{l_3, l_6},1).evalf();
    ex G_15 = G(lst{l_4, l_3},1).evalf();
    ex G_16 = G(lst{l_4, l_4},1).evalf();
    ex G_17 = G(lst{l_4, l_5},1).evalf();
    ex G_18 = G(lst{l_4, l_6},1).evalf();
    ex G_19 = G(lst{l_5, l_3},1).evalf();
    ex G_20 = G(lst{l_5, l_4},1).evalf();
    ex G_21 = G(lst{l_5, l_5},1).evalf();
    ex G_22 = G(lst{l_5, l_6},1).evalf();
    ex G_23 = G(lst{l_6, l_3},1).evalf();
    ex G_24 = G(lst{l_6, l_6},1).evalf();
    ex G_25 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_26 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_27 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_28 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_29 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_30 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_31 = G(lst{l_1, l_3, l_4},1).evalf();
    ex G_32 = G(lst{l_1, l_3, l_5},1).evalf();
    ex G_33 = G(lst{l_1, l_4, l_3},1).evalf();
    ex G_34 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_35 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_36 = G(lst{l_1, l_5, l_3},1).evalf();
    ex G_37 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_38 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_39 = G(lst{l_1, l_6, l_3},1).evalf();
    ex G_40 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_41 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_42 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_43 = G(lst{l_3, l_1, l_4},1).evalf();
    ex G_44 = G(lst{l_3, l_1, l_5},1).evalf();
    ex G_45 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_46 = G(lst{l_3, l_4, l_3},1).evalf();
    ex G_47 = G(lst{l_3, l_5, l_3},1).evalf();
    ex G_48 = G(lst{l_3, l_6, l_3},1).evalf();
    ex G_49 = G(lst{l_4, l_1, l_3},1).evalf();
    ex G_50 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_51 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_52 = G(lst{l_4, l_3, l_3},1).evalf();
    ex G_53 = G(lst{l_4, l_4, l_3},1).evalf();
    ex G_54 = G(lst{l_4, l_5, l_3},1).evalf();
    ex G_55 = G(lst{l_4, l_6, l_3},1).evalf();
    ex G_56 = G(lst{l_5, l_1, l_3},1).evalf();
    ex G_57 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_58 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_59 = G(lst{l_5, l_3, l_3},1).evalf();
    ex G_60 = G(lst{l_5, l_4, l_3},1).evalf();
    ex G_61 = G(lst{l_5, l_5, l_3},1).evalf();
    ex G_62 = G(lst{l_5, l_6, l_3},1).evalf();
    ex G_63 = G(lst{l_6, l_1, l_3},1).evalf();
    ex G_64 = G(lst{l_6, l_3, l_3},1).evalf();
    ex G_65 = G(lst{l_6, l_6, l_3},1).evalf();
    ex G_66 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_67 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_68 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_69 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_70 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_71 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_72 = G(lst{l_1, l_1, l_3, l_4},1).evalf();
    ex G_73 = G(lst{l_1, l_1, l_3, l_5},1).evalf();
    ex G_74 = G(lst{l_1, l_1, l_4, l_3},1).evalf();
    ex G_75 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_76 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_77 = G(lst{l_1, l_1, l_5, l_3},1).evalf();
    ex G_78 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_79 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_80 = G(lst{l_1, l_1, l_6, l_3},1).evalf();
    ex G_81 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_82 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_83 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_84 = G(lst{l_1, l_3, l_1, l_4},1).evalf();
    ex G_85 = G(lst{l_1, l_3, l_1, l_5},1).evalf();
    ex G_86 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_87 = G(lst{l_1, l_3, l_4, l_3},1).evalf();
    ex G_88 = G(lst{l_1, l_3, l_6, l_3},1).evalf();
    ex G_89 = G(lst{l_1, l_4, l_1, l_3},1).evalf();
    ex G_90 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_91 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_92 = G(lst{l_1, l_4, l_3, l_3},1).evalf();
    ex G_93 = G(lst{l_1, l_4, l_4, l_3},1).evalf();
    ex G_94 = G(lst{l_1, l_4, l_6, l_3},1).evalf();
    ex G_95 = G(lst{l_1, l_5, l_1, l_3},1).evalf();
    ex G_96 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_97 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_98 = G(lst{l_1, l_5, l_4, l_3},1).evalf();
    ex G_99 = G(lst{l_1, l_5, l_6, l_3},1).evalf();
    ex G_100 = G(lst{l_1, l_6, l_1, l_3},1).evalf();
    ex G_101 = G(lst{l_1, l_6, l_3, l_3},1).evalf();
    ex G_102 = G(lst{l_1, l_6, l_6, l_3},1).evalf();
    ex G_103 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_104 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_105 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_106 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_107 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_108 = G(lst{l_3, l_1, l_1, l_4},1).evalf();
    ex G_109 = G(lst{l_3, l_1, l_1, l_5},1).evalf();
    ex G_110 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_111 = G(lst{l_3, l_1, l_4, l_3},1).evalf();
    ex G_112 = G(lst{l_3, l_1, l_6, l_3},1).evalf();
    ex G_113 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_114 = G(lst{l_3, l_3, l_3, l_3},1).evalf();
    ex G_115 = G(lst{l_3, l_4, l_1, l_3},1).evalf();
    ex G_116 = G(lst{l_3, l_4, l_3, l_3},1).evalf();
    ex G_117 = G(lst{l_3, l_5, l_1, l_3},1).evalf();
    ex G_118 = G(lst{l_3, l_6, l_1, l_3},1).evalf();
    ex G_119 = G(lst{l_3, l_6, l_3, l_3},1).evalf();
    ex G_120 = G(lst{l_4, l_1, l_1, l_3},1).evalf();
    ex G_121 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_122 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_123 = G(lst{l_4, l_1, l_4, l_3},1).evalf();
    ex G_124 = G(lst{l_4, l_1, l_6, l_3},1).evalf();
    ex G_125 = G(lst{l_4, l_3, l_1, l_3},1).evalf();
    ex G_126 = G(lst{l_4, l_3, l_3, l_3},1).evalf();
    ex G_127 = G(lst{l_4, l_4, l_1, l_3},1).evalf();
    ex G_128 = G(lst{l_4, l_4, l_3, l_3},1).evalf();
    ex G_129 = G(lst{l_4, l_5, l_1, l_3},1).evalf();
    ex G_130 = G(lst{l_4, l_6, l_1, l_3},1).evalf();
    ex G_131 = G(lst{l_4, l_6, l_3, l_3},1).evalf();
    ex G_132 = G(lst{l_5, l_1, l_1, l_3},1).evalf();
    ex G_133 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_134 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_135 = G(lst{l_5, l_1, l_3, l_3},1).evalf();
    ex G_136 = G(lst{l_5, l_1, l_4, l_3},1).evalf();
    ex G_137 = G(lst{l_5, l_1, l_6, l_3},1).evalf();
    ex G_138 = G(lst{l_5, l_3, l_1, l_3},1).evalf();
    ex G_139 = G(lst{l_5, l_4, l_1, l_3},1).evalf();
    ex G_140 = G(lst{l_5, l_4, l_3, l_3},1).evalf();
    ex G_141 = G(lst{l_5, l_5, l_1, l_3},1).evalf();
    ex G_142 = G(lst{l_5, l_6, l_1, l_3},1).evalf();
    ex G_143 = G(lst{l_5, l_6, l_3, l_3},1).evalf();
    ex G_144 = G(lst{l_6, l_1, l_1, l_3},1).evalf();
    ex G_145 = G(lst{l_6, l_1, l_3, l_3},1).evalf();
    ex G_146 = G(lst{l_6, l_1, l_6, l_3},1).evalf();
    ex G_147 = G(lst{l_6, l_3, l_1, l_3},1).evalf();
    ex G_148 = G(lst{l_6, l_3, l_3, l_3},1).evalf();
    ex G_149 = G(lst{l_6, l_6, l_1, l_3},1).evalf();
    ex G_150 = G(lst{l_6, l_6, l_3, l_3},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -2*L_x_m12-4*L_ybar+2*G_2;
    ex J_1_2 = 2*pow(L_x_m12,2)+8*pow(L_ybar,2)+8*L_x_m12*L_ybar-8*L_ybar*G_2-4*G_2*L_x_m12+4*G_11-zeta_2;
    ex J_1_3 = numeric(-4,3)*pow(L_x_m12,3)-8*pow(L_x_m12,2)*L_ybar-16*L_x_m12*pow(L_ybar,2)+numeric(-32,3)*pow(L_ybar,3)+16*pow(L_ybar,2)*G_2+4*pow(L_x_m12,2)*G_2+16*L_x_m12*L_ybar*G_2-2*zeta_2*G_2+8*G_45+numeric(-32,3)*zeta_3+(4*zeta_2-16*G_11)*L_ybar+(-8*G_11+2*zeta_2)*L_x_m12;
    ex J_1_4 = numeric(32,3)*pow(L_ybar,4)+numeric(2,3)*pow(L_x_m12,4)+numeric(16,3)*pow(L_x_m12,3)*L_ybar+16*pow(L_x_m12,2)*pow(L_ybar,2)+numeric(64,3)*L_x_m12*pow(L_ybar,3)+numeric(-8,3)*pow(L_x_m12,3)*G_2+numeric(-64,3)*pow(L_ybar,3)*G_2-16*pow(L_x_m12,2)*L_ybar*G_2-32*L_x_m12*pow(L_ybar,2)*G_2+(-8*zeta_2+32*G_11)*L_ybar*L_x_m12+numeric(-64,3)*zeta_3*G_2+16*G_114-4*zeta_2*G_11+numeric(-57,4)*zeta_4+(numeric(64,3)*zeta_3+4*zeta_2*G_2-16*G_45)*L_x_m12+(-2*zeta_2+8*G_11)*pow(L_x_m12,2)+(-32*G_45+numeric(128,3)*zeta_3+8*zeta_2*G_2)*L_ybar+(-8*zeta_2+32*G_11)*pow(L_ybar,2);
    ex J_2_0 = numeric(3,2);
    ex J_2_1 = -3*L_x_m12;
    ex J_2_2 = numeric(15,2)*zeta_2+3*pow(L_x_m12,2);
    ex J_2_3 = 11*zeta_3-15*zeta_2*L_x_m12-2*pow(L_x_m12,3);
    ex J_2_4 = numeric(909,8)*zeta_4-22*zeta_3*L_x_m12+15*zeta_2*pow(L_x_m12,2)+pow(L_x_m12,4);
    ex J_3_0 = numeric(1,2);
    ex J_3_1 = 2*I*Pi-2*G_1+L_x_m12;
    ex J_3_2 = -8*I*Pi*G_1+numeric(-27,2)*zeta_2+4*G_6+8*G_10-pow(L_x_m12,2)-4*L_x_m12*G_1;
    ex J_3_3 = -I*pow(Pi,3)+32*I*Pi*G_10+54*zeta_2*G_1+8*G_25-32*G_41-16*G_40+numeric(-37,3)*zeta_3-16*G_29+numeric(2,3)*pow(L_x_m12,3)+4*pow(L_x_m12,2)*G_1+(16*G_10-8*G_6+5*zeta_2)*L_x_m12;
    ex J_3_4 = numeric(-1,3)*pow(L_x_m12,4)+numeric(-8,3)*pow(L_x_m12,3)*G_1+(numeric(22,3)*zeta_3-20*zeta_2*G_1+32*G_29-64*G_41-16*G_25+32*G_40)*L_x_m12+(-5*zeta_2-16*G_10+8*G_6)*pow(L_x_m12,2)+20*zeta_2*G_6-32*G_81+64*G_105-216*zeta_2*G_10+128*G_106+numeric(148,3)*zeta_3*G_1-32*G_103-32*G_70+I*numeric(-52,3)*Pi*zeta_3+16*G_66+64*G_104-128*I*Pi*G_41+4*I*pow(Pi,3)*G_1+numeric(-145,8)*zeta_4+64*G_82;
    ex J_4_0 = 0;
    ex J_4_1 = 0;
    ex J_4_2 = -6*zeta_2-G_11-2*G_7+2*L_ybar*G_2;
    ex J_4_3 = -12*zeta_2*ln_2-4*G_39-2*G_42-4*G_63-2*G_30-3*zeta_2*G_2-3*G_45+8*G_26-2*G_64-12*zeta_2*G_5-4*pow(L_ybar,2)*G_2-4*L_x_m12*L_ybar*G_2+(6*G_11+4*G_23+24*zeta_2)*L_ybar+(12*zeta_2+2*G_11+4*G_7)*L_x_m12;
    ex J_4_4 = -120*zeta_4-2*G_86-12*zeta_2*ln_2*G_2-24*zeta_2*ln_2*G_5+9*zeta_3*G_2-2*zeta_2*G_11-10*zeta_2*G_7-6*zeta_2*G_23-12*zeta_2*G_14-24*zeta_2*G_24-4*G_150-8*G_149-6*G_148-4*G_147-8*G_146-4*G_145+16*G_144-2*G_119-4*G_118-7*G_114-2*G_113-4*G_112-2*G_110-32*G_67+8*G_71+16*G_80+8*G_83-4*G_88+16*G_100-4*G_101-8*G_102+8*G_107+numeric(16,3)*pow(L_ybar,3)*G_2+(-12*zeta_2-4*G_7-2*G_11)*pow(L_x_m12,2)+(-48*zeta_2-8*G_23-12*G_11)*pow(L_ybar,2)-12*zeta_2*pow(ln_2,2)+(-48*zeta_2-8*G_23-12*G_11)*L_ybar*L_x_m12+(6*G_45+4*G_42+24*zeta_2*ln_2-16*G_26+4*G_30+8*G_63+6*zeta_2*G_2+24*zeta_2*G_5+8*G_39+4*G_64)*L_x_m12+(14*G_45+48*zeta_2*ln_2+48*zeta_2*G_5+8*G_65+4*G_48+22*zeta_2*G_2+12*G_64)*L_ybar+4*pow(L_x_m12,2)*L_ybar*G_2+8*L_x_m12*pow(L_ybar,2)*G_2;
    ex J_5_0 = numeric(-9,8);
    ex J_5_1 = numeric(3,4)*L_x_m12+3*L_ybar+numeric(-3,2)*G_2+I*numeric(-3,2)*Pi+numeric(3,2)*G_1;
    ex J_5_2 = numeric(3,4)*pow(L_x_m12,2)-3*pow(L_ybar,2)+numeric(39,8)*zeta_2+3*G_1*G_2-3*I*Pi*G_2+numeric(-3,2)*G_11+(-3*G_1+3*I*Pi)*L_x_m12+(3*G_2-6*G_1+6*I*Pi)*L_ybar;
    ex J_5_3 = 3*G_6*G_4+3*zeta_2*G_3-15*zeta_2*G_4+3*G_1*G_11-6*G_1*G_7+6*G_1*G_8+3*G_1*G_15+6*G_1*G_9+3*G_1*G_19+3*G_6*G_3+6*G_10*G_3+6*G_10*G_4-3*G_6*G_2-3*G_56+6*G_27+6*G_28-3*G_30+6*G_33+3*G_49+3*G_52-6*G_26-6*G_10*G_2+15*zeta_2*G_2+6*I*Pi*G_7-6*I*Pi*G_8-3*I*Pi*G_15-6*I*Pi*G_9-3*I*Pi*G_19-3*I*Pi*G_11-6*I*Pi*G_1*G_3+6*I*Pi*G_1*G_2-6*I*Pi*G_1*G_4+(-3*G_2+3*G_3+12*G_1-12*I*Pi+3*G_4)*pow(L_ybar,2)+(numeric(3,2)*G_3+numeric(3,2)*G_4+3*G_1-3*I*Pi+numeric(3,2)*G_2)*pow(L_x_m12,2)+(-6*G_9+6*G_7+numeric(-33,4)*zeta_2-6*G_4*G_1+3*I*Pi*G_4-3*G_15-3*G_19+3*I*Pi*G_3+3*I*Pi*G_2-6*G_3*G_1-6*G_8)*L_x_m12+(-12*I*Pi+12*G_1+6*G_4+6*G_3)*L_ybar*L_x_m12+I*numeric(1,4)*pow(Pi,3)+(6*I*Pi*G_2+6*I*Pi*G_3+6*G_7-18*zeta_2-6*G_3*G_1-6*G_15-6*G_1*G_2+6*I*Pi*G_4-6*G_4*G_1+3*G_11-6*G_8-6*G_9)*L_ybar+numeric(51,4)*zeta_3+numeric(-3,2)*pow(L_x_m12,3)+numeric(-3,2)*G_45+numeric(-3,2)*zeta_2*G_1-6*pow(L_x_m12,2)*L_ybar-6*L_x_m12*pow(L_ybar,2);
    ex J_5_4 = 16*I*Pi*zeta_3-9*G_86-16*zeta_3*G_1+22*zeta_3*G_2+24*G_41*G_2-24*G_41*G_3-24*G_41*G_4-6*G_10*G_11+6*G_10*G_12+6*G_10*G_13-6*G_10*G_15+6*G_10*G_16+6*G_10*G_17-6*G_10*G_19+6*G_10*G_20+6*G_10*G_21-3*G_6*G_11+3*G_6*G_12+3*G_6*G_13-3*G_6*G_15+3*G_6*G_16+3*G_6*G_17-3*G_6*G_19+3*G_6*G_20+3*G_6*G_21-6*G_25*G_2+6*G_25*G_3+6*G_25*G_4+24*G_10*G_7-24*G_10*G_8-24*G_10*G_9+12*G_6*G_7-12*G_6*G_8-12*G_6*G_9+39*zeta_2*G_8+39*zeta_2*G_9+3*zeta_2*G_12-15*zeta_2*G_13+18*zeta_2*G_15+9*zeta_2*G_19+15*zeta_2*G_11+3*zeta_2*G_16-15*zeta_2*G_17+3*zeta_2*G_20-15*zeta_2*G_21-39*zeta_2*G_7+18*zeta_2*G_18-18*zeta_2*G_22+12*G_2*G_29+12*G_2*G_40-12*G_3*G_29-12*G_3*G_40-12*G_4*G_29-12*G_4*G_40+3*G_1*G_52+3*G_1*G_45-6*G_1*G_49-6*G_1*G_56-6*G_1*G_30-6*G_1*G_33+6*G_1*G_38+6*G_1*G_58-6*G_1*G_42+6*G_1*G_31+6*G_1*G_43+3*G_1*G_46+6*G_1*G_32+6*G_1*G_44+6*G_1*G_34+6*G_1*G_50+3*G_1*G_53+6*G_1*G_35+6*G_1*G_51-6*G_1*G_36+6*G_1*G_37+6*G_1*G_57+3*G_1*G_60+3*G_1*G_47+3*G_1*G_59+3*G_1*G_54+3*G_1*G_61+24*G_1*G_26-24*G_1*G_27-24*G_1*G_28+39*zeta_2*G_1*G_4+39*zeta_2*G_1*G_3-42*zeta_2*G_1*G_2-18*zeta_2*ln_2*G_4+18*zeta_2*ln_2*G_3-3*G_143-6*G_142-3*G_141+3*G_140+3*G_139-3*G_138-6*G_137+6*G_136-6*G_135+6*G_134+6*G_133+6*G_132+3*G_131+6*G_130-3*G_129+3*G_128+3*G_127+9*G_126+3*G_125+6*G_124+6*G_123+6*G_122+6*G_121-18*G_120-3*G_117+3*G_116+3*G_115-3*G_110+6*G_111+6*G_109+6*G_108+6*G_84+6*G_85+24*G_67-24*G_68-24*G_69-6*G_71+6*G_72+6*G_73-18*G_74+6*G_75+6*G_76+6*G_77+6*G_78+6*G_79-6*G_83+6*G_87-18*G_89+6*G_90+6*G_91+6*G_92+6*G_93+6*G_94+6*G_95+6*G_96+6*G_97+6*G_98-6*G_99-6*G_107-6*I*Pi*G_58-6*I*Pi*G_34-6*I*Pi*G_50-3*I*Pi*G_53-3*I*Pi*G_54-3*I*Pi*G_61-6*I*Pi*G_31-6*I*Pi*G_43-6*I*Pi*G_32-6*I*Pi*G_44-3*I*Pi*G_45+6*I*Pi*G_49+6*I*Pi*G_56+6*I*Pi*G_33-6*I*Pi*G_38-6*I*Pi*G_37-6*I*Pi*G_57-3*I*Pi*G_60+6*I*Pi*G_42-3*I*Pi*G_46-3*I*Pi*G_47-3*I*Pi*G_52-3*I*Pi*G_59-24*I*Pi*G_26+6*I*Pi*G_30+24*I*Pi*G_27+24*I*Pi*G_28-6*I*Pi*G_35-6*I*Pi*G_51+6*I*Pi*G_36+I*pow(Pi,3)*G_2+(24*I*Pi-6*G_2-24*G_1-18*G_4-18*G_3)*pow(L_ybar,2)*L_x_m12+(12*I*Pi-12*G_1-12*G_4-6*G_2-12*G_3)*L_ybar*pow(L_x_m12,2)+numeric(621,32)*zeta_4+numeric(5,4)*pow(L_x_m12,4)+8*pow(L_x_m12,3)*L_ybar+16*L_x_m12*pow(L_ybar,3)+(12*G_4*G_1-12*I*Pi*G_4-12*I*Pi*G_2+12*G_3*G_1+18*G_15+6*G_13+12*G_1*G_2-12*G_7-12*I*Pi*G_3+6*G_20+12*G_8+30*zeta_2+6*G_17+6*G_16+6*G_12+6*G_21+12*G_9+6*G_19)*L_ybar*L_x_m12+4*pow(L_ybar,4)+numeric(-9,2)*zeta_3*G_3+numeric(-9,2)*zeta_3*G_4+18*pow(L_x_m12,2)*pow(L_ybar,2)+24*I*Pi*G_1*G_9+24*I*Pi*G_1*G_8-24*I*Pi*G_1*G_7-6*I*Pi*G_1*G_13-6*I*Pi*G_1*G_12-6*I*Pi*G_1*G_17-6*I*Pi*G_1*G_16-6*I*Pi*G_1*G_21-6*I*Pi*G_1*G_20+6*I*Pi*G_1*G_19-24*I*Pi*G_10*G_2+6*I*Pi*G_1*G_15+6*I*Pi*G_1*G_11+24*I*Pi*G_10*G_4+24*I*Pi*G_10*G_3+I*numeric(-1,2)*pow(Pi,3)*G_3+I*numeric(-1,2)*pow(Pi,3)*G_4+numeric(-3,2)*G_114+(-8*G_3-16*G_1+16*I*Pi-8*G_4)*pow(L_ybar,3)+(2*I*Pi-2*G_3-2*G_2-2*G_4-2*G_1)*pow(L_x_m12,3)+(-6*G_6*G_4-21*zeta_2*G_3+15*zeta_2*G_4-12*G_1*G_7+12*G_1*G_8+12*G_1*G_9-6*G_6*G_3+12*G_10*G_3+12*G_10*G_4+6*G_6*G_2-6*G_21*G_1-6*G_20*G_1-6*G_17*G_1-6*G_16*G_1-6*G_13*G_1-6*G_12*G_1-3*G_53-3*G_54+12*G_56-6*G_57-6*G_58-3*G_59-3*G_61+12*G_27+12*G_28+12*G_30-6*G_31-6*G_32-6*G_33-6*G_34-6*G_35+6*G_36-6*G_37-6*G_38+6*G_42-6*G_43-6*G_44-3*G_46-3*G_47-6*G_50-6*G_51-9*G_52-12*G_26-12*G_10*G_2+3*zeta_2*G_1-12*zeta_2*G_2+3*I*Pi*G_12+3*I*Pi*G_16+3*I*Pi*G_13+3*I*Pi*G_15+3*I*Pi*G_19+3*I*Pi*G_11+3*I*Pi*G_21+3*I*Pi*G_20+3*I*Pi*G_17+I*numeric(-1,2)*pow(Pi,3)-3*G_60+numeric(-19,2)*zeta_3)*L_x_m12+(6*G_4*G_1-3*I*Pi*G_2-6*G_7+numeric(3,2)*G_17+numeric(9,2)*G_19-3*I*Pi*G_4+numeric(3,2)*G_12+6*G_3*G_1+numeric(3,2)*G_21+numeric(3,2)*G_13+6*G_8+numeric(3,2)*G_11-3*I*Pi*G_3+numeric(3,2)*G_16+numeric(9,2)*G_15+numeric(3,2)*G_20+6*G_9+numeric(27,4)*zeta_2)*pow(L_x_m12,2)+(-35*zeta_3-51*zeta_2*G_3+21*zeta_2*G_4-6*G_1*G_11-6*G_1*G_15-6*G_1*G_19-6*G_21*G_1-6*G_20*G_1-6*G_17*G_1-6*G_16*G_1-6*G_13*G_1-6*G_12*G_1-6*G_53-6*G_55+6*G_56-6*G_57-6*G_58+18*G_30-6*G_31-6*G_32-6*G_33-6*G_34-6*G_35-6*G_36-6*G_37-6*G_38+6*G_42-6*G_43-6*G_44+3*G_45-6*G_46+6*G_49-6*G_50-6*G_51-18*G_52+6*zeta_2*G_1-18*zeta_2*G_2+6*I*Pi*G_12+6*I*Pi*G_16+6*I*Pi*G_13+6*I*Pi*G_15+6*I*Pi*G_19+6*I*Pi*G_11+6*I*Pi*G_21+6*I*Pi*G_20+6*I*Pi*G_17-I*pow(Pi,3)+6*G_62-6*G_60)*L_ybar+(12*G_8+3*G_17+3*G_21+12*G_9+3*G_19+12*G_4*G_1+3*G_16+33*zeta_2-12*I*Pi*G_2+15*G_15+12*G_3*G_1+3*G_20-12*I*Pi*G_4-12*I*Pi*G_3-12*G_7-3*G_11+12*G_1*G_2+3*G_13+3*G_12)*pow(L_ybar,2);

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_D_symbolic.mpl <==
U_D := Matrix(5, 5, [[-2*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0],[0,-3/2*
eps^2/mN2*(3*eps-1)*(2*eps-1)*(3*eps-2)/(-1+4*eps),0,0,0],[0,-1/2*eps^2/(mN2-s
)*(3*eps-1)*(2*eps-1)*(3*eps-2)*(s+mN2)/mN2/(-1+4*eps),-2*eps^2/(mN2-s)*(2*eps
-1)*(3*eps-1)*s,0,0],[0,-1/2*eps^2*r1*(3*eps-1)*(2*eps-1)*(3*eps-2)/(-1+4*eps)
/mN2/t,0,-eps^2*r1*(2*eps-1)*(3*eps-1)/t,0],[0,-3/8*eps^2/(mN2-s)*(3*eps-1)*(2
*eps-1)*(3*eps-2)*(s+mN2)/mN2/(-1+4*eps),-3/2*eps^2/(mN2-s)*(2*eps-1)*(3*eps-1
)*s,0,3*eps^3*(mN2-s)*(2*eps-1)]]);
Uinv_D := Matrix(5, 5, [[-1/2/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0],[0,
-2/3/eps^2*mN2/(3*eps-1)/(2*eps-1)/(3*eps-2)*(-1+4*eps),0,0,0],[0,1/6/eps^2/(2
*eps-1)/(3*eps-1)/s*(s+mN2),-1/2/eps^2*(mN2-s)/(2*eps-1)/(3*eps-1)/s,0,0],[0,1
/3/eps^2/(2*eps-1)/(3*eps-1),0,-1/eps^2/r1/(2*eps-1)/(3*eps-1)*t,0],[0,0,-1/4/
eps^3/(mN2-s)/(2*eps-1),0,1/3/eps^3/(mN2-s)/(2*eps-1)]]);
M_D := Matrix(5, 5, [[-2*eps*e2,0,0,0,0],[0,-2*eps*e9,0,0,0],[0,-2/3*eps*e1+2/
3*eps*e9,2*eps*e1-4*eps*e10,0,0],[-1/4*eps*o5,1/6*eps*o5,0,-2*eps*e2-eps*e9+
eps*e11,0],[-3/4*eps*e2-3/4*eps*e9+3/4*eps*e12,0,-3/2*eps*e10+3/4*eps*e12,3/4*
eps*o6,-2*eps*e2-2*eps*e10+eps*e12]]);


==> anc/topo_E_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex r2 = sqrt(-t*(4*mZ2-t));
    ex r4 = sqrt((+s)*(-t)*(4*mZ2*mZ2-(-s)*(4*mZ2-t)));
    ex ytilde1 = numeric(1,2)*(t+r2)/mZ2;
    ex ztilde1  = -numeric(1,4)*(s*(4*mZ2-t)/mZ2/mZ2 - (4*mZ2-t)/mZ2/mZ2*r4/r2 );

    ex sqrt1m2ztilde1 = sqrt(1-2*ztilde1);
    ex y6 = numeric(1,2)*(1+sqrt(numeric(3))*I);

    ex L_ytilde1 = log(ytilde1);
    ex L_ztilde1 = log(ztilde1);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(ytilde1,-1);
    ex l_3 = pow(ztilde1,-1);
    ex l_4 = pow(y6,-1)*pow(ytilde1,-1);
    ex l_5 = y6*pow(ytilde1,-1);
    ex l_6 = (1-sqrt1m2ztilde1)*pow(ytilde1,-1);
    ex l_7 = (1+sqrt1m2ztilde1)*pow(ytilde1,-1);
    ex l_8 = (2-2*ztilde1)*pow(ytilde1,-1);
    ex l_9 = (-1+sqrt1m2ztilde1)*pow(sqrt1m2ztilde1,-1)*pow(ytilde1,-1);
    ex l_10 = (1+sqrt1m2ztilde1)*pow(sqrt1m2ztilde1,-1)*pow(ytilde1,-1);
    ex l_11 = 2*pow(ytilde1,-1);
    ex l_12 = numeric(1,2)*pow(ztilde1,-1);
    ex l_13 = 2*(ztilde1-1)*pow(-1+2*ztilde1,-1)*pow(ytilde1,-1);
    ex G_1 = G(lst{l_10},1).evalf();
    ex G_2 = G(lst{l_11},1).evalf();
    ex G_3 = G(lst{l_12},1).evalf();
    ex G_4 = G(lst{l_13},1).evalf();
    ex G_5 = G(lst{l_2},1).evalf();
    ex G_6 = G(lst{l_3},1).evalf();
    ex G_7 = G(lst{l_4},1).evalf();
    ex G_8 = G(lst{l_5},1).evalf();
    ex G_9 = G(lst{l_6},1).evalf();
    ex G_10 = G(lst{l_7},1).evalf();
    ex G_11 = G(lst{l_8},1).evalf();
    ex G_12 = G(lst{l_9},1).evalf();
    ex G_13 = G(lst{l_1, l_10},1).evalf();
    ex G_14 = G(lst{l_1, l_12},1).evalf();
    ex G_15 = G(lst{l_1, l_2},1).evalf();
    ex G_16 = G(lst{l_1, l_3},1).evalf();
    ex G_17 = G(lst{l_1, l_4},1).evalf();
    ex G_18 = G(lst{l_1, l_5},1).evalf();
    ex G_19 = G(lst{l_1, l_6},1).evalf();
    ex G_20 = G(lst{l_1, l_7},1).evalf();
    ex G_21 = G(lst{l_1, l_9},1).evalf();
    ex G_22 = G(lst{l_10, l_10},1).evalf();
    ex G_23 = G(lst{l_10, l_11},1).evalf();
    ex G_24 = G(lst{l_10, l_13},1).evalf();
    ex G_25 = G(lst{l_10, l_2},1).evalf();
    ex G_26 = G(lst{l_10, l_4},1).evalf();
    ex G_27 = G(lst{l_10, l_5},1).evalf();
    ex G_28 = G(lst{l_10, l_6},1).evalf();
    ex G_29 = G(lst{l_10, l_7},1).evalf();
    ex G_30 = G(lst{l_10, l_8},1).evalf();
    ex G_31 = G(lst{l_10, l_9},1).evalf();
    ex G_32 = G(lst{l_11, l_10},1).evalf();
    ex G_33 = G(lst{l_11, l_11},1).evalf();
    ex G_34 = G(lst{l_11, l_13},1).evalf();
    ex G_35 = G(lst{l_11, l_2},1).evalf();
    ex G_36 = G(lst{l_11, l_4},1).evalf();
    ex G_37 = G(lst{l_11, l_5},1).evalf();
    ex G_38 = G(lst{l_11, l_6},1).evalf();
    ex G_39 = G(lst{l_11, l_7},1).evalf();
    ex G_40 = G(lst{l_11, l_8},1).evalf();
    ex G_41 = G(lst{l_11, l_9},1).evalf();
    ex G_42 = G(lst{l_12, l_12},1).evalf();
    ex G_43 = G(lst{l_12, l_3},1).evalf();
    ex G_44 = G(lst{l_13, l_10},1).evalf();
    ex G_45 = G(lst{l_13, l_11},1).evalf();
    ex G_46 = G(lst{l_13, l_13},1).evalf();
    ex G_47 = G(lst{l_13, l_2},1).evalf();
    ex G_48 = G(lst{l_13, l_4},1).evalf();
    ex G_49 = G(lst{l_13, l_5},1).evalf();
    ex G_50 = G(lst{l_13, l_6},1).evalf();
    ex G_51 = G(lst{l_13, l_7},1).evalf();
    ex G_52 = G(lst{l_13, l_8},1).evalf();
    ex G_53 = G(lst{l_13, l_9},1).evalf();
    ex G_54 = G(lst{l_2, l_10},1).evalf();
    ex G_55 = G(lst{l_2, l_11},1).evalf();
    ex G_56 = G(lst{l_2, l_13},1).evalf();
    ex G_57 = G(lst{l_2, l_2},1).evalf();
    ex G_58 = G(lst{l_2, l_4},1).evalf();
    ex G_59 = G(lst{l_2, l_5},1).evalf();
    ex G_60 = G(lst{l_2, l_6},1).evalf();
    ex G_61 = G(lst{l_2, l_7},1).evalf();
    ex G_62 = G(lst{l_2, l_8},1).evalf();
    ex G_63 = G(lst{l_2, l_9},1).evalf();
    ex G_64 = G(lst{l_3, l_12},1).evalf();
    ex G_65 = G(lst{l_3, l_3},1).evalf();
    ex G_66 = G(lst{l_4, l_10},1).evalf();
    ex G_67 = G(lst{l_4, l_11},1).evalf();
    ex G_68 = G(lst{l_4, l_13},1).evalf();
    ex G_69 = G(lst{l_4, l_2},1).evalf();
    ex G_70 = G(lst{l_4, l_4},1).evalf();
    ex G_71 = G(lst{l_4, l_5},1).evalf();
    ex G_72 = G(lst{l_4, l_6},1).evalf();
    ex G_73 = G(lst{l_4, l_7},1).evalf();
    ex G_74 = G(lst{l_4, l_8},1).evalf();
    ex G_75 = G(lst{l_4, l_9},1).evalf();
    ex G_76 = G(lst{l_5, l_10},1).evalf();
    ex G_77 = G(lst{l_5, l_11},1).evalf();
    ex G_78 = G(lst{l_5, l_13},1).evalf();
    ex G_79 = G(lst{l_5, l_2},1).evalf();
    ex G_80 = G(lst{l_5, l_4},1).evalf();
    ex G_81 = G(lst{l_5, l_5},1).evalf();
    ex G_82 = G(lst{l_5, l_6},1).evalf();
    ex G_83 = G(lst{l_5, l_7},1).evalf();
    ex G_84 = G(lst{l_5, l_8},1).evalf();
    ex G_85 = G(lst{l_5, l_9},1).evalf();
    ex G_86 = G(lst{l_6, l_10},1).evalf();
    ex G_87 = G(lst{l_6, l_11},1).evalf();
    ex G_88 = G(lst{l_6, l_13},1).evalf();
    ex G_89 = G(lst{l_6, l_2},1).evalf();
    ex G_90 = G(lst{l_6, l_4},1).evalf();
    ex G_91 = G(lst{l_6, l_5},1).evalf();
    ex G_92 = G(lst{l_6, l_6},1).evalf();
    ex G_93 = G(lst{l_6, l_7},1).evalf();
    ex G_94 = G(lst{l_6, l_8},1).evalf();
    ex G_95 = G(lst{l_6, l_9},1).evalf();
    ex G_96 = G(lst{l_7, l_10},1).evalf();
    ex G_97 = G(lst{l_7, l_11},1).evalf();
    ex G_98 = G(lst{l_7, l_13},1).evalf();
    ex G_99 = G(lst{l_7, l_2},1).evalf();
    ex G_100 = G(lst{l_7, l_4},1).evalf();
    ex G_101 = G(lst{l_7, l_5},1).evalf();
    ex G_102 = G(lst{l_7, l_6},1).evalf();
    ex G_103 = G(lst{l_7, l_7},1).evalf();
    ex G_104 = G(lst{l_7, l_8},1).evalf();
    ex G_105 = G(lst{l_7, l_9},1).evalf();
    ex G_106 = G(lst{l_8, l_10},1).evalf();
    ex G_107 = G(lst{l_8, l_11},1).evalf();
    ex G_108 = G(lst{l_8, l_13},1).evalf();
    ex G_109 = G(lst{l_8, l_2},1).evalf();
    ex G_110 = G(lst{l_8, l_4},1).evalf();
    ex G_111 = G(lst{l_8, l_5},1).evalf();
    ex G_112 = G(lst{l_8, l_6},1).evalf();
    ex G_113 = G(lst{l_8, l_7},1).evalf();
    ex G_114 = G(lst{l_8, l_8},1).evalf();
    ex G_115 = G(lst{l_8, l_9},1).evalf();
    ex G_116 = G(lst{l_9, l_10},1).evalf();
    ex G_117 = G(lst{l_9, l_11},1).evalf();
    ex G_118 = G(lst{l_9, l_13},1).evalf();
    ex G_119 = G(lst{l_9, l_2},1).evalf();
    ex G_120 = G(lst{l_9, l_4},1).evalf();
    ex G_121 = G(lst{l_9, l_5},1).evalf();
    ex G_122 = G(lst{l_9, l_6},1).evalf();
    ex G_123 = G(lst{l_9, l_7},1).evalf();
    ex G_124 = G(lst{l_9, l_8},1).evalf();
    ex G_125 = G(lst{l_9, l_9},1).evalf();
    ex G_126 = G(lst{l_1, l_1, l_12},1).evalf();
    ex G_127 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_128 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_129 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_130 = G(lst{l_1, l_1, l_5},1).evalf();
    ex G_131 = G(lst{l_1, l_10, l_11},1).evalf();
    ex G_132 = G(lst{l_1, l_10, l_13},1).evalf();
    ex G_133 = G(lst{l_1, l_10, l_2},1).evalf();
    ex G_134 = G(lst{l_1, l_10, l_4},1).evalf();
    ex G_135 = G(lst{l_1, l_10, l_5},1).evalf();
    ex G_136 = G(lst{l_1, l_10, l_8},1).evalf();
    ex G_137 = G(lst{l_1, l_11, l_2},1).evalf();
    ex G_138 = G(lst{l_1, l_11, l_4},1).evalf();
    ex G_139 = G(lst{l_1, l_11, l_5},1).evalf();
    ex G_140 = G(lst{l_1, l_12, l_12},1).evalf();
    ex G_141 = G(lst{l_1, l_12, l_3},1).evalf();
    ex G_142 = G(lst{l_1, l_2, l_11},1).evalf();
    ex G_143 = G(lst{l_1, l_2, l_13},1).evalf();
    ex G_144 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_145 = G(lst{l_1, l_2, l_4},1).evalf();
    ex G_146 = G(lst{l_1, l_2, l_5},1).evalf();
    ex G_147 = G(lst{l_1, l_2, l_8},1).evalf();
    ex G_148 = G(lst{l_1, l_3, l_12},1).evalf();
    ex G_149 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_150 = G(lst{l_1, l_4, l_11},1).evalf();
    ex G_151 = G(lst{l_1, l_4, l_13},1).evalf();
    ex G_152 = G(lst{l_1, l_4, l_2},1).evalf();
    ex G_153 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_154 = G(lst{l_1, l_4, l_5},1).evalf();
    ex G_155 = G(lst{l_1, l_4, l_8},1).evalf();
    ex G_156 = G(lst{l_1, l_5, l_11},1).evalf();
    ex G_157 = G(lst{l_1, l_5, l_13},1).evalf();
    ex G_158 = G(lst{l_1, l_5, l_2},1).evalf();
    ex G_159 = G(lst{l_1, l_5, l_4},1).evalf();
    ex G_160 = G(lst{l_1, l_5, l_5},1).evalf();
    ex G_161 = G(lst{l_1, l_5, l_8},1).evalf();
    ex G_162 = G(lst{l_1, l_6, l_11},1).evalf();
    ex G_163 = G(lst{l_1, l_6, l_13},1).evalf();
    ex G_164 = G(lst{l_1, l_6, l_2},1).evalf();
    ex G_165 = G(lst{l_1, l_6, l_4},1).evalf();
    ex G_166 = G(lst{l_1, l_6, l_5},1).evalf();
    ex G_167 = G(lst{l_1, l_6, l_8},1).evalf();
    ex G_168 = G(lst{l_1, l_7, l_11},1).evalf();
    ex G_169 = G(lst{l_1, l_7, l_13},1).evalf();
    ex G_170 = G(lst{l_1, l_7, l_2},1).evalf();
    ex G_171 = G(lst{l_1, l_7, l_4},1).evalf();
    ex G_172 = G(lst{l_1, l_7, l_5},1).evalf();
    ex G_173 = G(lst{l_1, l_7, l_8},1).evalf();
    ex G_174 = G(lst{l_1, l_9, l_11},1).evalf();
    ex G_175 = G(lst{l_1, l_9, l_13},1).evalf();
    ex G_176 = G(lst{l_1, l_9, l_2},1).evalf();
    ex G_177 = G(lst{l_1, l_9, l_4},1).evalf();
    ex G_178 = G(lst{l_1, l_9, l_5},1).evalf();
    ex G_179 = G(lst{l_1, l_9, l_8},1).evalf();
    ex G_180 = G(lst{l_10, l_1, l_2},1).evalf();
    ex G_181 = G(lst{l_10, l_1, l_4},1).evalf();
    ex G_182 = G(lst{l_10, l_1, l_5},1).evalf();
    ex G_183 = G(lst{l_10, l_10, l_11},1).evalf();
    ex G_184 = G(lst{l_10, l_10, l_13},1).evalf();
    ex G_185 = G(lst{l_10, l_10, l_2},1).evalf();
    ex G_186 = G(lst{l_10, l_10, l_4},1).evalf();
    ex G_187 = G(lst{l_10, l_10, l_5},1).evalf();
    ex G_188 = G(lst{l_10, l_10, l_8},1).evalf();
    ex G_189 = G(lst{l_10, l_11, l_11},1).evalf();
    ex G_190 = G(lst{l_10, l_11, l_13},1).evalf();
    ex G_191 = G(lst{l_10, l_11, l_2},1).evalf();
    ex G_192 = G(lst{l_10, l_11, l_4},1).evalf();
    ex G_193 = G(lst{l_10, l_11, l_5},1).evalf();
    ex G_194 = G(lst{l_10, l_11, l_8},1).evalf();
    ex G_195 = G(lst{l_10, l_13, l_11},1).evalf();
    ex G_196 = G(lst{l_10, l_13, l_13},1).evalf();
    ex G_197 = G(lst{l_10, l_13, l_2},1).evalf();
    ex G_198 = G(lst{l_10, l_13, l_4},1).evalf();
    ex G_199 = G(lst{l_10, l_13, l_5},1).evalf();
    ex G_200 = G(lst{l_10, l_13, l_8},1).evalf();
    ex G_201 = G(lst{l_10, l_2, l_11},1).evalf();
    ex G_202 = G(lst{l_10, l_2, l_13},1).evalf();
    ex G_203 = G(lst{l_10, l_2, l_2},1).evalf();
    ex G_204 = G(lst{l_10, l_2, l_4},1).evalf();
    ex G_205 = G(lst{l_10, l_2, l_5},1).evalf();
    ex G_206 = G(lst{l_10, l_2, l_8},1).evalf();
    ex G_207 = G(lst{l_10, l_4, l_11},1).evalf();
    ex G_208 = G(lst{l_10, l_4, l_13},1).evalf();
    ex G_209 = G(lst{l_10, l_4, l_2},1).evalf();
    ex G_210 = G(lst{l_10, l_4, l_4},1).evalf();
    ex G_211 = G(lst{l_10, l_4, l_5},1).evalf();
    ex G_212 = G(lst{l_10, l_4, l_8},1).evalf();
    ex G_213 = G(lst{l_10, l_5, l_11},1).evalf();
    ex G_214 = G(lst{l_10, l_5, l_13},1).evalf();
    ex G_215 = G(lst{l_10, l_5, l_2},1).evalf();
    ex G_216 = G(lst{l_10, l_5, l_4},1).evalf();
    ex G_217 = G(lst{l_10, l_5, l_5},1).evalf();
    ex G_218 = G(lst{l_10, l_5, l_8},1).evalf();
    ex G_219 = G(lst{l_10, l_6, l_11},1).evalf();
    ex G_220 = G(lst{l_10, l_6, l_13},1).evalf();
    ex G_221 = G(lst{l_10, l_6, l_2},1).evalf();
    ex G_222 = G(lst{l_10, l_6, l_4},1).evalf();
    ex G_223 = G(lst{l_10, l_6, l_5},1).evalf();
    ex G_224 = G(lst{l_10, l_6, l_8},1).evalf();
    ex G_225 = G(lst{l_10, l_7, l_11},1).evalf();
    ex G_226 = G(lst{l_10, l_7, l_13},1).evalf();
    ex G_227 = G(lst{l_10, l_7, l_2},1).evalf();
    ex G_228 = G(lst{l_10, l_7, l_4},1).evalf();
    ex G_229 = G(lst{l_10, l_7, l_5},1).evalf();
    ex G_230 = G(lst{l_10, l_7, l_8},1).evalf();
    ex G_231 = G(lst{l_10, l_8, l_11},1).evalf();
    ex G_232 = G(lst{l_10, l_8, l_13},1).evalf();
    ex G_233 = G(lst{l_10, l_8, l_2},1).evalf();
    ex G_234 = G(lst{l_10, l_8, l_4},1).evalf();
    ex G_235 = G(lst{l_10, l_8, l_5},1).evalf();
    ex G_236 = G(lst{l_10, l_8, l_8},1).evalf();
    ex G_237 = G(lst{l_10, l_9, l_11},1).evalf();
    ex G_238 = G(lst{l_10, l_9, l_13},1).evalf();
    ex G_239 = G(lst{l_10, l_9, l_2},1).evalf();
    ex G_240 = G(lst{l_10, l_9, l_4},1).evalf();
    ex G_241 = G(lst{l_10, l_9, l_5},1).evalf();
    ex G_242 = G(lst{l_10, l_9, l_8},1).evalf();
    ex G_243 = G(lst{l_11, l_1, l_2},1).evalf();
    ex G_244 = G(lst{l_11, l_1, l_4},1).evalf();
    ex G_245 = G(lst{l_11, l_1, l_5},1).evalf();
    ex G_246 = G(lst{l_11, l_10, l_11},1).evalf();
    ex G_247 = G(lst{l_11, l_10, l_13},1).evalf();
    ex G_248 = G(lst{l_11, l_10, l_2},1).evalf();
    ex G_249 = G(lst{l_11, l_10, l_4},1).evalf();
    ex G_250 = G(lst{l_11, l_10, l_5},1).evalf();
    ex G_251 = G(lst{l_11, l_10, l_8},1).evalf();
    ex G_252 = G(lst{l_11, l_11, l_11},1).evalf();
    ex G_253 = G(lst{l_11, l_11, l_13},1).evalf();
    ex G_254 = G(lst{l_11, l_11, l_2},1).evalf();
    ex G_255 = G(lst{l_11, l_11, l_4},1).evalf();
    ex G_256 = G(lst{l_11, l_11, l_5},1).evalf();
    ex G_257 = G(lst{l_11, l_11, l_8},1).evalf();
    ex G_258 = G(lst{l_11, l_13, l_11},1).evalf();
    ex G_259 = G(lst{l_11, l_13, l_13},1).evalf();
    ex G_260 = G(lst{l_11, l_13, l_2},1).evalf();
    ex G_261 = G(lst{l_11, l_13, l_4},1).evalf();
    ex G_262 = G(lst{l_11, l_13, l_5},1).evalf();
    ex G_263 = G(lst{l_11, l_13, l_8},1).evalf();
    ex G_264 = G(lst{l_11, l_2, l_11},1).evalf();
    ex G_265 = G(lst{l_11, l_2, l_13},1).evalf();
    ex G_266 = G(lst{l_11, l_2, l_2},1).evalf();
    ex G_267 = G(lst{l_11, l_2, l_4},1).evalf();
    ex G_268 = G(lst{l_11, l_2, l_5},1).evalf();
    ex G_269 = G(lst{l_11, l_2, l_8},1).evalf();
    ex G_270 = G(lst{l_11, l_4, l_11},1).evalf();
    ex G_271 = G(lst{l_11, l_4, l_13},1).evalf();
    ex G_272 = G(lst{l_11, l_4, l_2},1).evalf();
    ex G_273 = G(lst{l_11, l_4, l_4},1).evalf();
    ex G_274 = G(lst{l_11, l_4, l_5},1).evalf();
    ex G_275 = G(lst{l_11, l_4, l_8},1).evalf();
    ex G_276 = G(lst{l_11, l_5, l_11},1).evalf();
    ex G_277 = G(lst{l_11, l_5, l_13},1).evalf();
    ex G_278 = G(lst{l_11, l_5, l_2},1).evalf();
    ex G_279 = G(lst{l_11, l_5, l_4},1).evalf();
    ex G_280 = G(lst{l_11, l_5, l_5},1).evalf();
    ex G_281 = G(lst{l_11, l_5, l_8},1).evalf();
    ex G_282 = G(lst{l_11, l_6, l_11},1).evalf();
    ex G_283 = G(lst{l_11, l_6, l_13},1).evalf();
    ex G_284 = G(lst{l_11, l_6, l_2},1).evalf();
    ex G_285 = G(lst{l_11, l_6, l_4},1).evalf();
    ex G_286 = G(lst{l_11, l_6, l_5},1).evalf();
    ex G_287 = G(lst{l_11, l_6, l_8},1).evalf();
    ex G_288 = G(lst{l_11, l_7, l_11},1).evalf();
    ex G_289 = G(lst{l_11, l_7, l_13},1).evalf();
    ex G_290 = G(lst{l_11, l_7, l_2},1).evalf();
    ex G_291 = G(lst{l_11, l_7, l_4},1).evalf();
    ex G_292 = G(lst{l_11, l_7, l_5},1).evalf();
    ex G_293 = G(lst{l_11, l_7, l_8},1).evalf();
    ex G_294 = G(lst{l_11, l_8, l_11},1).evalf();
    ex G_295 = G(lst{l_11, l_8, l_13},1).evalf();
    ex G_296 = G(lst{l_11, l_8, l_2},1).evalf();
    ex G_297 = G(lst{l_11, l_8, l_4},1).evalf();
    ex G_298 = G(lst{l_11, l_8, l_5},1).evalf();
    ex G_299 = G(lst{l_11, l_8, l_8},1).evalf();
    ex G_300 = G(lst{l_11, l_9, l_11},1).evalf();
    ex G_301 = G(lst{l_11, l_9, l_13},1).evalf();
    ex G_302 = G(lst{l_11, l_9, l_2},1).evalf();
    ex G_303 = G(lst{l_11, l_9, l_4},1).evalf();
    ex G_304 = G(lst{l_11, l_9, l_5},1).evalf();
    ex G_305 = G(lst{l_11, l_9, l_8},1).evalf();
    ex G_306 = G(lst{l_12, l_1, l_12},1).evalf();
    ex G_307 = G(lst{l_12, l_1, l_3},1).evalf();
    ex G_308 = G(lst{l_12, l_12, l_12},1).evalf();
    ex G_309 = G(lst{l_12, l_12, l_3},1).evalf();
    ex G_310 = G(lst{l_12, l_3, l_12},1).evalf();
    ex G_311 = G(lst{l_12, l_3, l_3},1).evalf();
    ex G_312 = G(lst{l_13, l_10, l_11},1).evalf();
    ex G_313 = G(lst{l_13, l_10, l_13},1).evalf();
    ex G_314 = G(lst{l_13, l_10, l_2},1).evalf();
    ex G_315 = G(lst{l_13, l_10, l_4},1).evalf();
    ex G_316 = G(lst{l_13, l_10, l_5},1).evalf();
    ex G_317 = G(lst{l_13, l_10, l_8},1).evalf();
    ex G_318 = G(lst{l_13, l_11, l_11},1).evalf();
    ex G_319 = G(lst{l_13, l_11, l_13},1).evalf();
    ex G_320 = G(lst{l_13, l_11, l_2},1).evalf();
    ex G_321 = G(lst{l_13, l_11, l_4},1).evalf();
    ex G_322 = G(lst{l_13, l_11, l_5},1).evalf();
    ex G_323 = G(lst{l_13, l_11, l_8},1).evalf();
    ex G_324 = G(lst{l_13, l_13, l_11},1).evalf();
    ex G_325 = G(lst{l_13, l_13, l_13},1).evalf();
    ex G_326 = G(lst{l_13, l_13, l_2},1).evalf();
    ex G_327 = G(lst{l_13, l_13, l_4},1).evalf();
    ex G_328 = G(lst{l_13, l_13, l_5},1).evalf();
    ex G_329 = G(lst{l_13, l_13, l_8},1).evalf();
    ex G_330 = G(lst{l_13, l_2, l_11},1).evalf();
    ex G_331 = G(lst{l_13, l_2, l_13},1).evalf();
    ex G_332 = G(lst{l_13, l_2, l_2},1).evalf();
    ex G_333 = G(lst{l_13, l_2, l_4},1).evalf();
    ex G_334 = G(lst{l_13, l_2, l_5},1).evalf();
    ex G_335 = G(lst{l_13, l_2, l_8},1).evalf();
    ex G_336 = G(lst{l_13, l_4, l_11},1).evalf();
    ex G_337 = G(lst{l_13, l_4, l_13},1).evalf();
    ex G_338 = G(lst{l_13, l_4, l_2},1).evalf();
    ex G_339 = G(lst{l_13, l_4, l_4},1).evalf();
    ex G_340 = G(lst{l_13, l_4, l_5},1).evalf();
    ex G_341 = G(lst{l_13, l_4, l_8},1).evalf();
    ex G_342 = G(lst{l_13, l_5, l_11},1).evalf();
    ex G_343 = G(lst{l_13, l_5, l_13},1).evalf();
    ex G_344 = G(lst{l_13, l_5, l_2},1).evalf();
    ex G_345 = G(lst{l_13, l_5, l_4},1).evalf();
    ex G_346 = G(lst{l_13, l_5, l_5},1).evalf();
    ex G_347 = G(lst{l_13, l_5, l_8},1).evalf();
    ex G_348 = G(lst{l_13, l_6, l_11},1).evalf();
    ex G_349 = G(lst{l_13, l_6, l_13},1).evalf();
    ex G_350 = G(lst{l_13, l_6, l_2},1).evalf();
    ex G_351 = G(lst{l_13, l_6, l_4},1).evalf();
    ex G_352 = G(lst{l_13, l_6, l_5},1).evalf();
    ex G_353 = G(lst{l_13, l_6, l_8},1).evalf();
    ex G_354 = G(lst{l_13, l_7, l_11},1).evalf();
    ex G_355 = G(lst{l_13, l_7, l_13},1).evalf();
    ex G_356 = G(lst{l_13, l_7, l_2},1).evalf();
    ex G_357 = G(lst{l_13, l_7, l_4},1).evalf();
    ex G_358 = G(lst{l_13, l_7, l_5},1).evalf();
    ex G_359 = G(lst{l_13, l_7, l_8},1).evalf();
    ex G_360 = G(lst{l_13, l_8, l_11},1).evalf();
    ex G_361 = G(lst{l_13, l_8, l_13},1).evalf();
    ex G_362 = G(lst{l_13, l_8, l_2},1).evalf();
    ex G_363 = G(lst{l_13, l_8, l_4},1).evalf();
    ex G_364 = G(lst{l_13, l_8, l_5},1).evalf();
    ex G_365 = G(lst{l_13, l_8, l_8},1).evalf();
    ex G_366 = G(lst{l_13, l_9, l_11},1).evalf();
    ex G_367 = G(lst{l_13, l_9, l_13},1).evalf();
    ex G_368 = G(lst{l_13, l_9, l_2},1).evalf();
    ex G_369 = G(lst{l_13, l_9, l_4},1).evalf();
    ex G_370 = G(lst{l_13, l_9, l_5},1).evalf();
    ex G_371 = G(lst{l_13, l_9, l_8},1).evalf();
    ex G_372 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_373 = G(lst{l_2, l_1, l_4},1).evalf();
    ex G_374 = G(lst{l_2, l_1, l_5},1).evalf();
    ex G_375 = G(lst{l_2, l_10, l_11},1).evalf();
    ex G_376 = G(lst{l_2, l_10, l_13},1).evalf();
    ex G_377 = G(lst{l_2, l_10, l_2},1).evalf();
    ex G_378 = G(lst{l_2, l_10, l_4},1).evalf();
    ex G_379 = G(lst{l_2, l_10, l_5},1).evalf();
    ex G_380 = G(lst{l_2, l_10, l_8},1).evalf();
    ex G_381 = G(lst{l_2, l_11, l_11},1).evalf();
    ex G_382 = G(lst{l_2, l_11, l_13},1).evalf();
    ex G_383 = G(lst{l_2, l_11, l_2},1).evalf();
    ex G_384 = G(lst{l_2, l_11, l_4},1).evalf();
    ex G_385 = G(lst{l_2, l_11, l_5},1).evalf();
    ex G_386 = G(lst{l_2, l_11, l_8},1).evalf();
    ex G_387 = G(lst{l_2, l_13, l_11},1).evalf();
    ex G_388 = G(lst{l_2, l_13, l_13},1).evalf();
    ex G_389 = G(lst{l_2, l_13, l_2},1).evalf();
    ex G_390 = G(lst{l_2, l_13, l_4},1).evalf();
    ex G_391 = G(lst{l_2, l_13, l_5},1).evalf();
    ex G_392 = G(lst{l_2, l_13, l_8},1).evalf();
    ex G_393 = G(lst{l_2, l_2, l_11},1).evalf();
    ex G_394 = G(lst{l_2, l_2, l_13},1).evalf();
    ex G_395 = G(lst{l_2, l_2, l_2},1).evalf();
    ex G_396 = G(lst{l_2, l_2, l_4},1).evalf();
    ex G_397 = G(lst{l_2, l_2, l_5},1).evalf();
    ex G_398 = G(lst{l_2, l_2, l_8},1).evalf();
    ex G_399 = G(lst{l_2, l_4, l_11},1).evalf();
    ex G_400 = G(lst{l_2, l_4, l_13},1).evalf();
    ex G_401 = G(lst{l_2, l_4, l_2},1).evalf();
    ex G_402 = G(lst{l_2, l_4, l_4},1).evalf();
    ex G_403 = G(lst{l_2, l_4, l_5},1).evalf();
    ex G_404 = G(lst{l_2, l_4, l_8},1).evalf();
    ex G_405 = G(lst{l_2, l_5, l_11},1).evalf();
    ex G_406 = G(lst{l_2, l_5, l_13},1).evalf();
    ex G_407 = G(lst{l_2, l_5, l_2},1).evalf();
    ex G_408 = G(lst{l_2, l_5, l_4},1).evalf();
    ex G_409 = G(lst{l_2, l_5, l_5},1).evalf();
    ex G_410 = G(lst{l_2, l_5, l_8},1).evalf();
    ex G_411 = G(lst{l_2, l_6, l_11},1).evalf();
    ex G_412 = G(lst{l_2, l_6, l_13},1).evalf();
    ex G_413 = G(lst{l_2, l_6, l_2},1).evalf();
    ex G_414 = G(lst{l_2, l_6, l_4},1).evalf();
    ex G_415 = G(lst{l_2, l_6, l_5},1).evalf();
    ex G_416 = G(lst{l_2, l_6, l_8},1).evalf();
    ex G_417 = G(lst{l_2, l_7, l_11},1).evalf();
    ex G_418 = G(lst{l_2, l_7, l_13},1).evalf();
    ex G_419 = G(lst{l_2, l_7, l_2},1).evalf();
    ex G_420 = G(lst{l_2, l_7, l_4},1).evalf();
    ex G_421 = G(lst{l_2, l_7, l_5},1).evalf();
    ex G_422 = G(lst{l_2, l_7, l_8},1).evalf();
    ex G_423 = G(lst{l_2, l_8, l_11},1).evalf();
    ex G_424 = G(lst{l_2, l_8, l_13},1).evalf();
    ex G_425 = G(lst{l_2, l_8, l_2},1).evalf();
    ex G_426 = G(lst{l_2, l_8, l_4},1).evalf();
    ex G_427 = G(lst{l_2, l_8, l_5},1).evalf();
    ex G_428 = G(lst{l_2, l_8, l_8},1).evalf();
    ex G_429 = G(lst{l_2, l_9, l_11},1).evalf();
    ex G_430 = G(lst{l_2, l_9, l_13},1).evalf();
    ex G_431 = G(lst{l_2, l_9, l_2},1).evalf();
    ex G_432 = G(lst{l_2, l_9, l_4},1).evalf();
    ex G_433 = G(lst{l_2, l_9, l_5},1).evalf();
    ex G_434 = G(lst{l_2, l_9, l_8},1).evalf();
    ex G_435 = G(lst{l_3, l_1, l_12},1).evalf();
    ex G_436 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_437 = G(lst{l_3, l_12, l_12},1).evalf();
    ex G_438 = G(lst{l_3, l_12, l_3},1).evalf();
    ex G_439 = G(lst{l_3, l_3, l_12},1).evalf();
    ex G_440 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_441 = G(lst{l_4, l_1, l_2},1).evalf();
    ex G_442 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_443 = G(lst{l_4, l_1, l_5},1).evalf();
    ex G_444 = G(lst{l_4, l_10, l_11},1).evalf();
    ex G_445 = G(lst{l_4, l_10, l_13},1).evalf();
    ex G_446 = G(lst{l_4, l_10, l_2},1).evalf();
    ex G_447 = G(lst{l_4, l_10, l_4},1).evalf();
    ex G_448 = G(lst{l_4, l_10, l_5},1).evalf();
    ex G_449 = G(lst{l_4, l_10, l_8},1).evalf();
    ex G_450 = G(lst{l_4, l_11, l_11},1).evalf();
    ex G_451 = G(lst{l_4, l_11, l_13},1).evalf();
    ex G_452 = G(lst{l_4, l_11, l_2},1).evalf();
    ex G_453 = G(lst{l_4, l_11, l_4},1).evalf();
    ex G_454 = G(lst{l_4, l_11, l_5},1).evalf();
    ex G_455 = G(lst{l_4, l_11, l_8},1).evalf();
    ex G_456 = G(lst{l_4, l_13, l_11},1).evalf();
    ex G_457 = G(lst{l_4, l_13, l_13},1).evalf();
    ex G_458 = G(lst{l_4, l_13, l_2},1).evalf();
    ex G_459 = G(lst{l_4, l_13, l_4},1).evalf();
    ex G_460 = G(lst{l_4, l_13, l_5},1).evalf();
    ex G_461 = G(lst{l_4, l_13, l_8},1).evalf();
    ex G_462 = G(lst{l_4, l_2, l_11},1).evalf();
    ex G_463 = G(lst{l_4, l_2, l_13},1).evalf();
    ex G_464 = G(lst{l_4, l_2, l_2},1).evalf();
    ex G_465 = G(lst{l_4, l_2, l_4},1).evalf();
    ex G_466 = G(lst{l_4, l_2, l_5},1).evalf();
    ex G_467 = G(lst{l_4, l_2, l_8},1).evalf();
    ex G_468 = G(lst{l_4, l_4, l_11},1).evalf();
    ex G_469 = G(lst{l_4, l_4, l_13},1).evalf();
    ex G_470 = G(lst{l_4, l_4, l_2},1).evalf();
    ex G_471 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_472 = G(lst{l_4, l_4, l_5},1).evalf();
    ex G_473 = G(lst{l_4, l_4, l_8},1).evalf();
    ex G_474 = G(lst{l_4, l_5, l_11},1).evalf();
    ex G_475 = G(lst{l_4, l_5, l_13},1).evalf();
    ex G_476 = G(lst{l_4, l_5, l_2},1).evalf();
    ex G_477 = G(lst{l_4, l_5, l_4},1).evalf();
    ex G_478 = G(lst{l_4, l_5, l_5},1).evalf();
    ex G_479 = G(lst{l_4, l_5, l_8},1).evalf();
    ex G_480 = G(lst{l_4, l_6, l_11},1).evalf();
    ex G_481 = G(lst{l_4, l_6, l_13},1).evalf();
    ex G_482 = G(lst{l_4, l_6, l_2},1).evalf();
    ex G_483 = G(lst{l_4, l_6, l_4},1).evalf();
    ex G_484 = G(lst{l_4, l_6, l_5},1).evalf();
    ex G_485 = G(lst{l_4, l_6, l_8},1).evalf();
    ex G_486 = G(lst{l_4, l_7, l_11},1).evalf();
    ex G_487 = G(lst{l_4, l_7, l_13},1).evalf();
    ex G_488 = G(lst{l_4, l_7, l_2},1).evalf();
    ex G_489 = G(lst{l_4, l_7, l_4},1).evalf();
    ex G_490 = G(lst{l_4, l_7, l_5},1).evalf();
    ex G_491 = G(lst{l_4, l_7, l_8},1).evalf();
    ex G_492 = G(lst{l_4, l_8, l_11},1).evalf();
    ex G_493 = G(lst{l_4, l_8, l_13},1).evalf();
    ex G_494 = G(lst{l_4, l_8, l_2},1).evalf();
    ex G_495 = G(lst{l_4, l_8, l_4},1).evalf();
    ex G_496 = G(lst{l_4, l_8, l_5},1).evalf();
    ex G_497 = G(lst{l_4, l_8, l_8},1).evalf();
    ex G_498 = G(lst{l_4, l_9, l_11},1).evalf();
    ex G_499 = G(lst{l_4, l_9, l_13},1).evalf();
    ex G_500 = G(lst{l_4, l_9, l_2},1).evalf();
    ex G_501 = G(lst{l_4, l_9, l_4},1).evalf();
    ex G_502 = G(lst{l_4, l_9, l_5},1).evalf();
    ex G_503 = G(lst{l_4, l_9, l_8},1).evalf();
    ex G_504 = G(lst{l_5, l_1, l_2},1).evalf();
    ex G_505 = G(lst{l_5, l_1, l_4},1).evalf();
    ex G_506 = G(lst{l_5, l_1, l_5},1).evalf();
    ex G_507 = G(lst{l_5, l_10, l_11},1).evalf();
    ex G_508 = G(lst{l_5, l_10, l_13},1).evalf();
    ex G_509 = G(lst{l_5, l_10, l_2},1).evalf();
    ex G_510 = G(lst{l_5, l_10, l_4},1).evalf();
    ex G_511 = G(lst{l_5, l_10, l_5},1).evalf();
    ex G_512 = G(lst{l_5, l_10, l_8},1).evalf();
    ex G_513 = G(lst{l_5, l_11, l_11},1).evalf();
    ex G_514 = G(lst{l_5, l_11, l_13},1).evalf();
    ex G_515 = G(lst{l_5, l_11, l_2},1).evalf();
    ex G_516 = G(lst{l_5, l_11, l_4},1).evalf();
    ex G_517 = G(lst{l_5, l_11, l_5},1).evalf();
    ex G_518 = G(lst{l_5, l_11, l_8},1).evalf();
    ex G_519 = G(lst{l_5, l_13, l_11},1).evalf();
    ex G_520 = G(lst{l_5, l_13, l_13},1).evalf();
    ex G_521 = G(lst{l_5, l_13, l_2},1).evalf();
    ex G_522 = G(lst{l_5, l_13, l_4},1).evalf();
    ex G_523 = G(lst{l_5, l_13, l_5},1).evalf();
    ex G_524 = G(lst{l_5, l_13, l_8},1).evalf();
    ex G_525 = G(lst{l_5, l_2, l_11},1).evalf();
    ex G_526 = G(lst{l_5, l_2, l_13},1).evalf();
    ex G_527 = G(lst{l_5, l_2, l_2},1).evalf();
    ex G_528 = G(lst{l_5, l_2, l_4},1).evalf();
    ex G_529 = G(lst{l_5, l_2, l_5},1).evalf();
    ex G_530 = G(lst{l_5, l_2, l_8},1).evalf();
    ex G_531 = G(lst{l_5, l_4, l_11},1).evalf();
    ex G_532 = G(lst{l_5, l_4, l_13},1).evalf();
    ex G_533 = G(lst{l_5, l_4, l_2},1).evalf();
    ex G_534 = G(lst{l_5, l_4, l_4},1).evalf();
    ex G_535 = G(lst{l_5, l_4, l_5},1).evalf();
    ex G_536 = G(lst{l_5, l_4, l_8},1).evalf();
    ex G_537 = G(lst{l_5, l_5, l_11},1).evalf();
    ex G_538 = G(lst{l_5, l_5, l_13},1).evalf();
    ex G_539 = G(lst{l_5, l_5, l_2},1).evalf();
    ex G_540 = G(lst{l_5, l_5, l_4},1).evalf();
    ex G_541 = G(lst{l_5, l_5, l_5},1).evalf();
    ex G_542 = G(lst{l_5, l_5, l_8},1).evalf();
    ex G_543 = G(lst{l_5, l_6, l_11},1).evalf();
    ex G_544 = G(lst{l_5, l_6, l_13},1).evalf();
    ex G_545 = G(lst{l_5, l_6, l_2},1).evalf();
    ex G_546 = G(lst{l_5, l_6, l_4},1).evalf();
    ex G_547 = G(lst{l_5, l_6, l_5},1).evalf();
    ex G_548 = G(lst{l_5, l_6, l_8},1).evalf();
    ex G_549 = G(lst{l_5, l_7, l_11},1).evalf();
    ex G_550 = G(lst{l_5, l_7, l_13},1).evalf();
    ex G_551 = G(lst{l_5, l_7, l_2},1).evalf();
    ex G_552 = G(lst{l_5, l_7, l_4},1).evalf();
    ex G_553 = G(lst{l_5, l_7, l_5},1).evalf();
    ex G_554 = G(lst{l_5, l_7, l_8},1).evalf();
    ex G_555 = G(lst{l_5, l_8, l_11},1).evalf();
    ex G_556 = G(lst{l_5, l_8, l_13},1).evalf();
    ex G_557 = G(lst{l_5, l_8, l_2},1).evalf();
    ex G_558 = G(lst{l_5, l_8, l_4},1).evalf();
    ex G_559 = G(lst{l_5, l_8, l_5},1).evalf();
    ex G_560 = G(lst{l_5, l_8, l_8},1).evalf();
    ex G_561 = G(lst{l_5, l_9, l_11},1).evalf();
    ex G_562 = G(lst{l_5, l_9, l_13},1).evalf();
    ex G_563 = G(lst{l_5, l_9, l_2},1).evalf();
    ex G_564 = G(lst{l_5, l_9, l_4},1).evalf();
    ex G_565 = G(lst{l_5, l_9, l_5},1).evalf();
    ex G_566 = G(lst{l_5, l_9, l_8},1).evalf();
    ex G_567 = G(lst{l_6, l_1, l_2},1).evalf();
    ex G_568 = G(lst{l_6, l_1, l_4},1).evalf();
    ex G_569 = G(lst{l_6, l_1, l_5},1).evalf();
    ex G_570 = G(lst{l_6, l_10, l_11},1).evalf();
    ex G_571 = G(lst{l_6, l_10, l_13},1).evalf();
    ex G_572 = G(lst{l_6, l_10, l_2},1).evalf();
    ex G_573 = G(lst{l_6, l_10, l_4},1).evalf();
    ex G_574 = G(lst{l_6, l_10, l_5},1).evalf();
    ex G_575 = G(lst{l_6, l_10, l_8},1).evalf();
    ex G_576 = G(lst{l_6, l_11, l_11},1).evalf();
    ex G_577 = G(lst{l_6, l_11, l_13},1).evalf();
    ex G_578 = G(lst{l_6, l_11, l_2},1).evalf();
    ex G_579 = G(lst{l_6, l_11, l_4},1).evalf();
    ex G_580 = G(lst{l_6, l_11, l_5},1).evalf();
    ex G_581 = G(lst{l_6, l_11, l_8},1).evalf();
    ex G_582 = G(lst{l_6, l_13, l_11},1).evalf();
    ex G_583 = G(lst{l_6, l_13, l_13},1).evalf();
    ex G_584 = G(lst{l_6, l_13, l_2},1).evalf();
    ex G_585 = G(lst{l_6, l_13, l_4},1).evalf();
    ex G_586 = G(lst{l_6, l_13, l_5},1).evalf();
    ex G_587 = G(lst{l_6, l_13, l_8},1).evalf();
    ex G_588 = G(lst{l_6, l_2, l_11},1).evalf();
    ex G_589 = G(lst{l_6, l_2, l_13},1).evalf();
    ex G_590 = G(lst{l_6, l_2, l_2},1).evalf();
    ex G_591 = G(lst{l_6, l_2, l_4},1).evalf();
    ex G_592 = G(lst{l_6, l_2, l_5},1).evalf();
    ex G_593 = G(lst{l_6, l_2, l_8},1).evalf();
    ex G_594 = G(lst{l_6, l_4, l_11},1).evalf();
    ex G_595 = G(lst{l_6, l_4, l_13},1).evalf();
    ex G_596 = G(lst{l_6, l_4, l_2},1).evalf();
    ex G_597 = G(lst{l_6, l_4, l_4},1).evalf();
    ex G_598 = G(lst{l_6, l_4, l_5},1).evalf();
    ex G_599 = G(lst{l_6, l_4, l_8},1).evalf();
    ex G_600 = G(lst{l_6, l_5, l_11},1).evalf();
    ex G_601 = G(lst{l_6, l_5, l_13},1).evalf();
    ex G_602 = G(lst{l_6, l_5, l_2},1).evalf();
    ex G_603 = G(lst{l_6, l_5, l_4},1).evalf();
    ex G_604 = G(lst{l_6, l_5, l_5},1).evalf();
    ex G_605 = G(lst{l_6, l_5, l_8},1).evalf();
    ex G_606 = G(lst{l_6, l_6, l_11},1).evalf();
    ex G_607 = G(lst{l_6, l_6, l_13},1).evalf();
    ex G_608 = G(lst{l_6, l_6, l_2},1).evalf();
    ex G_609 = G(lst{l_6, l_6, l_4},1).evalf();
    ex G_610 = G(lst{l_6, l_6, l_5},1).evalf();
    ex G_611 = G(lst{l_6, l_6, l_8},1).evalf();
    ex G_612 = G(lst{l_6, l_7, l_11},1).evalf();
    ex G_613 = G(lst{l_6, l_7, l_13},1).evalf();
    ex G_614 = G(lst{l_6, l_7, l_2},1).evalf();
    ex G_615 = G(lst{l_6, l_7, l_4},1).evalf();
    ex G_616 = G(lst{l_6, l_7, l_5},1).evalf();
    ex G_617 = G(lst{l_6, l_7, l_8},1).evalf();
    ex G_618 = G(lst{l_6, l_8, l_11},1).evalf();
    ex G_619 = G(lst{l_6, l_8, l_13},1).evalf();
    ex G_620 = G(lst{l_6, l_8, l_2},1).evalf();
    ex G_621 = G(lst{l_6, l_8, l_4},1).evalf();
    ex G_622 = G(lst{l_6, l_8, l_5},1).evalf();
    ex G_623 = G(lst{l_6, l_8, l_8},1).evalf();
    ex G_624 = G(lst{l_6, l_9, l_11},1).evalf();
    ex G_625 = G(lst{l_6, l_9, l_13},1).evalf();
    ex G_626 = G(lst{l_6, l_9, l_2},1).evalf();
    ex G_627 = G(lst{l_6, l_9, l_4},1).evalf();
    ex G_628 = G(lst{l_6, l_9, l_5},1).evalf();
    ex G_629 = G(lst{l_6, l_9, l_8},1).evalf();
    ex G_630 = G(lst{l_7, l_1, l_2},1).evalf();
    ex G_631 = G(lst{l_7, l_1, l_4},1).evalf();
    ex G_632 = G(lst{l_7, l_1, l_5},1).evalf();
    ex G_633 = G(lst{l_7, l_10, l_11},1).evalf();
    ex G_634 = G(lst{l_7, l_10, l_13},1).evalf();
    ex G_635 = G(lst{l_7, l_10, l_2},1).evalf();
    ex G_636 = G(lst{l_7, l_10, l_4},1).evalf();
    ex G_637 = G(lst{l_7, l_10, l_5},1).evalf();
    ex G_638 = G(lst{l_7, l_10, l_8},1).evalf();
    ex G_639 = G(lst{l_7, l_11, l_11},1).evalf();
    ex G_640 = G(lst{l_7, l_11, l_13},1).evalf();
    ex G_641 = G(lst{l_7, l_11, l_2},1).evalf();
    ex G_642 = G(lst{l_7, l_11, l_4},1).evalf();
    ex G_643 = G(lst{l_7, l_11, l_5},1).evalf();
    ex G_644 = G(lst{l_7, l_11, l_8},1).evalf();
    ex G_645 = G(lst{l_7, l_13, l_11},1).evalf();
    ex G_646 = G(lst{l_7, l_13, l_13},1).evalf();
    ex G_647 = G(lst{l_7, l_13, l_2},1).evalf();
    ex G_648 = G(lst{l_7, l_13, l_4},1).evalf();
    ex G_649 = G(lst{l_7, l_13, l_5},1).evalf();
    ex G_650 = G(lst{l_7, l_13, l_8},1).evalf();
    ex G_651 = G(lst{l_7, l_2, l_11},1).evalf();
    ex G_652 = G(lst{l_7, l_2, l_13},1).evalf();
    ex G_653 = G(lst{l_7, l_2, l_2},1).evalf();
    ex G_654 = G(lst{l_7, l_2, l_4},1).evalf();
    ex G_655 = G(lst{l_7, l_2, l_5},1).evalf();
    ex G_656 = G(lst{l_7, l_2, l_8},1).evalf();
    ex G_657 = G(lst{l_7, l_4, l_11},1).evalf();
    ex G_658 = G(lst{l_7, l_4, l_13},1).evalf();
    ex G_659 = G(lst{l_7, l_4, l_2},1).evalf();
    ex G_660 = G(lst{l_7, l_4, l_4},1).evalf();
    ex G_661 = G(lst{l_7, l_4, l_5},1).evalf();
    ex G_662 = G(lst{l_7, l_4, l_8},1).evalf();
    ex G_663 = G(lst{l_7, l_5, l_11},1).evalf();
    ex G_664 = G(lst{l_7, l_5, l_13},1).evalf();
    ex G_665 = G(lst{l_7, l_5, l_2},1).evalf();
    ex G_666 = G(lst{l_7, l_5, l_4},1).evalf();
    ex G_667 = G(lst{l_7, l_5, l_5},1).evalf();
    ex G_668 = G(lst{l_7, l_5, l_8},1).evalf();
    ex G_669 = G(lst{l_7, l_6, l_11},1).evalf();
    ex G_670 = G(lst{l_7, l_6, l_13},1).evalf();
    ex G_671 = G(lst{l_7, l_6, l_2},1).evalf();
    ex G_672 = G(lst{l_7, l_6, l_4},1).evalf();
    ex G_673 = G(lst{l_7, l_6, l_5},1).evalf();
    ex G_674 = G(lst{l_7, l_6, l_8},1).evalf();
    ex G_675 = G(lst{l_7, l_7, l_11},1).evalf();
    ex G_676 = G(lst{l_7, l_7, l_13},1).evalf();
    ex G_677 = G(lst{l_7, l_7, l_2},1).evalf();
    ex G_678 = G(lst{l_7, l_7, l_4},1).evalf();
    ex G_679 = G(lst{l_7, l_7, l_5},1).evalf();
    ex G_680 = G(lst{l_7, l_7, l_8},1).evalf();
    ex G_681 = G(lst{l_7, l_8, l_11},1).evalf();
    ex G_682 = G(lst{l_7, l_8, l_13},1).evalf();
    ex G_683 = G(lst{l_7, l_8, l_2},1).evalf();
    ex G_684 = G(lst{l_7, l_8, l_4},1).evalf();
    ex G_685 = G(lst{l_7, l_8, l_5},1).evalf();
    ex G_686 = G(lst{l_7, l_8, l_8},1).evalf();
    ex G_687 = G(lst{l_7, l_9, l_11},1).evalf();
    ex G_688 = G(lst{l_7, l_9, l_13},1).evalf();
    ex G_689 = G(lst{l_7, l_9, l_2},1).evalf();
    ex G_690 = G(lst{l_7, l_9, l_4},1).evalf();
    ex G_691 = G(lst{l_7, l_9, l_5},1).evalf();
    ex G_692 = G(lst{l_7, l_9, l_8},1).evalf();
    ex G_693 = G(lst{l_8, l_10, l_11},1).evalf();
    ex G_694 = G(lst{l_8, l_10, l_13},1).evalf();
    ex G_695 = G(lst{l_8, l_10, l_2},1).evalf();
    ex G_696 = G(lst{l_8, l_10, l_4},1).evalf();
    ex G_697 = G(lst{l_8, l_10, l_5},1).evalf();
    ex G_698 = G(lst{l_8, l_10, l_8},1).evalf();
    ex G_699 = G(lst{l_8, l_11, l_11},1).evalf();
    ex G_700 = G(lst{l_8, l_11, l_13},1).evalf();
    ex G_701 = G(lst{l_8, l_11, l_2},1).evalf();
    ex G_702 = G(lst{l_8, l_11, l_4},1).evalf();
    ex G_703 = G(lst{l_8, l_11, l_5},1).evalf();
    ex G_704 = G(lst{l_8, l_11, l_8},1).evalf();
    ex G_705 = G(lst{l_8, l_13, l_11},1).evalf();
    ex G_706 = G(lst{l_8, l_13, l_13},1).evalf();
    ex G_707 = G(lst{l_8, l_13, l_2},1).evalf();
    ex G_708 = G(lst{l_8, l_13, l_4},1).evalf();
    ex G_709 = G(lst{l_8, l_13, l_5},1).evalf();
    ex G_710 = G(lst{l_8, l_13, l_8},1).evalf();
    ex G_711 = G(lst{l_8, l_2, l_11},1).evalf();
    ex G_712 = G(lst{l_8, l_2, l_13},1).evalf();
    ex G_713 = G(lst{l_8, l_2, l_2},1).evalf();
    ex G_714 = G(lst{l_8, l_2, l_4},1).evalf();
    ex G_715 = G(lst{l_8, l_2, l_5},1).evalf();
    ex G_716 = G(lst{l_8, l_2, l_8},1).evalf();
    ex G_717 = G(lst{l_8, l_4, l_11},1).evalf();
    ex G_718 = G(lst{l_8, l_4, l_13},1).evalf();
    ex G_719 = G(lst{l_8, l_4, l_2},1).evalf();
    ex G_720 = G(lst{l_8, l_4, l_4},1).evalf();
    ex G_721 = G(lst{l_8, l_4, l_5},1).evalf();
    ex G_722 = G(lst{l_8, l_4, l_8},1).evalf();
    ex G_723 = G(lst{l_8, l_5, l_11},1).evalf();
    ex G_724 = G(lst{l_8, l_5, l_13},1).evalf();
    ex G_725 = G(lst{l_8, l_5, l_2},1).evalf();
    ex G_726 = G(lst{l_8, l_5, l_4},1).evalf();
    ex G_727 = G(lst{l_8, l_5, l_5},1).evalf();
    ex G_728 = G(lst{l_8, l_5, l_8},1).evalf();
    ex G_729 = G(lst{l_8, l_6, l_11},1).evalf();
    ex G_730 = G(lst{l_8, l_6, l_13},1).evalf();
    ex G_731 = G(lst{l_8, l_6, l_2},1).evalf();
    ex G_732 = G(lst{l_8, l_6, l_4},1).evalf();
    ex G_733 = G(lst{l_8, l_6, l_5},1).evalf();
    ex G_734 = G(lst{l_8, l_6, l_8},1).evalf();
    ex G_735 = G(lst{l_8, l_7, l_11},1).evalf();
    ex G_736 = G(lst{l_8, l_7, l_13},1).evalf();
    ex G_737 = G(lst{l_8, l_7, l_2},1).evalf();
    ex G_738 = G(lst{l_8, l_7, l_4},1).evalf();
    ex G_739 = G(lst{l_8, l_7, l_5},1).evalf();
    ex G_740 = G(lst{l_8, l_7, l_8},1).evalf();
    ex G_741 = G(lst{l_8, l_8, l_11},1).evalf();
    ex G_742 = G(lst{l_8, l_8, l_13},1).evalf();
    ex G_743 = G(lst{l_8, l_8, l_2},1).evalf();
    ex G_744 = G(lst{l_8, l_8, l_4},1).evalf();
    ex G_745 = G(lst{l_8, l_8, l_5},1).evalf();
    ex G_746 = G(lst{l_8, l_8, l_8},1).evalf();
    ex G_747 = G(lst{l_8, l_9, l_11},1).evalf();
    ex G_748 = G(lst{l_8, l_9, l_13},1).evalf();
    ex G_749 = G(lst{l_8, l_9, l_2},1).evalf();
    ex G_750 = G(lst{l_8, l_9, l_4},1).evalf();
    ex G_751 = G(lst{l_8, l_9, l_5},1).evalf();
    ex G_752 = G(lst{l_8, l_9, l_8},1).evalf();
    ex G_753 = G(lst{l_9, l_1, l_2},1).evalf();
    ex G_754 = G(lst{l_9, l_1, l_4},1).evalf();
    ex G_755 = G(lst{l_9, l_1, l_5},1).evalf();
    ex G_756 = G(lst{l_9, l_10, l_11},1).evalf();
    ex G_757 = G(lst{l_9, l_10, l_13},1).evalf();
    ex G_758 = G(lst{l_9, l_10, l_2},1).evalf();
    ex G_759 = G(lst{l_9, l_10, l_4},1).evalf();
    ex G_760 = G(lst{l_9, l_10, l_5},1).evalf();
    ex G_761 = G(lst{l_9, l_10, l_8},1).evalf();
    ex G_762 = G(lst{l_9, l_11, l_11},1).evalf();
    ex G_763 = G(lst{l_9, l_11, l_13},1).evalf();
    ex G_764 = G(lst{l_9, l_11, l_2},1).evalf();
    ex G_765 = G(lst{l_9, l_11, l_4},1).evalf();
    ex G_766 = G(lst{l_9, l_11, l_5},1).evalf();
    ex G_767 = G(lst{l_9, l_11, l_8},1).evalf();
    ex G_768 = G(lst{l_9, l_13, l_11},1).evalf();
    ex G_769 = G(lst{l_9, l_13, l_13},1).evalf();
    ex G_770 = G(lst{l_9, l_13, l_2},1).evalf();
    ex G_771 = G(lst{l_9, l_13, l_4},1).evalf();
    ex G_772 = G(lst{l_9, l_13, l_5},1).evalf();
    ex G_773 = G(lst{l_9, l_13, l_8},1).evalf();
    ex G_774 = G(lst{l_9, l_2, l_11},1).evalf();
    ex G_775 = G(lst{l_9, l_2, l_13},1).evalf();
    ex G_776 = G(lst{l_9, l_2, l_2},1).evalf();
    ex G_777 = G(lst{l_9, l_2, l_4},1).evalf();
    ex G_778 = G(lst{l_9, l_2, l_5},1).evalf();
    ex G_779 = G(lst{l_9, l_2, l_8},1).evalf();
    ex G_780 = G(lst{l_9, l_4, l_11},1).evalf();
    ex G_781 = G(lst{l_9, l_4, l_13},1).evalf();
    ex G_782 = G(lst{l_9, l_4, l_2},1).evalf();
    ex G_783 = G(lst{l_9, l_4, l_4},1).evalf();
    ex G_784 = G(lst{l_9, l_4, l_5},1).evalf();
    ex G_785 = G(lst{l_9, l_4, l_8},1).evalf();
    ex G_786 = G(lst{l_9, l_5, l_11},1).evalf();
    ex G_787 = G(lst{l_9, l_5, l_13},1).evalf();
    ex G_788 = G(lst{l_9, l_5, l_2},1).evalf();
    ex G_789 = G(lst{l_9, l_5, l_4},1).evalf();
    ex G_790 = G(lst{l_9, l_5, l_5},1).evalf();
    ex G_791 = G(lst{l_9, l_5, l_8},1).evalf();
    ex G_792 = G(lst{l_9, l_6, l_11},1).evalf();
    ex G_793 = G(lst{l_9, l_6, l_13},1).evalf();
    ex G_794 = G(lst{l_9, l_6, l_2},1).evalf();
    ex G_795 = G(lst{l_9, l_6, l_4},1).evalf();
    ex G_796 = G(lst{l_9, l_6, l_5},1).evalf();
    ex G_797 = G(lst{l_9, l_6, l_8},1).evalf();
    ex G_798 = G(lst{l_9, l_7, l_11},1).evalf();
    ex G_799 = G(lst{l_9, l_7, l_13},1).evalf();
    ex G_800 = G(lst{l_9, l_7, l_2},1).evalf();
    ex G_801 = G(lst{l_9, l_7, l_4},1).evalf();
    ex G_802 = G(lst{l_9, l_7, l_5},1).evalf();
    ex G_803 = G(lst{l_9, l_7, l_8},1).evalf();
    ex G_804 = G(lst{l_9, l_8, l_11},1).evalf();
    ex G_805 = G(lst{l_9, l_8, l_13},1).evalf();
    ex G_806 = G(lst{l_9, l_8, l_2},1).evalf();
    ex G_807 = G(lst{l_9, l_8, l_4},1).evalf();
    ex G_808 = G(lst{l_9, l_8, l_5},1).evalf();
    ex G_809 = G(lst{l_9, l_8, l_8},1).evalf();
    ex G_810 = G(lst{l_9, l_9, l_11},1).evalf();
    ex G_811 = G(lst{l_9, l_9, l_13},1).evalf();
    ex G_812 = G(lst{l_9, l_9, l_2},1).evalf();
    ex G_813 = G(lst{l_9, l_9, l_4},1).evalf();
    ex G_814 = G(lst{l_9, l_9, l_5},1).evalf();
    ex G_815 = G(lst{l_9, l_9, l_8},1).evalf();
    ex G_816 = G(lst{l_1, l_1, l_1, l_12},1).evalf();
    ex G_817 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_818 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_819 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_820 = G(lst{l_1, l_1, l_1, l_5},1).evalf();
    ex G_821 = G(lst{l_1, l_1, l_11, l_2},1).evalf();
    ex G_822 = G(lst{l_1, l_1, l_11, l_4},1).evalf();
    ex G_823 = G(lst{l_1, l_1, l_11, l_5},1).evalf();
    ex G_824 = G(lst{l_1, l_1, l_12, l_12},1).evalf();
    ex G_825 = G(lst{l_1, l_1, l_12, l_3},1).evalf();
    ex G_826 = G(lst{l_1, l_1, l_2, l_11},1).evalf();
    ex G_827 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_828 = G(lst{l_1, l_1, l_2, l_4},1).evalf();
    ex G_829 = G(lst{l_1, l_1, l_2, l_5},1).evalf();
    ex G_830 = G(lst{l_1, l_1, l_3, l_12},1).evalf();
    ex G_831 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_832 = G(lst{l_1, l_1, l_4, l_11},1).evalf();
    ex G_833 = G(lst{l_1, l_1, l_4, l_2},1).evalf();
    ex G_834 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_835 = G(lst{l_1, l_1, l_4, l_5},1).evalf();
    ex G_836 = G(lst{l_1, l_1, l_5, l_11},1).evalf();
    ex G_837 = G(lst{l_1, l_1, l_5, l_2},1).evalf();
    ex G_838 = G(lst{l_1, l_1, l_5, l_4},1).evalf();
    ex G_839 = G(lst{l_1, l_1, l_5, l_5},1).evalf();
    ex G_840 = G(lst{l_1, l_10, l_1, l_2},1).evalf();
    ex G_841 = G(lst{l_1, l_10, l_1, l_4},1).evalf();
    ex G_842 = G(lst{l_1, l_10, l_1, l_5},1).evalf();
    ex G_843 = G(lst{l_1, l_10, l_11, l_11},1).evalf();
    ex G_844 = G(lst{l_1, l_10, l_11, l_2},1).evalf();
    ex G_845 = G(lst{l_1, l_10, l_11, l_4},1).evalf();
    ex G_846 = G(lst{l_1, l_10, l_11, l_5},1).evalf();
    ex G_847 = G(lst{l_1, l_10, l_13, l_11},1).evalf();
    ex G_848 = G(lst{l_1, l_10, l_13, l_2},1).evalf();
    ex G_849 = G(lst{l_1, l_10, l_2, l_11},1).evalf();
    ex G_850 = G(lst{l_1, l_10, l_2, l_2},1).evalf();
    ex G_851 = G(lst{l_1, l_10, l_2, l_4},1).evalf();
    ex G_852 = G(lst{l_1, l_10, l_2, l_5},1).evalf();
    ex G_853 = G(lst{l_1, l_10, l_4, l_11},1).evalf();
    ex G_854 = G(lst{l_1, l_10, l_4, l_2},1).evalf();
    ex G_855 = G(lst{l_1, l_10, l_5, l_11},1).evalf();
    ex G_856 = G(lst{l_1, l_10, l_5, l_2},1).evalf();
    ex G_857 = G(lst{l_1, l_10, l_8, l_11},1).evalf();
    ex G_858 = G(lst{l_1, l_10, l_8, l_2},1).evalf();
    ex G_859 = G(lst{l_1, l_11, l_1, l_2},1).evalf();
    ex G_860 = G(lst{l_1, l_11, l_1, l_4},1).evalf();
    ex G_861 = G(lst{l_1, l_11, l_1, l_5},1).evalf();
    ex G_862 = G(lst{l_1, l_11, l_11, l_2},1).evalf();
    ex G_863 = G(lst{l_1, l_11, l_11, l_4},1).evalf();
    ex G_864 = G(lst{l_1, l_11, l_11, l_5},1).evalf();
    ex G_865 = G(lst{l_1, l_11, l_2, l_11},1).evalf();
    ex G_866 = G(lst{l_1, l_11, l_2, l_2},1).evalf();
    ex G_867 = G(lst{l_1, l_11, l_2, l_4},1).evalf();
    ex G_868 = G(lst{l_1, l_11, l_2, l_5},1).evalf();
    ex G_869 = G(lst{l_1, l_11, l_4, l_11},1).evalf();
    ex G_870 = G(lst{l_1, l_11, l_4, l_2},1).evalf();
    ex G_871 = G(lst{l_1, l_11, l_4, l_4},1).evalf();
    ex G_872 = G(lst{l_1, l_11, l_4, l_5},1).evalf();
    ex G_873 = G(lst{l_1, l_11, l_5, l_11},1).evalf();
    ex G_874 = G(lst{l_1, l_11, l_5, l_2},1).evalf();
    ex G_875 = G(lst{l_1, l_11, l_5, l_4},1).evalf();
    ex G_876 = G(lst{l_1, l_11, l_5, l_5},1).evalf();
    ex G_877 = G(lst{l_1, l_12, l_1, l_12},1).evalf();
    ex G_878 = G(lst{l_1, l_12, l_1, l_3},1).evalf();
    ex G_879 = G(lst{l_1, l_12, l_12, l_3},1).evalf();
    ex G_880 = G(lst{l_1, l_12, l_3, l_12},1).evalf();
    ex G_881 = G(lst{l_1, l_12, l_3, l_3},1).evalf();
    ex G_882 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_883 = G(lst{l_1, l_2, l_1, l_4},1).evalf();
    ex G_884 = G(lst{l_1, l_2, l_1, l_5},1).evalf();
    ex G_885 = G(lst{l_1, l_2, l_11, l_11},1).evalf();
    ex G_886 = G(lst{l_1, l_2, l_11, l_2},1).evalf();
    ex G_887 = G(lst{l_1, l_2, l_11, l_4},1).evalf();
    ex G_888 = G(lst{l_1, l_2, l_11, l_5},1).evalf();
    ex G_889 = G(lst{l_1, l_2, l_13, l_11},1).evalf();
    ex G_890 = G(lst{l_1, l_2, l_13, l_2},1).evalf();
    ex G_891 = G(lst{l_1, l_2, l_2, l_11},1).evalf();
    ex G_892 = G(lst{l_1, l_2, l_2, l_2},1).evalf();
    ex G_893 = G(lst{l_1, l_2, l_2, l_4},1).evalf();
    ex G_894 = G(lst{l_1, l_2, l_2, l_5},1).evalf();
    ex G_895 = G(lst{l_1, l_2, l_4, l_11},1).evalf();
    ex G_896 = G(lst{l_1, l_2, l_4, l_2},1).evalf();
    ex G_897 = G(lst{l_1, l_2, l_4, l_4},1).evalf();
    ex G_898 = G(lst{l_1, l_2, l_4, l_5},1).evalf();
    ex G_899 = G(lst{l_1, l_2, l_5, l_11},1).evalf();
    ex G_900 = G(lst{l_1, l_2, l_5, l_2},1).evalf();
    ex G_901 = G(lst{l_1, l_2, l_5, l_4},1).evalf();
    ex G_902 = G(lst{l_1, l_2, l_5, l_5},1).evalf();
    ex G_903 = G(lst{l_1, l_2, l_8, l_11},1).evalf();
    ex G_904 = G(lst{l_1, l_2, l_8, l_2},1).evalf();
    ex G_905 = G(lst{l_1, l_3, l_1, l_12},1).evalf();
    ex G_906 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_907 = G(lst{l_1, l_3, l_12, l_12},1).evalf();
    ex G_908 = G(lst{l_1, l_3, l_12, l_3},1).evalf();
    ex G_909 = G(lst{l_1, l_3, l_3, l_12},1).evalf();
    ex G_910 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_911 = G(lst{l_1, l_4, l_1, l_2},1).evalf();
    ex G_912 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_913 = G(lst{l_1, l_4, l_1, l_5},1).evalf();
    ex G_914 = G(lst{l_1, l_4, l_11, l_11},1).evalf();
    ex G_915 = G(lst{l_1, l_4, l_11, l_2},1).evalf();
    ex G_916 = G(lst{l_1, l_4, l_11, l_4},1).evalf();
    ex G_917 = G(lst{l_1, l_4, l_11, l_5},1).evalf();
    ex G_918 = G(lst{l_1, l_4, l_13, l_11},1).evalf();
    ex G_919 = G(lst{l_1, l_4, l_13, l_2},1).evalf();
    ex G_920 = G(lst{l_1, l_4, l_2, l_11},1).evalf();
    ex G_921 = G(lst{l_1, l_4, l_2, l_2},1).evalf();
    ex G_922 = G(lst{l_1, l_4, l_2, l_4},1).evalf();
    ex G_923 = G(lst{l_1, l_4, l_2, l_5},1).evalf();
    ex G_924 = G(lst{l_1, l_4, l_4, l_11},1).evalf();
    ex G_925 = G(lst{l_1, l_4, l_4, l_2},1).evalf();
    ex G_926 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_927 = G(lst{l_1, l_4, l_4, l_5},1).evalf();
    ex G_928 = G(lst{l_1, l_4, l_5, l_11},1).evalf();
    ex G_929 = G(lst{l_1, l_4, l_5, l_2},1).evalf();
    ex G_930 = G(lst{l_1, l_4, l_5, l_4},1).evalf();
    ex G_931 = G(lst{l_1, l_4, l_5, l_5},1).evalf();
    ex G_932 = G(lst{l_1, l_4, l_8, l_11},1).evalf();
    ex G_933 = G(lst{l_1, l_4, l_8, l_2},1).evalf();
    ex G_934 = G(lst{l_1, l_5, l_1, l_2},1).evalf();
    ex G_935 = G(lst{l_1, l_5, l_1, l_4},1).evalf();
    ex G_936 = G(lst{l_1, l_5, l_1, l_5},1).evalf();
    ex G_937 = G(lst{l_1, l_5, l_11, l_11},1).evalf();
    ex G_938 = G(lst{l_1, l_5, l_11, l_2},1).evalf();
    ex G_939 = G(lst{l_1, l_5, l_11, l_4},1).evalf();
    ex G_940 = G(lst{l_1, l_5, l_11, l_5},1).evalf();
    ex G_941 = G(lst{l_1, l_5, l_13, l_11},1).evalf();
    ex G_942 = G(lst{l_1, l_5, l_13, l_2},1).evalf();
    ex G_943 = G(lst{l_1, l_5, l_2, l_11},1).evalf();
    ex G_944 = G(lst{l_1, l_5, l_2, l_2},1).evalf();
    ex G_945 = G(lst{l_1, l_5, l_2, l_4},1).evalf();
    ex G_946 = G(lst{l_1, l_5, l_2, l_5},1).evalf();
    ex G_947 = G(lst{l_1, l_5, l_4, l_11},1).evalf();
    ex G_948 = G(lst{l_1, l_5, l_4, l_2},1).evalf();
    ex G_949 = G(lst{l_1, l_5, l_4, l_4},1).evalf();
    ex G_950 = G(lst{l_1, l_5, l_4, l_5},1).evalf();
    ex G_951 = G(lst{l_1, l_5, l_5, l_11},1).evalf();
    ex G_952 = G(lst{l_1, l_5, l_5, l_2},1).evalf();
    ex G_953 = G(lst{l_1, l_5, l_5, l_4},1).evalf();
    ex G_954 = G(lst{l_1, l_5, l_5, l_5},1).evalf();
    ex G_955 = G(lst{l_1, l_5, l_8, l_11},1).evalf();
    ex G_956 = G(lst{l_1, l_5, l_8, l_2},1).evalf();
    ex G_957 = G(lst{l_1, l_6, l_1, l_2},1).evalf();
    ex G_958 = G(lst{l_1, l_6, l_1, l_4},1).evalf();
    ex G_959 = G(lst{l_1, l_6, l_1, l_5},1).evalf();
    ex G_960 = G(lst{l_1, l_6, l_11, l_11},1).evalf();
    ex G_961 = G(lst{l_1, l_6, l_11, l_2},1).evalf();
    ex G_962 = G(lst{l_1, l_6, l_11, l_4},1).evalf();
    ex G_963 = G(lst{l_1, l_6, l_11, l_5},1).evalf();
    ex G_964 = G(lst{l_1, l_6, l_13, l_11},1).evalf();
    ex G_965 = G(lst{l_1, l_6, l_13, l_2},1).evalf();
    ex G_966 = G(lst{l_1, l_6, l_2, l_11},1).evalf();
    ex G_967 = G(lst{l_1, l_6, l_2, l_2},1).evalf();
    ex G_968 = G(lst{l_1, l_6, l_2, l_4},1).evalf();
    ex G_969 = G(lst{l_1, l_6, l_2, l_5},1).evalf();
    ex G_970 = G(lst{l_1, l_6, l_4, l_11},1).evalf();
    ex G_971 = G(lst{l_1, l_6, l_4, l_2},1).evalf();
    ex G_972 = G(lst{l_1, l_6, l_5, l_11},1).evalf();
    ex G_973 = G(lst{l_1, l_6, l_5, l_2},1).evalf();
    ex G_974 = G(lst{l_1, l_6, l_8, l_11},1).evalf();
    ex G_975 = G(lst{l_1, l_6, l_8, l_2},1).evalf();
    ex G_976 = G(lst{l_1, l_7, l_1, l_2},1).evalf();
    ex G_977 = G(lst{l_1, l_7, l_1, l_4},1).evalf();
    ex G_978 = G(lst{l_1, l_7, l_1, l_5},1).evalf();
    ex G_979 = G(lst{l_1, l_7, l_11, l_11},1).evalf();
    ex G_980 = G(lst{l_1, l_7, l_11, l_2},1).evalf();
    ex G_981 = G(lst{l_1, l_7, l_11, l_4},1).evalf();
    ex G_982 = G(lst{l_1, l_7, l_11, l_5},1).evalf();
    ex G_983 = G(lst{l_1, l_7, l_13, l_11},1).evalf();
    ex G_984 = G(lst{l_1, l_7, l_13, l_2},1).evalf();
    ex G_985 = G(lst{l_1, l_7, l_2, l_11},1).evalf();
    ex G_986 = G(lst{l_1, l_7, l_2, l_2},1).evalf();
    ex G_987 = G(lst{l_1, l_7, l_2, l_4},1).evalf();
    ex G_988 = G(lst{l_1, l_7, l_2, l_5},1).evalf();
    ex G_989 = G(lst{l_1, l_7, l_4, l_11},1).evalf();
    ex G_990 = G(lst{l_1, l_7, l_4, l_2},1).evalf();
    ex G_991 = G(lst{l_1, l_7, l_5, l_11},1).evalf();
    ex G_992 = G(lst{l_1, l_7, l_5, l_2},1).evalf();
    ex G_993 = G(lst{l_1, l_7, l_8, l_11},1).evalf();
    ex G_994 = G(lst{l_1, l_7, l_8, l_2},1).evalf();
    ex G_995 = G(lst{l_1, l_9, l_1, l_2},1).evalf();
    ex G_996 = G(lst{l_1, l_9, l_1, l_4},1).evalf();
    ex G_997 = G(lst{l_1, l_9, l_1, l_5},1).evalf();
    ex G_998 = G(lst{l_1, l_9, l_11, l_11},1).evalf();
    ex G_999 = G(lst{l_1, l_9, l_11, l_2},1).evalf();
    ex G_1000 = G(lst{l_1, l_9, l_11, l_4},1).evalf();
    ex G_1001 = G(lst{l_1, l_9, l_11, l_5},1).evalf();
    ex G_1002 = G(lst{l_1, l_9, l_13, l_11},1).evalf();
    ex G_1003 = G(lst{l_1, l_9, l_13, l_2},1).evalf();
    ex G_1004 = G(lst{l_1, l_9, l_2, l_11},1).evalf();
    ex G_1005 = G(lst{l_1, l_9, l_2, l_2},1).evalf();
    ex G_1006 = G(lst{l_1, l_9, l_2, l_4},1).evalf();
    ex G_1007 = G(lst{l_1, l_9, l_2, l_5},1).evalf();
    ex G_1008 = G(lst{l_1, l_9, l_4, l_11},1).evalf();
    ex G_1009 = G(lst{l_1, l_9, l_4, l_2},1).evalf();
    ex G_1010 = G(lst{l_1, l_9, l_5, l_11},1).evalf();
    ex G_1011 = G(lst{l_1, l_9, l_5, l_2},1).evalf();
    ex G_1012 = G(lst{l_1, l_9, l_8, l_11},1).evalf();
    ex G_1013 = G(lst{l_1, l_9, l_8, l_2},1).evalf();
    ex G_1014 = G(lst{l_10, l_1, l_1, l_2},1).evalf();
    ex G_1015 = G(lst{l_10, l_1, l_1, l_4},1).evalf();
    ex G_1016 = G(lst{l_10, l_1, l_1, l_5},1).evalf();
    ex G_1017 = G(lst{l_10, l_1, l_11, l_2},1).evalf();
    ex G_1018 = G(lst{l_10, l_1, l_11, l_4},1).evalf();
    ex G_1019 = G(lst{l_10, l_1, l_11, l_5},1).evalf();
    ex G_1020 = G(lst{l_10, l_1, l_2, l_11},1).evalf();
    ex G_1021 = G(lst{l_10, l_1, l_2, l_2},1).evalf();
    ex G_1022 = G(lst{l_10, l_1, l_2, l_4},1).evalf();
    ex G_1023 = G(lst{l_10, l_1, l_2, l_5},1).evalf();
    ex G_1024 = G(lst{l_10, l_1, l_4, l_11},1).evalf();
    ex G_1025 = G(lst{l_10, l_1, l_4, l_2},1).evalf();
    ex G_1026 = G(lst{l_10, l_1, l_4, l_4},1).evalf();
    ex G_1027 = G(lst{l_10, l_1, l_4, l_5},1).evalf();
    ex G_1028 = G(lst{l_10, l_1, l_5, l_11},1).evalf();
    ex G_1029 = G(lst{l_10, l_1, l_5, l_2},1).evalf();
    ex G_1030 = G(lst{l_10, l_1, l_5, l_4},1).evalf();
    ex G_1031 = G(lst{l_10, l_1, l_5, l_5},1).evalf();
    ex G_1032 = G(lst{l_10, l_10, l_1, l_2},1).evalf();
    ex G_1033 = G(lst{l_10, l_10, l_1, l_4},1).evalf();
    ex G_1034 = G(lst{l_10, l_10, l_1, l_5},1).evalf();
    ex G_1035 = G(lst{l_10, l_10, l_11, l_11},1).evalf();
    ex G_1036 = G(lst{l_10, l_10, l_11, l_2},1).evalf();
    ex G_1037 = G(lst{l_10, l_10, l_11, l_4},1).evalf();
    ex G_1038 = G(lst{l_10, l_10, l_11, l_5},1).evalf();
    ex G_1039 = G(lst{l_10, l_10, l_13, l_11},1).evalf();
    ex G_1040 = G(lst{l_10, l_10, l_13, l_2},1).evalf();
    ex G_1041 = G(lst{l_10, l_10, l_2, l_11},1).evalf();
    ex G_1042 = G(lst{l_10, l_10, l_2, l_2},1).evalf();
    ex G_1043 = G(lst{l_10, l_10, l_2, l_4},1).evalf();
    ex G_1044 = G(lst{l_10, l_10, l_2, l_5},1).evalf();
    ex G_1045 = G(lst{l_10, l_10, l_4, l_11},1).evalf();
    ex G_1046 = G(lst{l_10, l_10, l_4, l_2},1).evalf();
    ex G_1047 = G(lst{l_10, l_10, l_5, l_11},1).evalf();
    ex G_1048 = G(lst{l_10, l_10, l_5, l_2},1).evalf();
    ex G_1049 = G(lst{l_10, l_10, l_8, l_11},1).evalf();
    ex G_1050 = G(lst{l_10, l_10, l_8, l_2},1).evalf();
    ex G_1051 = G(lst{l_10, l_11, l_1, l_2},1).evalf();
    ex G_1052 = G(lst{l_10, l_11, l_1, l_4},1).evalf();
    ex G_1053 = G(lst{l_10, l_11, l_1, l_5},1).evalf();
    ex G_1054 = G(lst{l_10, l_11, l_11, l_11},1).evalf();
    ex G_1055 = G(lst{l_10, l_11, l_11, l_2},1).evalf();
    ex G_1056 = G(lst{l_10, l_11, l_11, l_4},1).evalf();
    ex G_1057 = G(lst{l_10, l_11, l_11, l_5},1).evalf();
    ex G_1058 = G(lst{l_10, l_11, l_13, l_11},1).evalf();
    ex G_1059 = G(lst{l_10, l_11, l_13, l_2},1).evalf();
    ex G_1060 = G(lst{l_10, l_11, l_2, l_11},1).evalf();
    ex G_1061 = G(lst{l_10, l_11, l_2, l_2},1).evalf();
    ex G_1062 = G(lst{l_10, l_11, l_2, l_4},1).evalf();
    ex G_1063 = G(lst{l_10, l_11, l_2, l_5},1).evalf();
    ex G_1064 = G(lst{l_10, l_11, l_4, l_11},1).evalf();
    ex G_1065 = G(lst{l_10, l_11, l_4, l_2},1).evalf();
    ex G_1066 = G(lst{l_10, l_11, l_4, l_4},1).evalf();
    ex G_1067 = G(lst{l_10, l_11, l_4, l_5},1).evalf();
    ex G_1068 = G(lst{l_10, l_11, l_5, l_11},1).evalf();
    ex G_1069 = G(lst{l_10, l_11, l_5, l_2},1).evalf();
    ex G_1070 = G(lst{l_10, l_11, l_5, l_4},1).evalf();
    ex G_1071 = G(lst{l_10, l_11, l_5, l_5},1).evalf();
    ex G_1072 = G(lst{l_10, l_11, l_8, l_11},1).evalf();
    ex G_1073 = G(lst{l_10, l_11, l_8, l_2},1).evalf();
    ex G_1074 = G(lst{l_10, l_13, l_11, l_11},1).evalf();
    ex G_1075 = G(lst{l_10, l_13, l_11, l_2},1).evalf();
    ex G_1076 = G(lst{l_10, l_13, l_11, l_4},1).evalf();
    ex G_1077 = G(lst{l_10, l_13, l_11, l_5},1).evalf();
    ex G_1078 = G(lst{l_10, l_13, l_13, l_11},1).evalf();
    ex G_1079 = G(lst{l_10, l_13, l_13, l_2},1).evalf();
    ex G_1080 = G(lst{l_10, l_13, l_2, l_11},1).evalf();
    ex G_1081 = G(lst{l_10, l_13, l_2, l_2},1).evalf();
    ex G_1082 = G(lst{l_10, l_13, l_2, l_4},1).evalf();
    ex G_1083 = G(lst{l_10, l_13, l_2, l_5},1).evalf();
    ex G_1084 = G(lst{l_10, l_13, l_4, l_11},1).evalf();
    ex G_1085 = G(lst{l_10, l_13, l_4, l_2},1).evalf();
    ex G_1086 = G(lst{l_10, l_13, l_5, l_11},1).evalf();
    ex G_1087 = G(lst{l_10, l_13, l_5, l_2},1).evalf();
    ex G_1088 = G(lst{l_10, l_13, l_8, l_11},1).evalf();
    ex G_1089 = G(lst{l_10, l_13, l_8, l_2},1).evalf();
    ex G_1090 = G(lst{l_10, l_2, l_1, l_2},1).evalf();
    ex G_1091 = G(lst{l_10, l_2, l_1, l_4},1).evalf();
    ex G_1092 = G(lst{l_10, l_2, l_1, l_5},1).evalf();
    ex G_1093 = G(lst{l_10, l_2, l_11, l_11},1).evalf();
    ex G_1094 = G(lst{l_10, l_2, l_11, l_2},1).evalf();
    ex G_1095 = G(lst{l_10, l_2, l_11, l_4},1).evalf();
    ex G_1096 = G(lst{l_10, l_2, l_11, l_5},1).evalf();
    ex G_1097 = G(lst{l_10, l_2, l_13, l_11},1).evalf();
    ex G_1098 = G(lst{l_10, l_2, l_13, l_2},1).evalf();
    ex G_1099 = G(lst{l_10, l_2, l_2, l_11},1).evalf();
    ex G_1100 = G(lst{l_10, l_2, l_2, l_2},1).evalf();
    ex G_1101 = G(lst{l_10, l_2, l_2, l_4},1).evalf();
    ex G_1102 = G(lst{l_10, l_2, l_2, l_5},1).evalf();
    ex G_1103 = G(lst{l_10, l_2, l_4, l_11},1).evalf();
    ex G_1104 = G(lst{l_10, l_2, l_4, l_2},1).evalf();
    ex G_1105 = G(lst{l_10, l_2, l_4, l_4},1).evalf();
    ex G_1106 = G(lst{l_10, l_2, l_4, l_5},1).evalf();
    ex G_1107 = G(lst{l_10, l_2, l_5, l_11},1).evalf();
    ex G_1108 = G(lst{l_10, l_2, l_5, l_2},1).evalf();
    ex G_1109 = G(lst{l_10, l_2, l_5, l_4},1).evalf();
    ex G_1110 = G(lst{l_10, l_2, l_5, l_5},1).evalf();
    ex G_1111 = G(lst{l_10, l_2, l_8, l_11},1).evalf();
    ex G_1112 = G(lst{l_10, l_2, l_8, l_2},1).evalf();
    ex G_1113 = G(lst{l_10, l_4, l_1, l_2},1).evalf();
    ex G_1114 = G(lst{l_10, l_4, l_1, l_4},1).evalf();
    ex G_1115 = G(lst{l_10, l_4, l_1, l_5},1).evalf();
    ex G_1116 = G(lst{l_10, l_4, l_11, l_11},1).evalf();
    ex G_1117 = G(lst{l_10, l_4, l_11, l_2},1).evalf();
    ex G_1118 = G(lst{l_10, l_4, l_11, l_4},1).evalf();
    ex G_1119 = G(lst{l_10, l_4, l_11, l_5},1).evalf();
    ex G_1120 = G(lst{l_10, l_4, l_13, l_11},1).evalf();
    ex G_1121 = G(lst{l_10, l_4, l_13, l_2},1).evalf();
    ex G_1122 = G(lst{l_10, l_4, l_2, l_11},1).evalf();
    ex G_1123 = G(lst{l_10, l_4, l_2, l_2},1).evalf();
    ex G_1124 = G(lst{l_10, l_4, l_2, l_4},1).evalf();
    ex G_1125 = G(lst{l_10, l_4, l_2, l_5},1).evalf();
    ex G_1126 = G(lst{l_10, l_4, l_4, l_11},1).evalf();
    ex G_1127 = G(lst{l_10, l_4, l_4, l_2},1).evalf();
    ex G_1128 = G(lst{l_10, l_4, l_5, l_11},1).evalf();
    ex G_1129 = G(lst{l_10, l_4, l_5, l_2},1).evalf();
    ex G_1130 = G(lst{l_10, l_4, l_8, l_11},1).evalf();
    ex G_1131 = G(lst{l_10, l_4, l_8, l_2},1).evalf();
    ex G_1132 = G(lst{l_10, l_5, l_1, l_2},1).evalf();
    ex G_1133 = G(lst{l_10, l_5, l_1, l_4},1).evalf();
    ex G_1134 = G(lst{l_10, l_5, l_1, l_5},1).evalf();
    ex G_1135 = G(lst{l_10, l_5, l_11, l_11},1).evalf();
    ex G_1136 = G(lst{l_10, l_5, l_11, l_2},1).evalf();
    ex G_1137 = G(lst{l_10, l_5, l_11, l_4},1).evalf();
    ex G_1138 = G(lst{l_10, l_5, l_11, l_5},1).evalf();
    ex G_1139 = G(lst{l_10, l_5, l_13, l_11},1).evalf();
    ex G_1140 = G(lst{l_10, l_5, l_13, l_2},1).evalf();
    ex G_1141 = G(lst{l_10, l_5, l_2, l_11},1).evalf();
    ex G_1142 = G(lst{l_10, l_5, l_2, l_2},1).evalf();
    ex G_1143 = G(lst{l_10, l_5, l_2, l_4},1).evalf();
    ex G_1144 = G(lst{l_10, l_5, l_2, l_5},1).evalf();
    ex G_1145 = G(lst{l_10, l_5, l_4, l_11},1).evalf();
    ex G_1146 = G(lst{l_10, l_5, l_4, l_2},1).evalf();
    ex G_1147 = G(lst{l_10, l_5, l_5, l_11},1).evalf();
    ex G_1148 = G(lst{l_10, l_5, l_5, l_2},1).evalf();
    ex G_1149 = G(lst{l_10, l_5, l_8, l_11},1).evalf();
    ex G_1150 = G(lst{l_10, l_5, l_8, l_2},1).evalf();
    ex G_1151 = G(lst{l_10, l_6, l_1, l_2},1).evalf();
    ex G_1152 = G(lst{l_10, l_6, l_1, l_4},1).evalf();
    ex G_1153 = G(lst{l_10, l_6, l_1, l_5},1).evalf();
    ex G_1154 = G(lst{l_10, l_6, l_11, l_11},1).evalf();
    ex G_1155 = G(lst{l_10, l_6, l_11, l_2},1).evalf();
    ex G_1156 = G(lst{l_10, l_6, l_11, l_4},1).evalf();
    ex G_1157 = G(lst{l_10, l_6, l_11, l_5},1).evalf();
    ex G_1158 = G(lst{l_10, l_6, l_13, l_11},1).evalf();
    ex G_1159 = G(lst{l_10, l_6, l_13, l_2},1).evalf();
    ex G_1160 = G(lst{l_10, l_6, l_2, l_11},1).evalf();
    ex G_1161 = G(lst{l_10, l_6, l_2, l_2},1).evalf();
    ex G_1162 = G(lst{l_10, l_6, l_2, l_4},1).evalf();
    ex G_1163 = G(lst{l_10, l_6, l_2, l_5},1).evalf();
    ex G_1164 = G(lst{l_10, l_6, l_4, l_11},1).evalf();
    ex G_1165 = G(lst{l_10, l_6, l_4, l_2},1).evalf();
    ex G_1166 = G(lst{l_10, l_6, l_5, l_11},1).evalf();
    ex G_1167 = G(lst{l_10, l_6, l_5, l_2},1).evalf();
    ex G_1168 = G(lst{l_10, l_6, l_8, l_11},1).evalf();
    ex G_1169 = G(lst{l_10, l_6, l_8, l_2},1).evalf();
    ex G_1170 = G(lst{l_10, l_7, l_1, l_2},1).evalf();
    ex G_1171 = G(lst{l_10, l_7, l_1, l_4},1).evalf();
    ex G_1172 = G(lst{l_10, l_7, l_1, l_5},1).evalf();
    ex G_1173 = G(lst{l_10, l_7, l_11, l_11},1).evalf();
    ex G_1174 = G(lst{l_10, l_7, l_11, l_2},1).evalf();
    ex G_1175 = G(lst{l_10, l_7, l_11, l_4},1).evalf();
    ex G_1176 = G(lst{l_10, l_7, l_11, l_5},1).evalf();
    ex G_1177 = G(lst{l_10, l_7, l_13, l_11},1).evalf();
    ex G_1178 = G(lst{l_10, l_7, l_13, l_2},1).evalf();
    ex G_1179 = G(lst{l_10, l_7, l_2, l_11},1).evalf();
    ex G_1180 = G(lst{l_10, l_7, l_2, l_2},1).evalf();
    ex G_1181 = G(lst{l_10, l_7, l_2, l_4},1).evalf();
    ex G_1182 = G(lst{l_10, l_7, l_2, l_5},1).evalf();
    ex G_1183 = G(lst{l_10, l_7, l_4, l_11},1).evalf();
    ex G_1184 = G(lst{l_10, l_7, l_4, l_2},1).evalf();
    ex G_1185 = G(lst{l_10, l_7, l_5, l_11},1).evalf();
    ex G_1186 = G(lst{l_10, l_7, l_5, l_2},1).evalf();
    ex G_1187 = G(lst{l_10, l_7, l_8, l_11},1).evalf();
    ex G_1188 = G(lst{l_10, l_7, l_8, l_2},1).evalf();
    ex G_1189 = G(lst{l_10, l_8, l_11, l_11},1).evalf();
    ex G_1190 = G(lst{l_10, l_8, l_11, l_2},1).evalf();
    ex G_1191 = G(lst{l_10, l_8, l_11, l_4},1).evalf();
    ex G_1192 = G(lst{l_10, l_8, l_11, l_5},1).evalf();
    ex G_1193 = G(lst{l_10, l_8, l_13, l_11},1).evalf();
    ex G_1194 = G(lst{l_10, l_8, l_13, l_2},1).evalf();
    ex G_1195 = G(lst{l_10, l_8, l_2, l_11},1).evalf();
    ex G_1196 = G(lst{l_10, l_8, l_2, l_2},1).evalf();
    ex G_1197 = G(lst{l_10, l_8, l_2, l_4},1).evalf();
    ex G_1198 = G(lst{l_10, l_8, l_2, l_5},1).evalf();
    ex G_1199 = G(lst{l_10, l_8, l_4, l_11},1).evalf();
    ex G_1200 = G(lst{l_10, l_8, l_4, l_2},1).evalf();
    ex G_1201 = G(lst{l_10, l_8, l_5, l_11},1).evalf();
    ex G_1202 = G(lst{l_10, l_8, l_5, l_2},1).evalf();
    ex G_1203 = G(lst{l_10, l_8, l_8, l_11},1).evalf();
    ex G_1204 = G(lst{l_10, l_8, l_8, l_2},1).evalf();
    ex G_1205 = G(lst{l_10, l_9, l_1, l_2},1).evalf();
    ex G_1206 = G(lst{l_10, l_9, l_1, l_4},1).evalf();
    ex G_1207 = G(lst{l_10, l_9, l_1, l_5},1).evalf();
    ex G_1208 = G(lst{l_10, l_9, l_11, l_11},1).evalf();
    ex G_1209 = G(lst{l_10, l_9, l_11, l_2},1).evalf();
    ex G_1210 = G(lst{l_10, l_9, l_11, l_4},1).evalf();
    ex G_1211 = G(lst{l_10, l_9, l_11, l_5},1).evalf();
    ex G_1212 = G(lst{l_10, l_9, l_13, l_11},1).evalf();
    ex G_1213 = G(lst{l_10, l_9, l_13, l_2},1).evalf();
    ex G_1214 = G(lst{l_10, l_9, l_2, l_11},1).evalf();
    ex G_1215 = G(lst{l_10, l_9, l_2, l_2},1).evalf();
    ex G_1216 = G(lst{l_10, l_9, l_2, l_4},1).evalf();
    ex G_1217 = G(lst{l_10, l_9, l_2, l_5},1).evalf();
    ex G_1218 = G(lst{l_10, l_9, l_4, l_11},1).evalf();
    ex G_1219 = G(lst{l_10, l_9, l_4, l_2},1).evalf();
    ex G_1220 = G(lst{l_10, l_9, l_5, l_11},1).evalf();
    ex G_1221 = G(lst{l_10, l_9, l_5, l_2},1).evalf();
    ex G_1222 = G(lst{l_10, l_9, l_8, l_11},1).evalf();
    ex G_1223 = G(lst{l_10, l_9, l_8, l_2},1).evalf();
    ex G_1224 = G(lst{l_11, l_1, l_1, l_2},1).evalf();
    ex G_1225 = G(lst{l_11, l_1, l_1, l_4},1).evalf();
    ex G_1226 = G(lst{l_11, l_1, l_1, l_5},1).evalf();
    ex G_1227 = G(lst{l_11, l_1, l_11, l_2},1).evalf();
    ex G_1228 = G(lst{l_11, l_1, l_11, l_4},1).evalf();
    ex G_1229 = G(lst{l_11, l_1, l_11, l_5},1).evalf();
    ex G_1230 = G(lst{l_11, l_1, l_2, l_11},1).evalf();
    ex G_1231 = G(lst{l_11, l_1, l_2, l_2},1).evalf();
    ex G_1232 = G(lst{l_11, l_1, l_2, l_4},1).evalf();
    ex G_1233 = G(lst{l_11, l_1, l_2, l_5},1).evalf();
    ex G_1234 = G(lst{l_11, l_1, l_4, l_11},1).evalf();
    ex G_1235 = G(lst{l_11, l_1, l_4, l_2},1).evalf();
    ex G_1236 = G(lst{l_11, l_1, l_4, l_4},1).evalf();
    ex G_1237 = G(lst{l_11, l_1, l_4, l_5},1).evalf();
    ex G_1238 = G(lst{l_11, l_1, l_5, l_11},1).evalf();
    ex G_1239 = G(lst{l_11, l_1, l_5, l_2},1).evalf();
    ex G_1240 = G(lst{l_11, l_1, l_5, l_4},1).evalf();
    ex G_1241 = G(lst{l_11, l_1, l_5, l_5},1).evalf();
    ex G_1242 = G(lst{l_11, l_10, l_1, l_2},1).evalf();
    ex G_1243 = G(lst{l_11, l_10, l_1, l_4},1).evalf();
    ex G_1244 = G(lst{l_11, l_10, l_1, l_5},1).evalf();
    ex G_1245 = G(lst{l_11, l_10, l_11, l_11},1).evalf();
    ex G_1246 = G(lst{l_11, l_10, l_11, l_2},1).evalf();
    ex G_1247 = G(lst{l_11, l_10, l_11, l_4},1).evalf();
    ex G_1248 = G(lst{l_11, l_10, l_11, l_5},1).evalf();
    ex G_1249 = G(lst{l_11, l_10, l_13, l_11},1).evalf();
    ex G_1250 = G(lst{l_11, l_10, l_13, l_2},1).evalf();
    ex G_1251 = G(lst{l_11, l_10, l_2, l_11},1).evalf();
    ex G_1252 = G(lst{l_11, l_10, l_2, l_2},1).evalf();
    ex G_1253 = G(lst{l_11, l_10, l_2, l_4},1).evalf();
    ex G_1254 = G(lst{l_11, l_10, l_2, l_5},1).evalf();
    ex G_1255 = G(lst{l_11, l_10, l_4, l_11},1).evalf();
    ex G_1256 = G(lst{l_11, l_10, l_4, l_2},1).evalf();
    ex G_1257 = G(lst{l_11, l_10, l_5, l_11},1).evalf();
    ex G_1258 = G(lst{l_11, l_10, l_5, l_2},1).evalf();
    ex G_1259 = G(lst{l_11, l_10, l_8, l_11},1).evalf();
    ex G_1260 = G(lst{l_11, l_10, l_8, l_2},1).evalf();
    ex G_1261 = G(lst{l_11, l_11, l_1, l_2},1).evalf();
    ex G_1262 = G(lst{l_11, l_11, l_1, l_4},1).evalf();
    ex G_1263 = G(lst{l_11, l_11, l_1, l_5},1).evalf();
    ex G_1264 = G(lst{l_11, l_11, l_11, l_11},1).evalf();
    ex G_1265 = G(lst{l_11, l_11, l_11, l_2},1).evalf();
    ex G_1266 = G(lst{l_11, l_11, l_11, l_4},1).evalf();
    ex G_1267 = G(lst{l_11, l_11, l_11, l_5},1).evalf();
    ex G_1268 = G(lst{l_11, l_11, l_13, l_11},1).evalf();
    ex G_1269 = G(lst{l_11, l_11, l_13, l_2},1).evalf();
    ex G_1270 = G(lst{l_11, l_11, l_2, l_11},1).evalf();
    ex G_1271 = G(lst{l_11, l_11, l_2, l_2},1).evalf();
    ex G_1272 = G(lst{l_11, l_11, l_2, l_4},1).evalf();
    ex G_1273 = G(lst{l_11, l_11, l_2, l_5},1).evalf();
    ex G_1274 = G(lst{l_11, l_11, l_4, l_11},1).evalf();
    ex G_1275 = G(lst{l_11, l_11, l_4, l_2},1).evalf();
    ex G_1276 = G(lst{l_11, l_11, l_4, l_4},1).evalf();
    ex G_1277 = G(lst{l_11, l_11, l_4, l_5},1).evalf();
    ex G_1278 = G(lst{l_11, l_11, l_5, l_11},1).evalf();
    ex G_1279 = G(lst{l_11, l_11, l_5, l_2},1).evalf();
    ex G_1280 = G(lst{l_11, l_11, l_5, l_4},1).evalf();
    ex G_1281 = G(lst{l_11, l_11, l_5, l_5},1).evalf();
    ex G_1282 = G(lst{l_11, l_11, l_8, l_11},1).evalf();
    ex G_1283 = G(lst{l_11, l_11, l_8, l_2},1).evalf();
    ex G_1284 = G(lst{l_11, l_13, l_11, l_11},1).evalf();
    ex G_1285 = G(lst{l_11, l_13, l_11, l_2},1).evalf();
    ex G_1286 = G(lst{l_11, l_13, l_11, l_4},1).evalf();
    ex G_1287 = G(lst{l_11, l_13, l_11, l_5},1).evalf();
    ex G_1288 = G(lst{l_11, l_13, l_13, l_11},1).evalf();
    ex G_1289 = G(lst{l_11, l_13, l_13, l_2},1).evalf();
    ex G_1290 = G(lst{l_11, l_13, l_2, l_11},1).evalf();
    ex G_1291 = G(lst{l_11, l_13, l_2, l_2},1).evalf();
    ex G_1292 = G(lst{l_11, l_13, l_2, l_4},1).evalf();
    ex G_1293 = G(lst{l_11, l_13, l_2, l_5},1).evalf();
    ex G_1294 = G(lst{l_11, l_13, l_4, l_11},1).evalf();
    ex G_1295 = G(lst{l_11, l_13, l_4, l_2},1).evalf();
    ex G_1296 = G(lst{l_11, l_13, l_5, l_11},1).evalf();
    ex G_1297 = G(lst{l_11, l_13, l_5, l_2},1).evalf();
    ex G_1298 = G(lst{l_11, l_13, l_8, l_11},1).evalf();
    ex G_1299 = G(lst{l_11, l_13, l_8, l_2},1).evalf();
    ex G_1300 = G(lst{l_11, l_2, l_1, l_2},1).evalf();
    ex G_1301 = G(lst{l_11, l_2, l_1, l_4},1).evalf();
    ex G_1302 = G(lst{l_11, l_2, l_1, l_5},1).evalf();
    ex G_1303 = G(lst{l_11, l_2, l_11, l_11},1).evalf();
    ex G_1304 = G(lst{l_11, l_2, l_11, l_2},1).evalf();
    ex G_1305 = G(lst{l_11, l_2, l_11, l_4},1).evalf();
    ex G_1306 = G(lst{l_11, l_2, l_11, l_5},1).evalf();
    ex G_1307 = G(lst{l_11, l_2, l_13, l_11},1).evalf();
    ex G_1308 = G(lst{l_11, l_2, l_13, l_2},1).evalf();
    ex G_1309 = G(lst{l_11, l_2, l_2, l_11},1).evalf();
    ex G_1310 = G(lst{l_11, l_2, l_2, l_2},1).evalf();
    ex G_1311 = G(lst{l_11, l_2, l_2, l_4},1).evalf();
    ex G_1312 = G(lst{l_11, l_2, l_2, l_5},1).evalf();
    ex G_1313 = G(lst{l_11, l_2, l_4, l_11},1).evalf();
    ex G_1314 = G(lst{l_11, l_2, l_4, l_2},1).evalf();
    ex G_1315 = G(lst{l_11, l_2, l_4, l_4},1).evalf();
    ex G_1316 = G(lst{l_11, l_2, l_4, l_5},1).evalf();
    ex G_1317 = G(lst{l_11, l_2, l_5, l_11},1).evalf();
    ex G_1318 = G(lst{l_11, l_2, l_5, l_2},1).evalf();
    ex G_1319 = G(lst{l_11, l_2, l_5, l_4},1).evalf();
    ex G_1320 = G(lst{l_11, l_2, l_5, l_5},1).evalf();
    ex G_1321 = G(lst{l_11, l_2, l_8, l_11},1).evalf();
    ex G_1322 = G(lst{l_11, l_2, l_8, l_2},1).evalf();
    ex G_1323 = G(lst{l_11, l_4, l_1, l_2},1).evalf();
    ex G_1324 = G(lst{l_11, l_4, l_1, l_4},1).evalf();
    ex G_1325 = G(lst{l_11, l_4, l_1, l_5},1).evalf();
    ex G_1326 = G(lst{l_11, l_4, l_11, l_11},1).evalf();
    ex G_1327 = G(lst{l_11, l_4, l_11, l_2},1).evalf();
    ex G_1328 = G(lst{l_11, l_4, l_11, l_4},1).evalf();
    ex G_1329 = G(lst{l_11, l_4, l_11, l_5},1).evalf();
    ex G_1330 = G(lst{l_11, l_4, l_13, l_11},1).evalf();
    ex G_1331 = G(lst{l_11, l_4, l_13, l_2},1).evalf();
    ex G_1332 = G(lst{l_11, l_4, l_2, l_11},1).evalf();
    ex G_1333 = G(lst{l_11, l_4, l_2, l_2},1).evalf();
    ex G_1334 = G(lst{l_11, l_4, l_2, l_4},1).evalf();
    ex G_1335 = G(lst{l_11, l_4, l_2, l_5},1).evalf();
    ex G_1336 = G(lst{l_11, l_4, l_4, l_11},1).evalf();
    ex G_1337 = G(lst{l_11, l_4, l_4, l_2},1).evalf();
    ex G_1338 = G(lst{l_11, l_4, l_4, l_4},1).evalf();
    ex G_1339 = G(lst{l_11, l_4, l_4, l_5},1).evalf();
    ex G_1340 = G(lst{l_11, l_4, l_5, l_11},1).evalf();
    ex G_1341 = G(lst{l_11, l_4, l_5, l_2},1).evalf();
    ex G_1342 = G(lst{l_11, l_4, l_5, l_4},1).evalf();
    ex G_1343 = G(lst{l_11, l_4, l_5, l_5},1).evalf();
    ex G_1344 = G(lst{l_11, l_4, l_8, l_11},1).evalf();
    ex G_1345 = G(lst{l_11, l_4, l_8, l_2},1).evalf();
    ex G_1346 = G(lst{l_11, l_5, l_1, l_2},1).evalf();
    ex G_1347 = G(lst{l_11, l_5, l_1, l_4},1).evalf();
    ex G_1348 = G(lst{l_11, l_5, l_1, l_5},1).evalf();
    ex G_1349 = G(lst{l_11, l_5, l_11, l_11},1).evalf();
    ex G_1350 = G(lst{l_11, l_5, l_11, l_2},1).evalf();
    ex G_1351 = G(lst{l_11, l_5, l_11, l_4},1).evalf();
    ex G_1352 = G(lst{l_11, l_5, l_11, l_5},1).evalf();
    ex G_1353 = G(lst{l_11, l_5, l_13, l_11},1).evalf();
    ex G_1354 = G(lst{l_11, l_5, l_13, l_2},1).evalf();
    ex G_1355 = G(lst{l_11, l_5, l_2, l_11},1).evalf();
    ex G_1356 = G(lst{l_11, l_5, l_2, l_2},1).evalf();
    ex G_1357 = G(lst{l_11, l_5, l_2, l_4},1).evalf();
    ex G_1358 = G(lst{l_11, l_5, l_2, l_5},1).evalf();
    ex G_1359 = G(lst{l_11, l_5, l_4, l_11},1).evalf();
    ex G_1360 = G(lst{l_11, l_5, l_4, l_2},1).evalf();
    ex G_1361 = G(lst{l_11, l_5, l_4, l_4},1).evalf();
    ex G_1362 = G(lst{l_11, l_5, l_4, l_5},1).evalf();
    ex G_1363 = G(lst{l_11, l_5, l_5, l_11},1).evalf();
    ex G_1364 = G(lst{l_11, l_5, l_5, l_2},1).evalf();
    ex G_1365 = G(lst{l_11, l_5, l_5, l_4},1).evalf();
    ex G_1366 = G(lst{l_11, l_5, l_5, l_5},1).evalf();
    ex G_1367 = G(lst{l_11, l_5, l_8, l_11},1).evalf();
    ex G_1368 = G(lst{l_11, l_5, l_8, l_2},1).evalf();
    ex G_1369 = G(lst{l_11, l_6, l_1, l_2},1).evalf();
    ex G_1370 = G(lst{l_11, l_6, l_1, l_4},1).evalf();
    ex G_1371 = G(lst{l_11, l_6, l_1, l_5},1).evalf();
    ex G_1372 = G(lst{l_11, l_6, l_11, l_11},1).evalf();
    ex G_1373 = G(lst{l_11, l_6, l_11, l_2},1).evalf();
    ex G_1374 = G(lst{l_11, l_6, l_11, l_4},1).evalf();
    ex G_1375 = G(lst{l_11, l_6, l_11, l_5},1).evalf();
    ex G_1376 = G(lst{l_11, l_6, l_13, l_11},1).evalf();
    ex G_1377 = G(lst{l_11, l_6, l_13, l_2},1).evalf();
    ex G_1378 = G(lst{l_11, l_6, l_2, l_11},1).evalf();
    ex G_1379 = G(lst{l_11, l_6, l_2, l_2},1).evalf();
    ex G_1380 = G(lst{l_11, l_6, l_2, l_4},1).evalf();
    ex G_1381 = G(lst{l_11, l_6, l_2, l_5},1).evalf();
    ex G_1382 = G(lst{l_11, l_6, l_4, l_11},1).evalf();
    ex G_1383 = G(lst{l_11, l_6, l_4, l_2},1).evalf();
    ex G_1384 = G(lst{l_11, l_6, l_5, l_11},1).evalf();
    ex G_1385 = G(lst{l_11, l_6, l_5, l_2},1).evalf();
    ex G_1386 = G(lst{l_11, l_6, l_8, l_11},1).evalf();
    ex G_1387 = G(lst{l_11, l_6, l_8, l_2},1).evalf();
    ex G_1388 = G(lst{l_11, l_7, l_1, l_2},1).evalf();
    ex G_1389 = G(lst{l_11, l_7, l_1, l_4},1).evalf();
    ex G_1390 = G(lst{l_11, l_7, l_1, l_5},1).evalf();
    ex G_1391 = G(lst{l_11, l_7, l_11, l_11},1).evalf();
    ex G_1392 = G(lst{l_11, l_7, l_11, l_2},1).evalf();
    ex G_1393 = G(lst{l_11, l_7, l_11, l_4},1).evalf();
    ex G_1394 = G(lst{l_11, l_7, l_11, l_5},1).evalf();
    ex G_1395 = G(lst{l_11, l_7, l_13, l_11},1).evalf();
    ex G_1396 = G(lst{l_11, l_7, l_13, l_2},1).evalf();
    ex G_1397 = G(lst{l_11, l_7, l_2, l_11},1).evalf();
    ex G_1398 = G(lst{l_11, l_7, l_2, l_2},1).evalf();
    ex G_1399 = G(lst{l_11, l_7, l_2, l_4},1).evalf();
    ex G_1400 = G(lst{l_11, l_7, l_2, l_5},1).evalf();
    ex G_1401 = G(lst{l_11, l_7, l_4, l_11},1).evalf();
    ex G_1402 = G(lst{l_11, l_7, l_4, l_2},1).evalf();
    ex G_1403 = G(lst{l_11, l_7, l_5, l_11},1).evalf();
    ex G_1404 = G(lst{l_11, l_7, l_5, l_2},1).evalf();
    ex G_1405 = G(lst{l_11, l_7, l_8, l_11},1).evalf();
    ex G_1406 = G(lst{l_11, l_7, l_8, l_2},1).evalf();
    ex G_1407 = G(lst{l_11, l_8, l_11, l_11},1).evalf();
    ex G_1408 = G(lst{l_11, l_8, l_11, l_2},1).evalf();
    ex G_1409 = G(lst{l_11, l_8, l_11, l_4},1).evalf();
    ex G_1410 = G(lst{l_11, l_8, l_11, l_5},1).evalf();
    ex G_1411 = G(lst{l_11, l_8, l_13, l_11},1).evalf();
    ex G_1412 = G(lst{l_11, l_8, l_13, l_2},1).evalf();
    ex G_1413 = G(lst{l_11, l_8, l_2, l_11},1).evalf();
    ex G_1414 = G(lst{l_11, l_8, l_2, l_2},1).evalf();
    ex G_1415 = G(lst{l_11, l_8, l_2, l_4},1).evalf();
    ex G_1416 = G(lst{l_11, l_8, l_2, l_5},1).evalf();
    ex G_1417 = G(lst{l_11, l_8, l_4, l_11},1).evalf();
    ex G_1418 = G(lst{l_11, l_8, l_4, l_2},1).evalf();
    ex G_1419 = G(lst{l_11, l_8, l_5, l_11},1).evalf();
    ex G_1420 = G(lst{l_11, l_8, l_5, l_2},1).evalf();
    ex G_1421 = G(lst{l_11, l_8, l_8, l_11},1).evalf();
    ex G_1422 = G(lst{l_11, l_8, l_8, l_2},1).evalf();
    ex G_1423 = G(lst{l_11, l_9, l_1, l_2},1).evalf();
    ex G_1424 = G(lst{l_11, l_9, l_1, l_4},1).evalf();
    ex G_1425 = G(lst{l_11, l_9, l_1, l_5},1).evalf();
    ex G_1426 = G(lst{l_11, l_9, l_11, l_11},1).evalf();
    ex G_1427 = G(lst{l_11, l_9, l_11, l_2},1).evalf();
    ex G_1428 = G(lst{l_11, l_9, l_11, l_4},1).evalf();
    ex G_1429 = G(lst{l_11, l_9, l_11, l_5},1).evalf();
    ex G_1430 = G(lst{l_11, l_9, l_13, l_11},1).evalf();
    ex G_1431 = G(lst{l_11, l_9, l_13, l_2},1).evalf();
    ex G_1432 = G(lst{l_11, l_9, l_2, l_11},1).evalf();
    ex G_1433 = G(lst{l_11, l_9, l_2, l_2},1).evalf();
    ex G_1434 = G(lst{l_11, l_9, l_2, l_4},1).evalf();
    ex G_1435 = G(lst{l_11, l_9, l_2, l_5},1).evalf();
    ex G_1436 = G(lst{l_11, l_9, l_4, l_11},1).evalf();
    ex G_1437 = G(lst{l_11, l_9, l_4, l_2},1).evalf();
    ex G_1438 = G(lst{l_11, l_9, l_5, l_11},1).evalf();
    ex G_1439 = G(lst{l_11, l_9, l_5, l_2},1).evalf();
    ex G_1440 = G(lst{l_11, l_9, l_8, l_11},1).evalf();
    ex G_1441 = G(lst{l_11, l_9, l_8, l_2},1).evalf();
    ex G_1442 = G(lst{l_12, l_1, l_1, l_12},1).evalf();
    ex G_1443 = G(lst{l_12, l_1, l_1, l_3},1).evalf();
    ex G_1444 = G(lst{l_12, l_1, l_12, l_12},1).evalf();
    ex G_1445 = G(lst{l_12, l_1, l_12, l_3},1).evalf();
    ex G_1446 = G(lst{l_12, l_1, l_3, l_12},1).evalf();
    ex G_1447 = G(lst{l_12, l_1, l_3, l_3},1).evalf();
    ex G_1448 = G(lst{l_12, l_12, l_1, l_12},1).evalf();
    ex G_1449 = G(lst{l_12, l_12, l_1, l_3},1).evalf();
    ex G_1450 = G(lst{l_12, l_12, l_12, l_12},1).evalf();
    ex G_1451 = G(lst{l_12, l_12, l_3, l_12},1).evalf();
    ex G_1452 = G(lst{l_12, l_3, l_1, l_12},1).evalf();
    ex G_1453 = G(lst{l_12, l_3, l_1, l_3},1).evalf();
    ex G_1454 = G(lst{l_12, l_3, l_12, l_12},1).evalf();
    ex G_1455 = G(lst{l_12, l_3, l_3, l_12},1).evalf();
    ex G_1456 = G(lst{l_13, l_10, l_1, l_2},1).evalf();
    ex G_1457 = G(lst{l_13, l_10, l_1, l_4},1).evalf();
    ex G_1458 = G(lst{l_13, l_10, l_1, l_5},1).evalf();
    ex G_1459 = G(lst{l_13, l_10, l_11, l_11},1).evalf();
    ex G_1460 = G(lst{l_13, l_10, l_11, l_2},1).evalf();
    ex G_1461 = G(lst{l_13, l_10, l_11, l_4},1).evalf();
    ex G_1462 = G(lst{l_13, l_10, l_11, l_5},1).evalf();
    ex G_1463 = G(lst{l_13, l_10, l_13, l_11},1).evalf();
    ex G_1464 = G(lst{l_13, l_10, l_13, l_2},1).evalf();
    ex G_1465 = G(lst{l_13, l_10, l_2, l_11},1).evalf();
    ex G_1466 = G(lst{l_13, l_10, l_2, l_2},1).evalf();
    ex G_1467 = G(lst{l_13, l_10, l_2, l_4},1).evalf();
    ex G_1468 = G(lst{l_13, l_10, l_2, l_5},1).evalf();
    ex G_1469 = G(lst{l_13, l_10, l_4, l_11},1).evalf();
    ex G_1470 = G(lst{l_13, l_10, l_4, l_2},1).evalf();
    ex G_1471 = G(lst{l_13, l_10, l_5, l_11},1).evalf();
    ex G_1472 = G(lst{l_13, l_10, l_5, l_2},1).evalf();
    ex G_1473 = G(lst{l_13, l_10, l_8, l_11},1).evalf();
    ex G_1474 = G(lst{l_13, l_10, l_8, l_2},1).evalf();
    ex G_1475 = G(lst{l_13, l_11, l_11, l_2},1).evalf();
    ex G_1476 = G(lst{l_13, l_11, l_11, l_4},1).evalf();
    ex G_1477 = G(lst{l_13, l_11, l_11, l_5},1).evalf();
    ex G_1478 = G(lst{l_13, l_11, l_13, l_11},1).evalf();
    ex G_1479 = G(lst{l_13, l_11, l_13, l_2},1).evalf();
    ex G_1480 = G(lst{l_13, l_11, l_2, l_11},1).evalf();
    ex G_1481 = G(lst{l_13, l_11, l_2, l_2},1).evalf();
    ex G_1482 = G(lst{l_13, l_11, l_2, l_4},1).evalf();
    ex G_1483 = G(lst{l_13, l_11, l_2, l_5},1).evalf();
    ex G_1484 = G(lst{l_13, l_11, l_4, l_11},1).evalf();
    ex G_1485 = G(lst{l_13, l_11, l_4, l_2},1).evalf();
    ex G_1486 = G(lst{l_13, l_11, l_4, l_4},1).evalf();
    ex G_1487 = G(lst{l_13, l_11, l_4, l_5},1).evalf();
    ex G_1488 = G(lst{l_13, l_11, l_5, l_11},1).evalf();
    ex G_1489 = G(lst{l_13, l_11, l_5, l_2},1).evalf();
    ex G_1490 = G(lst{l_13, l_11, l_5, l_4},1).evalf();
    ex G_1491 = G(lst{l_13, l_11, l_5, l_5},1).evalf();
    ex G_1492 = G(lst{l_13, l_11, l_8, l_11},1).evalf();
    ex G_1493 = G(lst{l_13, l_11, l_8, l_2},1).evalf();
    ex G_1494 = G(lst{l_13, l_13, l_11, l_11},1).evalf();
    ex G_1495 = G(lst{l_13, l_13, l_11, l_2},1).evalf();
    ex G_1496 = G(lst{l_13, l_13, l_11, l_4},1).evalf();
    ex G_1497 = G(lst{l_13, l_13, l_11, l_5},1).evalf();
    ex G_1498 = G(lst{l_13, l_13, l_13, l_11},1).evalf();
    ex G_1499 = G(lst{l_13, l_13, l_13, l_2},1).evalf();
    ex G_1500 = G(lst{l_13, l_13, l_2, l_11},1).evalf();
    ex G_1501 = G(lst{l_13, l_13, l_2, l_2},1).evalf();
    ex G_1502 = G(lst{l_13, l_13, l_2, l_4},1).evalf();
    ex G_1503 = G(lst{l_13, l_13, l_2, l_5},1).evalf();
    ex G_1504 = G(lst{l_13, l_13, l_4, l_11},1).evalf();
    ex G_1505 = G(lst{l_13, l_13, l_4, l_2},1).evalf();
    ex G_1506 = G(lst{l_13, l_13, l_5, l_11},1).evalf();
    ex G_1507 = G(lst{l_13, l_13, l_5, l_2},1).evalf();
    ex G_1508 = G(lst{l_13, l_13, l_8, l_11},1).evalf();
    ex G_1509 = G(lst{l_13, l_13, l_8, l_2},1).evalf();
    ex G_1510 = G(lst{l_13, l_2, l_1, l_2},1).evalf();
    ex G_1511 = G(lst{l_13, l_2, l_1, l_4},1).evalf();
    ex G_1512 = G(lst{l_13, l_2, l_1, l_5},1).evalf();
    ex G_1513 = G(lst{l_13, l_2, l_11, l_11},1).evalf();
    ex G_1514 = G(lst{l_13, l_2, l_11, l_2},1).evalf();
    ex G_1515 = G(lst{l_13, l_2, l_11, l_4},1).evalf();
    ex G_1516 = G(lst{l_13, l_2, l_11, l_5},1).evalf();
    ex G_1517 = G(lst{l_13, l_2, l_13, l_11},1).evalf();
    ex G_1518 = G(lst{l_13, l_2, l_13, l_2},1).evalf();
    ex G_1519 = G(lst{l_13, l_2, l_2, l_11},1).evalf();
    ex G_1520 = G(lst{l_13, l_2, l_2, l_2},1).evalf();
    ex G_1521 = G(lst{l_13, l_2, l_2, l_4},1).evalf();
    ex G_1522 = G(lst{l_13, l_2, l_2, l_5},1).evalf();
    ex G_1523 = G(lst{l_13, l_2, l_4, l_11},1).evalf();
    ex G_1524 = G(lst{l_13, l_2, l_4, l_2},1).evalf();
    ex G_1525 = G(lst{l_13, l_2, l_4, l_4},1).evalf();
    ex G_1526 = G(lst{l_13, l_2, l_4, l_5},1).evalf();
    ex G_1527 = G(lst{l_13, l_2, l_5, l_11},1).evalf();
    ex G_1528 = G(lst{l_13, l_2, l_5, l_2},1).evalf();
    ex G_1529 = G(lst{l_13, l_2, l_5, l_4},1).evalf();
    ex G_1530 = G(lst{l_13, l_2, l_5, l_5},1).evalf();
    ex G_1531 = G(lst{l_13, l_2, l_8, l_11},1).evalf();
    ex G_1532 = G(lst{l_13, l_2, l_8, l_2},1).evalf();
    ex G_1533 = G(lst{l_13, l_4, l_1, l_2},1).evalf();
    ex G_1534 = G(lst{l_13, l_4, l_1, l_4},1).evalf();
    ex G_1535 = G(lst{l_13, l_4, l_1, l_5},1).evalf();
    ex G_1536 = G(lst{l_13, l_4, l_11, l_11},1).evalf();
    ex G_1537 = G(lst{l_13, l_4, l_11, l_2},1).evalf();
    ex G_1538 = G(lst{l_13, l_4, l_11, l_4},1).evalf();
    ex G_1539 = G(lst{l_13, l_4, l_11, l_5},1).evalf();
    ex G_1540 = G(lst{l_13, l_4, l_13, l_11},1).evalf();
    ex G_1541 = G(lst{l_13, l_4, l_13, l_2},1).evalf();
    ex G_1542 = G(lst{l_13, l_4, l_2, l_11},1).evalf();
    ex G_1543 = G(lst{l_13, l_4, l_2, l_2},1).evalf();
    ex G_1544 = G(lst{l_13, l_4, l_2, l_4},1).evalf();
    ex G_1545 = G(lst{l_13, l_4, l_2, l_5},1).evalf();
    ex G_1546 = G(lst{l_13, l_4, l_4, l_11},1).evalf();
    ex G_1547 = G(lst{l_13, l_4, l_4, l_2},1).evalf();
    ex G_1548 = G(lst{l_13, l_4, l_5, l_11},1).evalf();
    ex G_1549 = G(lst{l_13, l_4, l_5, l_2},1).evalf();
    ex G_1550 = G(lst{l_13, l_4, l_8, l_11},1).evalf();
    ex G_1551 = G(lst{l_13, l_4, l_8, l_2},1).evalf();
    ex G_1552 = G(lst{l_13, l_5, l_1, l_2},1).evalf();
    ex G_1553 = G(lst{l_13, l_5, l_1, l_4},1).evalf();
    ex G_1554 = G(lst{l_13, l_5, l_1, l_5},1).evalf();
    ex G_1555 = G(lst{l_13, l_5, l_11, l_11},1).evalf();
    ex G_1556 = G(lst{l_13, l_5, l_11, l_2},1).evalf();
    ex G_1557 = G(lst{l_13, l_5, l_11, l_4},1).evalf();
    ex G_1558 = G(lst{l_13, l_5, l_11, l_5},1).evalf();
    ex G_1559 = G(lst{l_13, l_5, l_13, l_11},1).evalf();
    ex G_1560 = G(lst{l_13, l_5, l_13, l_2},1).evalf();
    ex G_1561 = G(lst{l_13, l_5, l_2, l_11},1).evalf();
    ex G_1562 = G(lst{l_13, l_5, l_2, l_2},1).evalf();
    ex G_1563 = G(lst{l_13, l_5, l_2, l_4},1).evalf();
    ex G_1564 = G(lst{l_13, l_5, l_2, l_5},1).evalf();
    ex G_1565 = G(lst{l_13, l_5, l_4, l_11},1).evalf();
    ex G_1566 = G(lst{l_13, l_5, l_4, l_2},1).evalf();
    ex G_1567 = G(lst{l_13, l_5, l_5, l_11},1).evalf();
    ex G_1568 = G(lst{l_13, l_5, l_5, l_2},1).evalf();
    ex G_1569 = G(lst{l_13, l_5, l_8, l_11},1).evalf();
    ex G_1570 = G(lst{l_13, l_5, l_8, l_2},1).evalf();
    ex G_1571 = G(lst{l_13, l_6, l_1, l_2},1).evalf();
    ex G_1572 = G(lst{l_13, l_6, l_1, l_4},1).evalf();
    ex G_1573 = G(lst{l_13, l_6, l_1, l_5},1).evalf();
    ex G_1574 = G(lst{l_13, l_6, l_11, l_11},1).evalf();
    ex G_1575 = G(lst{l_13, l_6, l_11, l_2},1).evalf();
    ex G_1576 = G(lst{l_13, l_6, l_11, l_4},1).evalf();
    ex G_1577 = G(lst{l_13, l_6, l_11, l_5},1).evalf();
    ex G_1578 = G(lst{l_13, l_6, l_13, l_11},1).evalf();
    ex G_1579 = G(lst{l_13, l_6, l_13, l_2},1).evalf();
    ex G_1580 = G(lst{l_13, l_6, l_2, l_11},1).evalf();
    ex G_1581 = G(lst{l_13, l_6, l_2, l_2},1).evalf();
    ex G_1582 = G(lst{l_13, l_6, l_2, l_4},1).evalf();
    ex G_1583 = G(lst{l_13, l_6, l_2, l_5},1).evalf();
    ex G_1584 = G(lst{l_13, l_6, l_4, l_11},1).evalf();
    ex G_1585 = G(lst{l_13, l_6, l_4, l_2},1).evalf();
    ex G_1586 = G(lst{l_13, l_6, l_5, l_11},1).evalf();
    ex G_1587 = G(lst{l_13, l_6, l_5, l_2},1).evalf();
    ex G_1588 = G(lst{l_13, l_6, l_8, l_11},1).evalf();
    ex G_1589 = G(lst{l_13, l_6, l_8, l_2},1).evalf();
    ex G_1590 = G(lst{l_13, l_7, l_1, l_2},1).evalf();
    ex G_1591 = G(lst{l_13, l_7, l_1, l_4},1).evalf();
    ex G_1592 = G(lst{l_13, l_7, l_1, l_5},1).evalf();
    ex G_1593 = G(lst{l_13, l_7, l_11, l_11},1).evalf();
    ex G_1594 = G(lst{l_13, l_7, l_11, l_2},1).evalf();
    ex G_1595 = G(lst{l_13, l_7, l_11, l_4},1).evalf();
    ex G_1596 = G(lst{l_13, l_7, l_11, l_5},1).evalf();
    ex G_1597 = G(lst{l_13, l_7, l_13, l_11},1).evalf();
    ex G_1598 = G(lst{l_13, l_7, l_13, l_2},1).evalf();
    ex G_1599 = G(lst{l_13, l_7, l_2, l_11},1).evalf();
    ex G_1600 = G(lst{l_13, l_7, l_2, l_2},1).evalf();
    ex G_1601 = G(lst{l_13, l_7, l_2, l_4},1).evalf();
    ex G_1602 = G(lst{l_13, l_7, l_2, l_5},1).evalf();
    ex G_1603 = G(lst{l_13, l_7, l_4, l_11},1).evalf();
    ex G_1604 = G(lst{l_13, l_7, l_4, l_2},1).evalf();
    ex G_1605 = G(lst{l_13, l_7, l_5, l_11},1).evalf();
    ex G_1606 = G(lst{l_13, l_7, l_5, l_2},1).evalf();
    ex G_1607 = G(lst{l_13, l_7, l_8, l_11},1).evalf();
    ex G_1608 = G(lst{l_13, l_7, l_8, l_2},1).evalf();
    ex G_1609 = G(lst{l_13, l_8, l_11, l_11},1).evalf();
    ex G_1610 = G(lst{l_13, l_8, l_11, l_2},1).evalf();
    ex G_1611 = G(lst{l_13, l_8, l_11, l_4},1).evalf();
    ex G_1612 = G(lst{l_13, l_8, l_11, l_5},1).evalf();
    ex G_1613 = G(lst{l_13, l_8, l_13, l_11},1).evalf();
    ex G_1614 = G(lst{l_13, l_8, l_13, l_2},1).evalf();
    ex G_1615 = G(lst{l_13, l_8, l_2, l_11},1).evalf();
    ex G_1616 = G(lst{l_13, l_8, l_2, l_2},1).evalf();
    ex G_1617 = G(lst{l_13, l_8, l_2, l_4},1).evalf();
    ex G_1618 = G(lst{l_13, l_8, l_2, l_5},1).evalf();
    ex G_1619 = G(lst{l_13, l_8, l_4, l_11},1).evalf();
    ex G_1620 = G(lst{l_13, l_8, l_4, l_2},1).evalf();
    ex G_1621 = G(lst{l_13, l_8, l_5, l_11},1).evalf();
    ex G_1622 = G(lst{l_13, l_8, l_5, l_2},1).evalf();
    ex G_1623 = G(lst{l_13, l_8, l_8, l_11},1).evalf();
    ex G_1624 = G(lst{l_13, l_8, l_8, l_2},1).evalf();
    ex G_1625 = G(lst{l_13, l_9, l_1, l_2},1).evalf();
    ex G_1626 = G(lst{l_13, l_9, l_1, l_4},1).evalf();
    ex G_1627 = G(lst{l_13, l_9, l_1, l_5},1).evalf();
    ex G_1628 = G(lst{l_13, l_9, l_11, l_11},1).evalf();
    ex G_1629 = G(lst{l_13, l_9, l_11, l_2},1).evalf();
    ex G_1630 = G(lst{l_13, l_9, l_11, l_4},1).evalf();
    ex G_1631 = G(lst{l_13, l_9, l_11, l_5},1).evalf();
    ex G_1632 = G(lst{l_13, l_9, l_13, l_11},1).evalf();
    ex G_1633 = G(lst{l_13, l_9, l_13, l_2},1).evalf();
    ex G_1634 = G(lst{l_13, l_9, l_2, l_11},1).evalf();
    ex G_1635 = G(lst{l_13, l_9, l_2, l_2},1).evalf();
    ex G_1636 = G(lst{l_13, l_9, l_2, l_4},1).evalf();
    ex G_1637 = G(lst{l_13, l_9, l_2, l_5},1).evalf();
    ex G_1638 = G(lst{l_13, l_9, l_4, l_11},1).evalf();
    ex G_1639 = G(lst{l_13, l_9, l_4, l_2},1).evalf();
    ex G_1640 = G(lst{l_13, l_9, l_5, l_11},1).evalf();
    ex G_1641 = G(lst{l_13, l_9, l_5, l_2},1).evalf();
    ex G_1642 = G(lst{l_13, l_9, l_8, l_11},1).evalf();
    ex G_1643 = G(lst{l_13, l_9, l_8, l_2},1).evalf();
    ex G_1644 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_1645 = G(lst{l_2, l_1, l_1, l_4},1).evalf();
    ex G_1646 = G(lst{l_2, l_1, l_1, l_5},1).evalf();
    ex G_1647 = G(lst{l_2, l_1, l_11, l_2},1).evalf();
    ex G_1648 = G(lst{l_2, l_1, l_11, l_4},1).evalf();
    ex G_1649 = G(lst{l_2, l_1, l_11, l_5},1).evalf();
    ex G_1650 = G(lst{l_2, l_1, l_2, l_11},1).evalf();
    ex G_1651 = G(lst{l_2, l_1, l_2, l_2},1).evalf();
    ex G_1652 = G(lst{l_2, l_1, l_2, l_4},1).evalf();
    ex G_1653 = G(lst{l_2, l_1, l_2, l_5},1).evalf();
    ex G_1654 = G(lst{l_2, l_1, l_4, l_11},1).evalf();
    ex G_1655 = G(lst{l_2, l_1, l_4, l_2},1).evalf();
    ex G_1656 = G(lst{l_2, l_1, l_4, l_4},1).evalf();
    ex G_1657 = G(lst{l_2, l_1, l_4, l_5},1).evalf();
    ex G_1658 = G(lst{l_2, l_1, l_5, l_11},1).evalf();
    ex G_1659 = G(lst{l_2, l_1, l_5, l_2},1).evalf();
    ex G_1660 = G(lst{l_2, l_1, l_5, l_4},1).evalf();
    ex G_1661 = G(lst{l_2, l_1, l_5, l_5},1).evalf();
    ex G_1662 = G(lst{l_2, l_10, l_1, l_2},1).evalf();
    ex G_1663 = G(lst{l_2, l_10, l_1, l_4},1).evalf();
    ex G_1664 = G(lst{l_2, l_10, l_1, l_5},1).evalf();
    ex G_1665 = G(lst{l_2, l_10, l_11, l_11},1).evalf();
    ex G_1666 = G(lst{l_2, l_10, l_11, l_2},1).evalf();
    ex G_1667 = G(lst{l_2, l_10, l_11, l_4},1).evalf();
    ex G_1668 = G(lst{l_2, l_10, l_11, l_5},1).evalf();
    ex G_1669 = G(lst{l_2, l_10, l_13, l_11},1).evalf();
    ex G_1670 = G(lst{l_2, l_10, l_13, l_2},1).evalf();
    ex G_1671 = G(lst{l_2, l_10, l_2, l_11},1).evalf();
    ex G_1672 = G(lst{l_2, l_10, l_2, l_2},1).evalf();
    ex G_1673 = G(lst{l_2, l_10, l_2, l_4},1).evalf();
    ex G_1674 = G(lst{l_2, l_10, l_2, l_5},1).evalf();
    ex G_1675 = G(lst{l_2, l_10, l_4, l_11},1).evalf();
    ex G_1676 = G(lst{l_2, l_10, l_4, l_2},1).evalf();
    ex G_1677 = G(lst{l_2, l_10, l_5, l_11},1).evalf();
    ex G_1678 = G(lst{l_2, l_10, l_5, l_2},1).evalf();
    ex G_1679 = G(lst{l_2, l_10, l_8, l_11},1).evalf();
    ex G_1680 = G(lst{l_2, l_10, l_8, l_2},1).evalf();
    ex G_1681 = G(lst{l_2, l_11, l_1, l_2},1).evalf();
    ex G_1682 = G(lst{l_2, l_11, l_1, l_4},1).evalf();
    ex G_1683 = G(lst{l_2, l_11, l_1, l_5},1).evalf();
    ex G_1684 = G(lst{l_2, l_11, l_11, l_11},1).evalf();
    ex G_1685 = G(lst{l_2, l_11, l_11, l_2},1).evalf();
    ex G_1686 = G(lst{l_2, l_11, l_11, l_4},1).evalf();
    ex G_1687 = G(lst{l_2, l_11, l_11, l_5},1).evalf();
    ex G_1688 = G(lst{l_2, l_11, l_13, l_11},1).evalf();
    ex G_1689 = G(lst{l_2, l_11, l_13, l_2},1).evalf();
    ex G_1690 = G(lst{l_2, l_11, l_2, l_11},1).evalf();
    ex G_1691 = G(lst{l_2, l_11, l_2, l_2},1).evalf();
    ex G_1692 = G(lst{l_2, l_11, l_2, l_4},1).evalf();
    ex G_1693 = G(lst{l_2, l_11, l_2, l_5},1).evalf();
    ex G_1694 = G(lst{l_2, l_11, l_4, l_11},1).evalf();
    ex G_1695 = G(lst{l_2, l_11, l_4, l_2},1).evalf();
    ex G_1696 = G(lst{l_2, l_11, l_4, l_4},1).evalf();
    ex G_1697 = G(lst{l_2, l_11, l_4, l_5},1).evalf();
    ex G_1698 = G(lst{l_2, l_11, l_5, l_11},1).evalf();
    ex G_1699 = G(lst{l_2, l_11, l_5, l_2},1).evalf();
    ex G_1700 = G(lst{l_2, l_11, l_5, l_4},1).evalf();
    ex G_1701 = G(lst{l_2, l_11, l_5, l_5},1).evalf();
    ex G_1702 = G(lst{l_2, l_11, l_8, l_11},1).evalf();
    ex G_1703 = G(lst{l_2, l_11, l_8, l_2},1).evalf();
    ex G_1704 = G(lst{l_2, l_13, l_11, l_11},1).evalf();
    ex G_1705 = G(lst{l_2, l_13, l_11, l_2},1).evalf();
    ex G_1706 = G(lst{l_2, l_13, l_11, l_4},1).evalf();
    ex G_1707 = G(lst{l_2, l_13, l_11, l_5},1).evalf();
    ex G_1708 = G(lst{l_2, l_13, l_13, l_11},1).evalf();
    ex G_1709 = G(lst{l_2, l_13, l_13, l_2},1).evalf();
    ex G_1710 = G(lst{l_2, l_13, l_2, l_11},1).evalf();
    ex G_1711 = G(lst{l_2, l_13, l_2, l_2},1).evalf();
    ex G_1712 = G(lst{l_2, l_13, l_2, l_4},1).evalf();
    ex G_1713 = G(lst{l_2, l_13, l_2, l_5},1).evalf();
    ex G_1714 = G(lst{l_2, l_13, l_4, l_11},1).evalf();
    ex G_1715 = G(lst{l_2, l_13, l_4, l_2},1).evalf();
    ex G_1716 = G(lst{l_2, l_13, l_5, l_11},1).evalf();
    ex G_1717 = G(lst{l_2, l_13, l_5, l_2},1).evalf();
    ex G_1718 = G(lst{l_2, l_13, l_8, l_11},1).evalf();
    ex G_1719 = G(lst{l_2, l_13, l_8, l_2},1).evalf();
    ex G_1720 = G(lst{l_2, l_2, l_1, l_2},1).evalf();
    ex G_1721 = G(lst{l_2, l_2, l_1, l_4},1).evalf();
    ex G_1722 = G(lst{l_2, l_2, l_1, l_5},1).evalf();
    ex G_1723 = G(lst{l_2, l_2, l_11, l_11},1).evalf();
    ex G_1724 = G(lst{l_2, l_2, l_11, l_2},1).evalf();
    ex G_1725 = G(lst{l_2, l_2, l_11, l_4},1).evalf();
    ex G_1726 = G(lst{l_2, l_2, l_11, l_5},1).evalf();
    ex G_1727 = G(lst{l_2, l_2, l_13, l_11},1).evalf();
    ex G_1728 = G(lst{l_2, l_2, l_13, l_2},1).evalf();
    ex G_1729 = G(lst{l_2, l_2, l_2, l_11},1).evalf();
    ex G_1730 = G(lst{l_2, l_2, l_2, l_2},1).evalf();
    ex G_1731 = G(lst{l_2, l_2, l_2, l_4},1).evalf();
    ex G_1732 = G(lst{l_2, l_2, l_2, l_5},1).evalf();
    ex G_1733 = G(lst{l_2, l_2, l_4, l_11},1).evalf();
    ex G_1734 = G(lst{l_2, l_2, l_4, l_2},1).evalf();
    ex G_1735 = G(lst{l_2, l_2, l_4, l_4},1).evalf();
    ex G_1736 = G(lst{l_2, l_2, l_4, l_5},1).evalf();
    ex G_1737 = G(lst{l_2, l_2, l_5, l_11},1).evalf();
    ex G_1738 = G(lst{l_2, l_2, l_5, l_2},1).evalf();
    ex G_1739 = G(lst{l_2, l_2, l_5, l_4},1).evalf();
    ex G_1740 = G(lst{l_2, l_2, l_5, l_5},1).evalf();
    ex G_1741 = G(lst{l_2, l_2, l_8, l_11},1).evalf();
    ex G_1742 = G(lst{l_2, l_2, l_8, l_2},1).evalf();
    ex G_1743 = G(lst{l_2, l_4, l_1, l_2},1).evalf();
    ex G_1744 = G(lst{l_2, l_4, l_1, l_4},1).evalf();
    ex G_1745 = G(lst{l_2, l_4, l_1, l_5},1).evalf();
    ex G_1746 = G(lst{l_2, l_4, l_11, l_11},1).evalf();
    ex G_1747 = G(lst{l_2, l_4, l_11, l_2},1).evalf();
    ex G_1748 = G(lst{l_2, l_4, l_11, l_4},1).evalf();
    ex G_1749 = G(lst{l_2, l_4, l_11, l_5},1).evalf();
    ex G_1750 = G(lst{l_2, l_4, l_13, l_11},1).evalf();
    ex G_1751 = G(lst{l_2, l_4, l_13, l_2},1).evalf();
    ex G_1752 = G(lst{l_2, l_4, l_2, l_11},1).evalf();
    ex G_1753 = G(lst{l_2, l_4, l_2, l_2},1).evalf();
    ex G_1754 = G(lst{l_2, l_4, l_2, l_4},1).evalf();
    ex G_1755 = G(lst{l_2, l_4, l_2, l_5},1).evalf();
    ex G_1756 = G(lst{l_2, l_4, l_4, l_11},1).evalf();
    ex G_1757 = G(lst{l_2, l_4, l_4, l_2},1).evalf();
    ex G_1758 = G(lst{l_2, l_4, l_4, l_4},1).evalf();
    ex G_1759 = G(lst{l_2, l_4, l_4, l_5},1).evalf();
    ex G_1760 = G(lst{l_2, l_4, l_5, l_11},1).evalf();
    ex G_1761 = G(lst{l_2, l_4, l_5, l_2},1).evalf();
    ex G_1762 = G(lst{l_2, l_4, l_5, l_4},1).evalf();
    ex G_1763 = G(lst{l_2, l_4, l_5, l_5},1).evalf();
    ex G_1764 = G(lst{l_2, l_4, l_8, l_11},1).evalf();
    ex G_1765 = G(lst{l_2, l_4, l_8, l_2},1).evalf();
    ex G_1766 = G(lst{l_2, l_5, l_1, l_2},1).evalf();
    ex G_1767 = G(lst{l_2, l_5, l_1, l_4},1).evalf();
    ex G_1768 = G(lst{l_2, l_5, l_1, l_5},1).evalf();
    ex G_1769 = G(lst{l_2, l_5, l_11, l_11},1).evalf();
    ex G_1770 = G(lst{l_2, l_5, l_11, l_2},1).evalf();
    ex G_1771 = G(lst{l_2, l_5, l_11, l_4},1).evalf();
    ex G_1772 = G(lst{l_2, l_5, l_11, l_5},1).evalf();
    ex G_1773 = G(lst{l_2, l_5, l_13, l_11},1).evalf();
    ex G_1774 = G(lst{l_2, l_5, l_13, l_2},1).evalf();
    ex G_1775 = G(lst{l_2, l_5, l_2, l_11},1).evalf();
    ex G_1776 = G(lst{l_2, l_5, l_2, l_2},1).evalf();
    ex G_1777 = G(lst{l_2, l_5, l_2, l_4},1).evalf();
    ex G_1778 = G(lst{l_2, l_5, l_2, l_5},1).evalf();
    ex G_1779 = G(lst{l_2, l_5, l_4, l_11},1).evalf();
    ex G_1780 = G(lst{l_2, l_5, l_4, l_2},1).evalf();
    ex G_1781 = G(lst{l_2, l_5, l_4, l_4},1).evalf();
    ex G_1782 = G(lst{l_2, l_5, l_4, l_5},1).evalf();
    ex G_1783 = G(lst{l_2, l_5, l_5, l_11},1).evalf();
    ex G_1784 = G(lst{l_2, l_5, l_5, l_2},1).evalf();
    ex G_1785 = G(lst{l_2, l_5, l_5, l_4},1).evalf();
    ex G_1786 = G(lst{l_2, l_5, l_5, l_5},1).evalf();
    ex G_1787 = G(lst{l_2, l_5, l_8, l_11},1).evalf();
    ex G_1788 = G(lst{l_2, l_5, l_8, l_2},1).evalf();
    ex G_1789 = G(lst{l_2, l_6, l_1, l_2},1).evalf();
    ex G_1790 = G(lst{l_2, l_6, l_1, l_4},1).evalf();
    ex G_1791 = G(lst{l_2, l_6, l_1, l_5},1).evalf();
    ex G_1792 = G(lst{l_2, l_6, l_11, l_11},1).evalf();
    ex G_1793 = G(lst{l_2, l_6, l_11, l_2},1).evalf();
    ex G_1794 = G(lst{l_2, l_6, l_11, l_4},1).evalf();
    ex G_1795 = G(lst{l_2, l_6, l_11, l_5},1).evalf();
    ex G_1796 = G(lst{l_2, l_6, l_13, l_11},1).evalf();
    ex G_1797 = G(lst{l_2, l_6, l_13, l_2},1).evalf();
    ex G_1798 = G(lst{l_2, l_6, l_2, l_11},1).evalf();
    ex G_1799 = G(lst{l_2, l_6, l_2, l_2},1).evalf();
    ex G_1800 = G(lst{l_2, l_6, l_2, l_4},1).evalf();
    ex G_1801 = G(lst{l_2, l_6, l_2, l_5},1).evalf();
    ex G_1802 = G(lst{l_2, l_6, l_4, l_11},1).evalf();
    ex G_1803 = G(lst{l_2, l_6, l_4, l_2},1).evalf();
    ex G_1804 = G(lst{l_2, l_6, l_5, l_11},1).evalf();
    ex G_1805 = G(lst{l_2, l_6, l_5, l_2},1).evalf();
    ex G_1806 = G(lst{l_2, l_6, l_8, l_11},1).evalf();
    ex G_1807 = G(lst{l_2, l_6, l_8, l_2},1).evalf();
    ex G_1808 = G(lst{l_2, l_7, l_1, l_2},1).evalf();
    ex G_1809 = G(lst{l_2, l_7, l_1, l_4},1).evalf();
    ex G_1810 = G(lst{l_2, l_7, l_1, l_5},1).evalf();
    ex G_1811 = G(lst{l_2, l_7, l_11, l_11},1).evalf();
    ex G_1812 = G(lst{l_2, l_7, l_11, l_2},1).evalf();
    ex G_1813 = G(lst{l_2, l_7, l_11, l_4},1).evalf();
    ex G_1814 = G(lst{l_2, l_7, l_11, l_5},1).evalf();
    ex G_1815 = G(lst{l_2, l_7, l_13, l_11},1).evalf();
    ex G_1816 = G(lst{l_2, l_7, l_13, l_2},1).evalf();
    ex G_1817 = G(lst{l_2, l_7, l_2, l_11},1).evalf();
    ex G_1818 = G(lst{l_2, l_7, l_2, l_2},1).evalf();
    ex G_1819 = G(lst{l_2, l_7, l_2, l_4},1).evalf();
    ex G_1820 = G(lst{l_2, l_7, l_2, l_5},1).evalf();
    ex G_1821 = G(lst{l_2, l_7, l_4, l_11},1).evalf();
    ex G_1822 = G(lst{l_2, l_7, l_4, l_2},1).evalf();
    ex G_1823 = G(lst{l_2, l_7, l_5, l_11},1).evalf();
    ex G_1824 = G(lst{l_2, l_7, l_5, l_2},1).evalf();
    ex G_1825 = G(lst{l_2, l_7, l_8, l_11},1).evalf();
    ex G_1826 = G(lst{l_2, l_7, l_8, l_2},1).evalf();
    ex G_1827 = G(lst{l_2, l_8, l_11, l_11},1).evalf();
    ex G_1828 = G(lst{l_2, l_8, l_11, l_2},1).evalf();
    ex G_1829 = G(lst{l_2, l_8, l_11, l_4},1).evalf();
    ex G_1830 = G(lst{l_2, l_8, l_11, l_5},1).evalf();
    ex G_1831 = G(lst{l_2, l_8, l_13, l_11},1).evalf();
    ex G_1832 = G(lst{l_2, l_8, l_13, l_2},1).evalf();
    ex G_1833 = G(lst{l_2, l_8, l_2, l_11},1).evalf();
    ex G_1834 = G(lst{l_2, l_8, l_2, l_2},1).evalf();
    ex G_1835 = G(lst{l_2, l_8, l_2, l_4},1).evalf();
    ex G_1836 = G(lst{l_2, l_8, l_2, l_5},1).evalf();
    ex G_1837 = G(lst{l_2, l_8, l_4, l_11},1).evalf();
    ex G_1838 = G(lst{l_2, l_8, l_4, l_2},1).evalf();
    ex G_1839 = G(lst{l_2, l_8, l_5, l_11},1).evalf();
    ex G_1840 = G(lst{l_2, l_8, l_5, l_2},1).evalf();
    ex G_1841 = G(lst{l_2, l_8, l_8, l_11},1).evalf();
    ex G_1842 = G(lst{l_2, l_8, l_8, l_2},1).evalf();
    ex G_1843 = G(lst{l_2, l_9, l_1, l_2},1).evalf();
    ex G_1844 = G(lst{l_2, l_9, l_1, l_4},1).evalf();
    ex G_1845 = G(lst{l_2, l_9, l_1, l_5},1).evalf();
    ex G_1846 = G(lst{l_2, l_9, l_11, l_11},1).evalf();
    ex G_1847 = G(lst{l_2, l_9, l_11, l_2},1).evalf();
    ex G_1848 = G(lst{l_2, l_9, l_11, l_4},1).evalf();
    ex G_1849 = G(lst{l_2, l_9, l_11, l_5},1).evalf();
    ex G_1850 = G(lst{l_2, l_9, l_13, l_11},1).evalf();
    ex G_1851 = G(lst{l_2, l_9, l_13, l_2},1).evalf();
    ex G_1852 = G(lst{l_2, l_9, l_2, l_11},1).evalf();
    ex G_1853 = G(lst{l_2, l_9, l_2, l_2},1).evalf();
    ex G_1854 = G(lst{l_2, l_9, l_2, l_4},1).evalf();
    ex G_1855 = G(lst{l_2, l_9, l_2, l_5},1).evalf();
    ex G_1856 = G(lst{l_2, l_9, l_4, l_11},1).evalf();
    ex G_1857 = G(lst{l_2, l_9, l_4, l_2},1).evalf();
    ex G_1858 = G(lst{l_2, l_9, l_5, l_11},1).evalf();
    ex G_1859 = G(lst{l_2, l_9, l_5, l_2},1).evalf();
    ex G_1860 = G(lst{l_2, l_9, l_8, l_11},1).evalf();
    ex G_1861 = G(lst{l_2, l_9, l_8, l_2},1).evalf();
    ex G_1862 = G(lst{l_3, l_1, l_1, l_12},1).evalf();
    ex G_1863 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_1864 = G(lst{l_3, l_1, l_12, l_12},1).evalf();
    ex G_1865 = G(lst{l_3, l_1, l_12, l_3},1).evalf();
    ex G_1866 = G(lst{l_3, l_1, l_3, l_12},1).evalf();
    ex G_1867 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_1868 = G(lst{l_3, l_12, l_1, l_12},1).evalf();
    ex G_1869 = G(lst{l_3, l_12, l_1, l_3},1).evalf();
    ex G_1870 = G(lst{l_3, l_12, l_3, l_12},1).evalf();
    ex G_1871 = G(lst{l_3, l_3, l_1, l_12},1).evalf();
    ex G_1872 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_1873 = G(lst{l_3, l_3, l_12, l_12},1).evalf();
    ex G_1874 = G(lst{l_3, l_3, l_3, l_12},1).evalf();
    ex G_1875 = G(lst{l_4, l_1, l_1, l_2},1).evalf();
    ex G_1876 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_1877 = G(lst{l_4, l_1, l_1, l_5},1).evalf();
    ex G_1878 = G(lst{l_4, l_1, l_11, l_2},1).evalf();
    ex G_1879 = G(lst{l_4, l_1, l_11, l_4},1).evalf();
    ex G_1880 = G(lst{l_4, l_1, l_11, l_5},1).evalf();
    ex G_1881 = G(lst{l_4, l_1, l_2, l_11},1).evalf();
    ex G_1882 = G(lst{l_4, l_1, l_2, l_2},1).evalf();
    ex G_1883 = G(lst{l_4, l_1, l_2, l_4},1).evalf();
    ex G_1884 = G(lst{l_4, l_1, l_2, l_5},1).evalf();
    ex G_1885 = G(lst{l_4, l_1, l_4, l_11},1).evalf();
    ex G_1886 = G(lst{l_4, l_1, l_4, l_2},1).evalf();
    ex G_1887 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_1888 = G(lst{l_4, l_1, l_4, l_5},1).evalf();
    ex G_1889 = G(lst{l_4, l_1, l_5, l_11},1).evalf();
    ex G_1890 = G(lst{l_4, l_1, l_5, l_2},1).evalf();
    ex G_1891 = G(lst{l_4, l_1, l_5, l_4},1).evalf();
    ex G_1892 = G(lst{l_4, l_1, l_5, l_5},1).evalf();
    ex G_1893 = G(lst{l_4, l_10, l_1, l_2},1).evalf();
    ex G_1894 = G(lst{l_4, l_10, l_1, l_4},1).evalf();
    ex G_1895 = G(lst{l_4, l_10, l_1, l_5},1).evalf();
    ex G_1896 = G(lst{l_4, l_10, l_11, l_11},1).evalf();
    ex G_1897 = G(lst{l_4, l_10, l_11, l_2},1).evalf();
    ex G_1898 = G(lst{l_4, l_10, l_11, l_4},1).evalf();
    ex G_1899 = G(lst{l_4, l_10, l_11, l_5},1).evalf();
    ex G_1900 = G(lst{l_4, l_10, l_13, l_11},1).evalf();
    ex G_1901 = G(lst{l_4, l_10, l_13, l_2},1).evalf();
    ex G_1902 = G(lst{l_4, l_10, l_2, l_11},1).evalf();
    ex G_1903 = G(lst{l_4, l_10, l_2, l_2},1).evalf();
    ex G_1904 = G(lst{l_4, l_10, l_2, l_4},1).evalf();
    ex G_1905 = G(lst{l_4, l_10, l_2, l_5},1).evalf();
    ex G_1906 = G(lst{l_4, l_10, l_4, l_11},1).evalf();
    ex G_1907 = G(lst{l_4, l_10, l_4, l_2},1).evalf();
    ex G_1908 = G(lst{l_4, l_10, l_5, l_11},1).evalf();
    ex G_1909 = G(lst{l_4, l_10, l_5, l_2},1).evalf();
    ex G_1910 = G(lst{l_4, l_10, l_8, l_11},1).evalf();
    ex G_1911 = G(lst{l_4, l_10, l_8, l_2},1).evalf();
    ex G_1912 = G(lst{l_4, l_11, l_1, l_2},1).evalf();
    ex G_1913 = G(lst{l_4, l_11, l_1, l_4},1).evalf();
    ex G_1914 = G(lst{l_4, l_11, l_1, l_5},1).evalf();
    ex G_1915 = G(lst{l_4, l_11, l_11, l_11},1).evalf();
    ex G_1916 = G(lst{l_4, l_11, l_11, l_2},1).evalf();
    ex G_1917 = G(lst{l_4, l_11, l_11, l_4},1).evalf();
    ex G_1918 = G(lst{l_4, l_11, l_11, l_5},1).evalf();
    ex G_1919 = G(lst{l_4, l_11, l_13, l_11},1).evalf();
    ex G_1920 = G(lst{l_4, l_11, l_13, l_2},1).evalf();
    ex G_1921 = G(lst{l_4, l_11, l_2, l_11},1).evalf();
    ex G_1922 = G(lst{l_4, l_11, l_2, l_2},1).evalf();
    ex G_1923 = G(lst{l_4, l_11, l_2, l_4},1).evalf();
    ex G_1924 = G(lst{l_4, l_11, l_2, l_5},1).evalf();
    ex G_1925 = G(lst{l_4, l_11, l_4, l_11},1).evalf();
    ex G_1926 = G(lst{l_4, l_11, l_4, l_2},1).evalf();
    ex G_1927 = G(lst{l_4, l_11, l_4, l_4},1).evalf();
    ex G_1928 = G(lst{l_4, l_11, l_4, l_5},1).evalf();
    ex G_1929 = G(lst{l_4, l_11, l_5, l_11},1).evalf();
    ex G_1930 = G(lst{l_4, l_11, l_5, l_2},1).evalf();
    ex G_1931 = G(lst{l_4, l_11, l_5, l_4},1).evalf();
    ex G_1932 = G(lst{l_4, l_11, l_5, l_5},1).evalf();
    ex G_1933 = G(lst{l_4, l_11, l_8, l_11},1).evalf();
    ex G_1934 = G(lst{l_4, l_11, l_8, l_2},1).evalf();
    ex G_1935 = G(lst{l_4, l_13, l_11, l_11},1).evalf();
    ex G_1936 = G(lst{l_4, l_13, l_11, l_2},1).evalf();
    ex G_1937 = G(lst{l_4, l_13, l_11, l_4},1).evalf();
    ex G_1938 = G(lst{l_4, l_13, l_11, l_5},1).evalf();
    ex G_1939 = G(lst{l_4, l_13, l_13, l_11},1).evalf();
    ex G_1940 = G(lst{l_4, l_13, l_13, l_2},1).evalf();
    ex G_1941 = G(lst{l_4, l_13, l_2, l_11},1).evalf();
    ex G_1942 = G(lst{l_4, l_13, l_2, l_2},1).evalf();
    ex G_1943 = G(lst{l_4, l_13, l_2, l_4},1).evalf();
    ex G_1944 = G(lst{l_4, l_13, l_2, l_5},1).evalf();
    ex G_1945 = G(lst{l_4, l_13, l_4, l_11},1).evalf();
    ex G_1946 = G(lst{l_4, l_13, l_4, l_2},1).evalf();
    ex G_1947 = G(lst{l_4, l_13, l_5, l_11},1).evalf();
    ex G_1948 = G(lst{l_4, l_13, l_5, l_2},1).evalf();
    ex G_1949 = G(lst{l_4, l_13, l_8, l_11},1).evalf();
    ex G_1950 = G(lst{l_4, l_13, l_8, l_2},1).evalf();
    ex G_1951 = G(lst{l_4, l_2, l_1, l_2},1).evalf();
    ex G_1952 = G(lst{l_4, l_2, l_1, l_4},1).evalf();
    ex G_1953 = G(lst{l_4, l_2, l_1, l_5},1).evalf();
    ex G_1954 = G(lst{l_4, l_2, l_11, l_11},1).evalf();
    ex G_1955 = G(lst{l_4, l_2, l_11, l_2},1).evalf();
    ex G_1956 = G(lst{l_4, l_2, l_11, l_4},1).evalf();
    ex G_1957 = G(lst{l_4, l_2, l_11, l_5},1).evalf();
    ex G_1958 = G(lst{l_4, l_2, l_13, l_11},1).evalf();
    ex G_1959 = G(lst{l_4, l_2, l_13, l_2},1).evalf();
    ex G_1960 = G(lst{l_4, l_2, l_2, l_11},1).evalf();
    ex G_1961 = G(lst{l_4, l_2, l_2, l_2},1).evalf();
    ex G_1962 = G(lst{l_4, l_2, l_2, l_4},1).evalf();
    ex G_1963 = G(lst{l_4, l_2, l_2, l_5},1).evalf();
    ex G_1964 = G(lst{l_4, l_2, l_4, l_11},1).evalf();
    ex G_1965 = G(lst{l_4, l_2, l_4, l_2},1).evalf();
    ex G_1966 = G(lst{l_4, l_2, l_4, l_4},1).evalf();
    ex G_1967 = G(lst{l_4, l_2, l_4, l_5},1).evalf();
    ex G_1968 = G(lst{l_4, l_2, l_5, l_11},1).evalf();
    ex G_1969 = G(lst{l_4, l_2, l_5, l_2},1).evalf();
    ex G_1970 = G(lst{l_4, l_2, l_5, l_4},1).evalf();
    ex G_1971 = G(lst{l_4, l_2, l_5, l_5},1).evalf();
    ex G_1972 = G(lst{l_4, l_2, l_8, l_11},1).evalf();
    ex G_1973 = G(lst{l_4, l_2, l_8, l_2},1).evalf();
    ex G_1974 = G(lst{l_4, l_4, l_1, l_2},1).evalf();
    ex G_1975 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_1976 = G(lst{l_4, l_4, l_1, l_5},1).evalf();
    ex G_1977 = G(lst{l_4, l_4, l_11, l_11},1).evalf();
    ex G_1978 = G(lst{l_4, l_4, l_11, l_2},1).evalf();
    ex G_1979 = G(lst{l_4, l_4, l_11, l_4},1).evalf();
    ex G_1980 = G(lst{l_4, l_4, l_11, l_5},1).evalf();
    ex G_1981 = G(lst{l_4, l_4, l_13, l_11},1).evalf();
    ex G_1982 = G(lst{l_4, l_4, l_13, l_2},1).evalf();
    ex G_1983 = G(lst{l_4, l_4, l_2, l_11},1).evalf();
    ex G_1984 = G(lst{l_4, l_4, l_2, l_2},1).evalf();
    ex G_1985 = G(lst{l_4, l_4, l_2, l_4},1).evalf();
    ex G_1986 = G(lst{l_4, l_4, l_2, l_5},1).evalf();
    ex G_1987 = G(lst{l_4, l_4, l_4, l_11},1).evalf();
    ex G_1988 = G(lst{l_4, l_4, l_4, l_2},1).evalf();
    ex G_1989 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex G_1990 = G(lst{l_4, l_4, l_4, l_5},1).evalf();
    ex G_1991 = G(lst{l_4, l_4, l_5, l_11},1).evalf();
    ex G_1992 = G(lst{l_4, l_4, l_5, l_2},1).evalf();
    ex G_1993 = G(lst{l_4, l_4, l_5, l_4},1).evalf();
    ex G_1994 = G(lst{l_4, l_4, l_5, l_5},1).evalf();
    ex G_1995 = G(lst{l_4, l_4, l_8, l_11},1).evalf();
    ex G_1996 = G(lst{l_4, l_4, l_8, l_2},1).evalf();
    ex G_1997 = G(lst{l_4, l_5, l_1, l_2},1).evalf();
    ex G_1998 = G(lst{l_4, l_5, l_1, l_4},1).evalf();
    ex G_1999 = G(lst{l_4, l_5, l_1, l_5},1).evalf();
    ex G_2000 = G(lst{l_4, l_5, l_11, l_11},1).evalf();
    ex G_2001 = G(lst{l_4, l_5, l_11, l_2},1).evalf();
    ex G_2002 = G(lst{l_4, l_5, l_11, l_4},1).evalf();
    ex G_2003 = G(lst{l_4, l_5, l_11, l_5},1).evalf();
    ex G_2004 = G(lst{l_4, l_5, l_13, l_11},1).evalf();
    ex G_2005 = G(lst{l_4, l_5, l_13, l_2},1).evalf();
    ex G_2006 = G(lst{l_4, l_5, l_2, l_11},1).evalf();
    ex G_2007 = G(lst{l_4, l_5, l_2, l_2},1).evalf();
    ex G_2008 = G(lst{l_4, l_5, l_2, l_4},1).evalf();
    ex G_2009 = G(lst{l_4, l_5, l_2, l_5},1).evalf();
    ex G_2010 = G(lst{l_4, l_5, l_4, l_11},1).evalf();
    ex G_2011 = G(lst{l_4, l_5, l_4, l_2},1).evalf();
    ex G_2012 = G(lst{l_4, l_5, l_4, l_4},1).evalf();
    ex G_2013 = G(lst{l_4, l_5, l_4, l_5},1).evalf();
    ex G_2014 = G(lst{l_4, l_5, l_5, l_11},1).evalf();
    ex G_2015 = G(lst{l_4, l_5, l_5, l_2},1).evalf();
    ex G_2016 = G(lst{l_4, l_5, l_5, l_4},1).evalf();
    ex G_2017 = G(lst{l_4, l_5, l_5, l_5},1).evalf();
    ex G_2018 = G(lst{l_4, l_5, l_8, l_11},1).evalf();
    ex G_2019 = G(lst{l_4, l_5, l_8, l_2},1).evalf();
    ex G_2020 = G(lst{l_4, l_6, l_1, l_2},1).evalf();
    ex G_2021 = G(lst{l_4, l_6, l_1, l_4},1).evalf();
    ex G_2022 = G(lst{l_4, l_6, l_1, l_5},1).evalf();
    ex G_2023 = G(lst{l_4, l_6, l_11, l_11},1).evalf();
    ex G_2024 = G(lst{l_4, l_6, l_11, l_2},1).evalf();
    ex G_2025 = G(lst{l_4, l_6, l_11, l_4},1).evalf();
    ex G_2026 = G(lst{l_4, l_6, l_11, l_5},1).evalf();
    ex G_2027 = G(lst{l_4, l_6, l_13, l_11},1).evalf();
    ex G_2028 = G(lst{l_4, l_6, l_13, l_2},1).evalf();
    ex G_2029 = G(lst{l_4, l_6, l_2, l_11},1).evalf();
    ex G_2030 = G(lst{l_4, l_6, l_2, l_2},1).evalf();
    ex G_2031 = G(lst{l_4, l_6, l_2, l_4},1).evalf();
    ex G_2032 = G(lst{l_4, l_6, l_2, l_5},1).evalf();
    ex G_2033 = G(lst{l_4, l_6, l_4, l_11},1).evalf();
    ex G_2034 = G(lst{l_4, l_6, l_4, l_2},1).evalf();
    ex G_2035 = G(lst{l_4, l_6, l_5, l_11},1).evalf();
    ex G_2036 = G(lst{l_4, l_6, l_5, l_2},1).evalf();
    ex G_2037 = G(lst{l_4, l_6, l_8, l_11},1).evalf();
    ex G_2038 = G(lst{l_4, l_6, l_8, l_2},1).evalf();
    ex G_2039 = G(lst{l_4, l_7, l_1, l_2},1).evalf();
    ex G_2040 = G(lst{l_4, l_7, l_1, l_4},1).evalf();
    ex G_2041 = G(lst{l_4, l_7, l_1, l_5},1).evalf();
    ex G_2042 = G(lst{l_4, l_7, l_11, l_11},1).evalf();
    ex G_2043 = G(lst{l_4, l_7, l_11, l_2},1).evalf();
    ex G_2044 = G(lst{l_4, l_7, l_11, l_4},1).evalf();
    ex G_2045 = G(lst{l_4, l_7, l_11, l_5},1).evalf();
    ex G_2046 = G(lst{l_4, l_7, l_13, l_11},1).evalf();
    ex G_2047 = G(lst{l_4, l_7, l_13, l_2},1).evalf();
    ex G_2048 = G(lst{l_4, l_7, l_2, l_11},1).evalf();
    ex G_2049 = G(lst{l_4, l_7, l_2, l_2},1).evalf();
    ex G_2050 = G(lst{l_4, l_7, l_2, l_4},1).evalf();
    ex G_2051 = G(lst{l_4, l_7, l_2, l_5},1).evalf();
    ex G_2052 = G(lst{l_4, l_7, l_4, l_11},1).evalf();
    ex G_2053 = G(lst{l_4, l_7, l_4, l_2},1).evalf();
    ex G_2054 = G(lst{l_4, l_7, l_5, l_11},1).evalf();
    ex G_2055 = G(lst{l_4, l_7, l_5, l_2},1).evalf();
    ex G_2056 = G(lst{l_4, l_7, l_8, l_11},1).evalf();
    ex G_2057 = G(lst{l_4, l_7, l_8, l_2},1).evalf();
    ex G_2058 = G(lst{l_4, l_8, l_11, l_11},1).evalf();
    ex G_2059 = G(lst{l_4, l_8, l_11, l_2},1).evalf();
    ex G_2060 = G(lst{l_4, l_8, l_11, l_4},1).evalf();
    ex G_2061 = G(lst{l_4, l_8, l_11, l_5},1).evalf();
    ex G_2062 = G(lst{l_4, l_8, l_13, l_11},1).evalf();
    ex G_2063 = G(lst{l_4, l_8, l_13, l_2},1).evalf();
    ex G_2064 = G(lst{l_4, l_8, l_2, l_11},1).evalf();
    ex G_2065 = G(lst{l_4, l_8, l_2, l_2},1).evalf();
    ex G_2066 = G(lst{l_4, l_8, l_2, l_4},1).evalf();
    ex G_2067 = G(lst{l_4, l_8, l_2, l_5},1).evalf();
    ex G_2068 = G(lst{l_4, l_8, l_4, l_11},1).evalf();
    ex G_2069 = G(lst{l_4, l_8, l_4, l_2},1).evalf();
    ex G_2070 = G(lst{l_4, l_8, l_5, l_11},1).evalf();
    ex G_2071 = G(lst{l_4, l_8, l_5, l_2},1).evalf();
    ex G_2072 = G(lst{l_4, l_8, l_8, l_11},1).evalf();
    ex G_2073 = G(lst{l_4, l_8, l_8, l_2},1).evalf();
    ex G_2074 = G(lst{l_4, l_9, l_1, l_2},1).evalf();
    ex G_2075 = G(lst{l_4, l_9, l_1, l_4},1).evalf();
    ex G_2076 = G(lst{l_4, l_9, l_1, l_5},1).evalf();
    ex G_2077 = G(lst{l_4, l_9, l_11, l_11},1).evalf();
    ex G_2078 = G(lst{l_4, l_9, l_11, l_2},1).evalf();
    ex G_2079 = G(lst{l_4, l_9, l_11, l_4},1).evalf();
    ex G_2080 = G(lst{l_4, l_9, l_11, l_5},1).evalf();
    ex G_2081 = G(lst{l_4, l_9, l_13, l_11},1).evalf();
    ex G_2082 = G(lst{l_4, l_9, l_13, l_2},1).evalf();
    ex G_2083 = G(lst{l_4, l_9, l_2, l_11},1).evalf();
    ex G_2084 = G(lst{l_4, l_9, l_2, l_2},1).evalf();
    ex G_2085 = G(lst{l_4, l_9, l_2, l_4},1).evalf();
    ex G_2086 = G(lst{l_4, l_9, l_2, l_5},1).evalf();
    ex G_2087 = G(lst{l_4, l_9, l_4, l_11},1).evalf();
    ex G_2088 = G(lst{l_4, l_9, l_4, l_2},1).evalf();
    ex G_2089 = G(lst{l_4, l_9, l_5, l_11},1).evalf();
    ex G_2090 = G(lst{l_4, l_9, l_5, l_2},1).evalf();
    ex G_2091 = G(lst{l_4, l_9, l_8, l_11},1).evalf();
    ex G_2092 = G(lst{l_4, l_9, l_8, l_2},1).evalf();
    ex G_2093 = G(lst{l_5, l_1, l_1, l_2},1).evalf();
    ex G_2094 = G(lst{l_5, l_1, l_1, l_4},1).evalf();
    ex G_2095 = G(lst{l_5, l_1, l_1, l_5},1).evalf();
    ex G_2096 = G(lst{l_5, l_1, l_11, l_2},1).evalf();
    ex G_2097 = G(lst{l_5, l_1, l_11, l_4},1).evalf();
    ex G_2098 = G(lst{l_5, l_1, l_11, l_5},1).evalf();
    ex G_2099 = G(lst{l_5, l_1, l_2, l_11},1).evalf();
    ex G_2100 = G(lst{l_5, l_1, l_2, l_2},1).evalf();
    ex G_2101 = G(lst{l_5, l_1, l_2, l_4},1).evalf();
    ex G_2102 = G(lst{l_5, l_1, l_2, l_5},1).evalf();
    ex G_2103 = G(lst{l_5, l_1, l_4, l_11},1).evalf();
    ex G_2104 = G(lst{l_5, l_1, l_4, l_2},1).evalf();
    ex G_2105 = G(lst{l_5, l_1, l_4, l_4},1).evalf();
    ex G_2106 = G(lst{l_5, l_1, l_4, l_5},1).evalf();
    ex G_2107 = G(lst{l_5, l_1, l_5, l_11},1).evalf();
    ex G_2108 = G(lst{l_5, l_1, l_5, l_2},1).evalf();
    ex G_2109 = G(lst{l_5, l_1, l_5, l_4},1).evalf();
    ex G_2110 = G(lst{l_5, l_1, l_5, l_5},1).evalf();
    ex G_2111 = G(lst{l_5, l_10, l_1, l_2},1).evalf();
    ex G_2112 = G(lst{l_5, l_10, l_1, l_4},1).evalf();
    ex G_2113 = G(lst{l_5, l_10, l_1, l_5},1).evalf();
    ex G_2114 = G(lst{l_5, l_10, l_11, l_11},1).evalf();
    ex G_2115 = G(lst{l_5, l_10, l_11, l_2},1).evalf();
    ex G_2116 = G(lst{l_5, l_10, l_11, l_4},1).evalf();
    ex G_2117 = G(lst{l_5, l_10, l_11, l_5},1).evalf();
    ex G_2118 = G(lst{l_5, l_10, l_13, l_11},1).evalf();
    ex G_2119 = G(lst{l_5, l_10, l_13, l_2},1).evalf();
    ex G_2120 = G(lst{l_5, l_10, l_2, l_11},1).evalf();
    ex G_2121 = G(lst{l_5, l_10, l_2, l_2},1).evalf();
    ex G_2122 = G(lst{l_5, l_10, l_2, l_4},1).evalf();
    ex G_2123 = G(lst{l_5, l_10, l_2, l_5},1).evalf();
    ex G_2124 = G(lst{l_5, l_10, l_4, l_11},1).evalf();
    ex G_2125 = G(lst{l_5, l_10, l_4, l_2},1).evalf();
    ex G_2126 = G(lst{l_5, l_10, l_5, l_11},1).evalf();
    ex G_2127 = G(lst{l_5, l_10, l_5, l_2},1).evalf();
    ex G_2128 = G(lst{l_5, l_10, l_8, l_11},1).evalf();
    ex G_2129 = G(lst{l_5, l_10, l_8, l_2},1).evalf();
    ex G_2130 = G(lst{l_5, l_11, l_1, l_2},1).evalf();
    ex G_2131 = G(lst{l_5, l_11, l_1, l_4},1).evalf();
    ex G_2132 = G(lst{l_5, l_11, l_1, l_5},1).evalf();
    ex G_2133 = G(lst{l_5, l_11, l_11, l_11},1).evalf();
    ex G_2134 = G(lst{l_5, l_11, l_11, l_2},1).evalf();
    ex G_2135 = G(lst{l_5, l_11, l_11, l_4},1).evalf();
    ex G_2136 = G(lst{l_5, l_11, l_11, l_5},1).evalf();
    ex G_2137 = G(lst{l_5, l_11, l_13, l_11},1).evalf();
    ex G_2138 = G(lst{l_5, l_11, l_13, l_2},1).evalf();
    ex G_2139 = G(lst{l_5, l_11, l_2, l_11},1).evalf();
    ex G_2140 = G(lst{l_5, l_11, l_2, l_2},1).evalf();
    ex G_2141 = G(lst{l_5, l_11, l_2, l_4},1).evalf();
    ex G_2142 = G(lst{l_5, l_11, l_2, l_5},1).evalf();
    ex G_2143 = G(lst{l_5, l_11, l_4, l_11},1).evalf();
    ex G_2144 = G(lst{l_5, l_11, l_4, l_2},1).evalf();
    ex G_2145 = G(lst{l_5, l_11, l_4, l_4},1).evalf();
    ex G_2146 = G(lst{l_5, l_11, l_4, l_5},1).evalf();
    ex G_2147 = G(lst{l_5, l_11, l_5, l_11},1).evalf();
    ex G_2148 = G(lst{l_5, l_11, l_5, l_2},1).evalf();
    ex G_2149 = G(lst{l_5, l_11, l_5, l_4},1).evalf();
    ex G_2150 = G(lst{l_5, l_11, l_5, l_5},1).evalf();
    ex G_2151 = G(lst{l_5, l_11, l_8, l_11},1).evalf();
    ex G_2152 = G(lst{l_5, l_11, l_8, l_2},1).evalf();
    ex G_2153 = G(lst{l_5, l_13, l_11, l_11},1).evalf();
    ex G_2154 = G(lst{l_5, l_13, l_11, l_2},1).evalf();
    ex G_2155 = G(lst{l_5, l_13, l_11, l_4},1).evalf();
    ex G_2156 = G(lst{l_5, l_13, l_11, l_5},1).evalf();
    ex G_2157 = G(lst{l_5, l_13, l_13, l_11},1).evalf();
    ex G_2158 = G(lst{l_5, l_13, l_13, l_2},1).evalf();
    ex G_2159 = G(lst{l_5, l_13, l_2, l_11},1).evalf();
    ex G_2160 = G(lst{l_5, l_13, l_2, l_2},1).evalf();
    ex G_2161 = G(lst{l_5, l_13, l_2, l_4},1).evalf();
    ex G_2162 = G(lst{l_5, l_13, l_2, l_5},1).evalf();
    ex G_2163 = G(lst{l_5, l_13, l_4, l_11},1).evalf();
    ex G_2164 = G(lst{l_5, l_13, l_4, l_2},1).evalf();
    ex G_2165 = G(lst{l_5, l_13, l_5, l_11},1).evalf();
    ex G_2166 = G(lst{l_5, l_13, l_5, l_2},1).evalf();
    ex G_2167 = G(lst{l_5, l_13, l_8, l_11},1).evalf();
    ex G_2168 = G(lst{l_5, l_13, l_8, l_2},1).evalf();
    ex G_2169 = G(lst{l_5, l_2, l_1, l_2},1).evalf();
    ex G_2170 = G(lst{l_5, l_2, l_1, l_4},1).evalf();
    ex G_2171 = G(lst{l_5, l_2, l_1, l_5},1).evalf();
    ex G_2172 = G(lst{l_5, l_2, l_11, l_11},1).evalf();
    ex G_2173 = G(lst{l_5, l_2, l_11, l_2},1).evalf();
    ex G_2174 = G(lst{l_5, l_2, l_11, l_4},1).evalf();
    ex G_2175 = G(lst{l_5, l_2, l_11, l_5},1).evalf();
    ex G_2176 = G(lst{l_5, l_2, l_13, l_11},1).evalf();
    ex G_2177 = G(lst{l_5, l_2, l_13, l_2},1).evalf();
    ex G_2178 = G(lst{l_5, l_2, l_2, l_11},1).evalf();
    ex G_2179 = G(lst{l_5, l_2, l_2, l_2},1).evalf();
    ex G_2180 = G(lst{l_5, l_2, l_2, l_4},1).evalf();
    ex G_2181 = G(lst{l_5, l_2, l_2, l_5},1).evalf();
    ex G_2182 = G(lst{l_5, l_2, l_4, l_11},1).evalf();
    ex G_2183 = G(lst{l_5, l_2, l_4, l_2},1).evalf();
    ex G_2184 = G(lst{l_5, l_2, l_4, l_4},1).evalf();
    ex G_2185 = G(lst{l_5, l_2, l_4, l_5},1).evalf();
    ex G_2186 = G(lst{l_5, l_2, l_5, l_11},1).evalf();
    ex G_2187 = G(lst{l_5, l_2, l_5, l_2},1).evalf();
    ex G_2188 = G(lst{l_5, l_2, l_5, l_4},1).evalf();
    ex G_2189 = G(lst{l_5, l_2, l_5, l_5},1).evalf();
    ex G_2190 = G(lst{l_5, l_2, l_8, l_11},1).evalf();
    ex G_2191 = G(lst{l_5, l_2, l_8, l_2},1).evalf();
    ex G_2192 = G(lst{l_5, l_4, l_1, l_2},1).evalf();
    ex G_2193 = G(lst{l_5, l_4, l_1, l_4},1).evalf();
    ex G_2194 = G(lst{l_5, l_4, l_1, l_5},1).evalf();
    ex G_2195 = G(lst{l_5, l_4, l_11, l_11},1).evalf();
    ex G_2196 = G(lst{l_5, l_4, l_11, l_2},1).evalf();
    ex G_2197 = G(lst{l_5, l_4, l_11, l_4},1).evalf();
    ex G_2198 = G(lst{l_5, l_4, l_11, l_5},1).evalf();
    ex G_2199 = G(lst{l_5, l_4, l_13, l_11},1).evalf();
    ex G_2200 = G(lst{l_5, l_4, l_13, l_2},1).evalf();
    ex G_2201 = G(lst{l_5, l_4, l_2, l_11},1).evalf();
    ex G_2202 = G(lst{l_5, l_4, l_2, l_2},1).evalf();
    ex G_2203 = G(lst{l_5, l_4, l_2, l_4},1).evalf();
    ex G_2204 = G(lst{l_5, l_4, l_2, l_5},1).evalf();
    ex G_2205 = G(lst{l_5, l_4, l_4, l_11},1).evalf();
    ex G_2206 = G(lst{l_5, l_4, l_4, l_2},1).evalf();
    ex G_2207 = G(lst{l_5, l_4, l_4, l_4},1).evalf();
    ex G_2208 = G(lst{l_5, l_4, l_4, l_5},1).evalf();
    ex G_2209 = G(lst{l_5, l_4, l_5, l_11},1).evalf();
    ex G_2210 = G(lst{l_5, l_4, l_5, l_2},1).evalf();
    ex G_2211 = G(lst{l_5, l_4, l_5, l_4},1).evalf();
    ex G_2212 = G(lst{l_5, l_4, l_5, l_5},1).evalf();
    ex G_2213 = G(lst{l_5, l_4, l_8, l_11},1).evalf();
    ex G_2214 = G(lst{l_5, l_4, l_8, l_2},1).evalf();
    ex G_2215 = G(lst{l_5, l_5, l_1, l_2},1).evalf();
    ex G_2216 = G(lst{l_5, l_5, l_1, l_4},1).evalf();
    ex G_2217 = G(lst{l_5, l_5, l_1, l_5},1).evalf();
    ex G_2218 = G(lst{l_5, l_5, l_11, l_11},1).evalf();
    ex G_2219 = G(lst{l_5, l_5, l_11, l_2},1).evalf();
    ex G_2220 = G(lst{l_5, l_5, l_11, l_4},1).evalf();
    ex G_2221 = G(lst{l_5, l_5, l_11, l_5},1).evalf();
    ex G_2222 = G(lst{l_5, l_5, l_13, l_11},1).evalf();
    ex G_2223 = G(lst{l_5, l_5, l_13, l_2},1).evalf();
    ex G_2224 = G(lst{l_5, l_5, l_2, l_11},1).evalf();
    ex G_2225 = G(lst{l_5, l_5, l_2, l_2},1).evalf();
    ex G_2226 = G(lst{l_5, l_5, l_2, l_4},1).evalf();
    ex G_2227 = G(lst{l_5, l_5, l_2, l_5},1).evalf();
    ex G_2228 = G(lst{l_5, l_5, l_4, l_11},1).evalf();
    ex G_2229 = G(lst{l_5, l_5, l_4, l_2},1).evalf();
    ex G_2230 = G(lst{l_5, l_5, l_4, l_4},1).evalf();
    ex G_2231 = G(lst{l_5, l_5, l_4, l_5},1).evalf();
    ex G_2232 = G(lst{l_5, l_5, l_5, l_11},1).evalf();
    ex G_2233 = G(lst{l_5, l_5, l_5, l_2},1).evalf();
    ex G_2234 = G(lst{l_5, l_5, l_5, l_4},1).evalf();
    ex G_2235 = G(lst{l_5, l_5, l_5, l_5},1).evalf();
    ex G_2236 = G(lst{l_5, l_5, l_8, l_11},1).evalf();
    ex G_2237 = G(lst{l_5, l_5, l_8, l_2},1).evalf();
    ex G_2238 = G(lst{l_5, l_6, l_1, l_2},1).evalf();
    ex G_2239 = G(lst{l_5, l_6, l_1, l_4},1).evalf();
    ex G_2240 = G(lst{l_5, l_6, l_1, l_5},1).evalf();
    ex G_2241 = G(lst{l_5, l_6, l_11, l_11},1).evalf();
    ex G_2242 = G(lst{l_5, l_6, l_11, l_2},1).evalf();
    ex G_2243 = G(lst{l_5, l_6, l_11, l_4},1).evalf();
    ex G_2244 = G(lst{l_5, l_6, l_11, l_5},1).evalf();
    ex G_2245 = G(lst{l_5, l_6, l_13, l_11},1).evalf();
    ex G_2246 = G(lst{l_5, l_6, l_13, l_2},1).evalf();
    ex G_2247 = G(lst{l_5, l_6, l_2, l_11},1).evalf();
    ex G_2248 = G(lst{l_5, l_6, l_2, l_2},1).evalf();
    ex G_2249 = G(lst{l_5, l_6, l_2, l_4},1).evalf();
    ex G_2250 = G(lst{l_5, l_6, l_2, l_5},1).evalf();
    ex G_2251 = G(lst{l_5, l_6, l_4, l_11},1).evalf();
    ex G_2252 = G(lst{l_5, l_6, l_4, l_2},1).evalf();
    ex G_2253 = G(lst{l_5, l_6, l_5, l_11},1).evalf();
    ex G_2254 = G(lst{l_5, l_6, l_5, l_2},1).evalf();
    ex G_2255 = G(lst{l_5, l_6, l_8, l_11},1).evalf();
    ex G_2256 = G(lst{l_5, l_6, l_8, l_2},1).evalf();
    ex G_2257 = G(lst{l_5, l_7, l_1, l_2},1).evalf();
    ex G_2258 = G(lst{l_5, l_7, l_1, l_4},1).evalf();
    ex G_2259 = G(lst{l_5, l_7, l_1, l_5},1).evalf();
    ex G_2260 = G(lst{l_5, l_7, l_11, l_11},1).evalf();
    ex G_2261 = G(lst{l_5, l_7, l_11, l_2},1).evalf();
    ex G_2262 = G(lst{l_5, l_7, l_11, l_4},1).evalf();
    ex G_2263 = G(lst{l_5, l_7, l_11, l_5},1).evalf();
    ex G_2264 = G(lst{l_5, l_7, l_13, l_11},1).evalf();
    ex G_2265 = G(lst{l_5, l_7, l_13, l_2},1).evalf();
    ex G_2266 = G(lst{l_5, l_7, l_2, l_11},1).evalf();
    ex G_2267 = G(lst{l_5, l_7, l_2, l_2},1).evalf();
    ex G_2268 = G(lst{l_5, l_7, l_2, l_4},1).evalf();
    ex G_2269 = G(lst{l_5, l_7, l_2, l_5},1).evalf();
    ex G_2270 = G(lst{l_5, l_7, l_4, l_11},1).evalf();
    ex G_2271 = G(lst{l_5, l_7, l_4, l_2},1).evalf();
    ex G_2272 = G(lst{l_5, l_7, l_5, l_11},1).evalf();
    ex G_2273 = G(lst{l_5, l_7, l_5, l_2},1).evalf();
    ex G_2274 = G(lst{l_5, l_7, l_8, l_11},1).evalf();
    ex G_2275 = G(lst{l_5, l_7, l_8, l_2},1).evalf();
    ex G_2276 = G(lst{l_5, l_8, l_11, l_11},1).evalf();
    ex G_2277 = G(lst{l_5, l_8, l_11, l_2},1).evalf();
    ex G_2278 = G(lst{l_5, l_8, l_11, l_4},1).evalf();
    ex G_2279 = G(lst{l_5, l_8, l_11, l_5},1).evalf();
    ex G_2280 = G(lst{l_5, l_8, l_13, l_11},1).evalf();
    ex G_2281 = G(lst{l_5, l_8, l_13, l_2},1).evalf();
    ex G_2282 = G(lst{l_5, l_8, l_2, l_11},1).evalf();
    ex G_2283 = G(lst{l_5, l_8, l_2, l_2},1).evalf();
    ex G_2284 = G(lst{l_5, l_8, l_2, l_4},1).evalf();
    ex G_2285 = G(lst{l_5, l_8, l_2, l_5},1).evalf();
    ex G_2286 = G(lst{l_5, l_8, l_4, l_11},1).evalf();
    ex G_2287 = G(lst{l_5, l_8, l_4, l_2},1).evalf();
    ex G_2288 = G(lst{l_5, l_8, l_5, l_11},1).evalf();
    ex G_2289 = G(lst{l_5, l_8, l_5, l_2},1).evalf();
    ex G_2290 = G(lst{l_5, l_8, l_8, l_11},1).evalf();
    ex G_2291 = G(lst{l_5, l_8, l_8, l_2},1).evalf();
    ex G_2292 = G(lst{l_5, l_9, l_1, l_2},1).evalf();
    ex G_2293 = G(lst{l_5, l_9, l_1, l_4},1).evalf();
    ex G_2294 = G(lst{l_5, l_9, l_1, l_5},1).evalf();
    ex G_2295 = G(lst{l_5, l_9, l_11, l_11},1).evalf();
    ex G_2296 = G(lst{l_5, l_9, l_11, l_2},1).evalf();
    ex G_2297 = G(lst{l_5, l_9, l_11, l_4},1).evalf();
    ex G_2298 = G(lst{l_5, l_9, l_11, l_5},1).evalf();
    ex G_2299 = G(lst{l_5, l_9, l_13, l_11},1).evalf();
    ex G_2300 = G(lst{l_5, l_9, l_13, l_2},1).evalf();
    ex G_2301 = G(lst{l_5, l_9, l_2, l_11},1).evalf();
    ex G_2302 = G(lst{l_5, l_9, l_2, l_2},1).evalf();
    ex G_2303 = G(lst{l_5, l_9, l_2, l_4},1).evalf();
    ex G_2304 = G(lst{l_5, l_9, l_2, l_5},1).evalf();
    ex G_2305 = G(lst{l_5, l_9, l_4, l_11},1).evalf();
    ex G_2306 = G(lst{l_5, l_9, l_4, l_2},1).evalf();
    ex G_2307 = G(lst{l_5, l_9, l_5, l_11},1).evalf();
    ex G_2308 = G(lst{l_5, l_9, l_5, l_2},1).evalf();
    ex G_2309 = G(lst{l_5, l_9, l_8, l_11},1).evalf();
    ex G_2310 = G(lst{l_5, l_9, l_8, l_2},1).evalf();
    ex G_2311 = G(lst{l_6, l_1, l_1, l_2},1).evalf();
    ex G_2312 = G(lst{l_6, l_1, l_1, l_4},1).evalf();
    ex G_2313 = G(lst{l_6, l_1, l_1, l_5},1).evalf();
    ex G_2314 = G(lst{l_6, l_1, l_11, l_2},1).evalf();
    ex G_2315 = G(lst{l_6, l_1, l_11, l_4},1).evalf();
    ex G_2316 = G(lst{l_6, l_1, l_11, l_5},1).evalf();
    ex G_2317 = G(lst{l_6, l_1, l_2, l_11},1).evalf();
    ex G_2318 = G(lst{l_6, l_1, l_2, l_2},1).evalf();
    ex G_2319 = G(lst{l_6, l_1, l_2, l_4},1).evalf();
    ex G_2320 = G(lst{l_6, l_1, l_2, l_5},1).evalf();
    ex G_2321 = G(lst{l_6, l_1, l_4, l_11},1).evalf();
    ex G_2322 = G(lst{l_6, l_1, l_4, l_2},1).evalf();
    ex G_2323 = G(lst{l_6, l_1, l_4, l_4},1).evalf();
    ex G_2324 = G(lst{l_6, l_1, l_4, l_5},1).evalf();
    ex G_2325 = G(lst{l_6, l_1, l_5, l_11},1).evalf();
    ex G_2326 = G(lst{l_6, l_1, l_5, l_2},1).evalf();
    ex G_2327 = G(lst{l_6, l_1, l_5, l_4},1).evalf();
    ex G_2328 = G(lst{l_6, l_1, l_5, l_5},1).evalf();
    ex G_2329 = G(lst{l_6, l_10, l_1, l_2},1).evalf();
    ex G_2330 = G(lst{l_6, l_10, l_1, l_4},1).evalf();
    ex G_2331 = G(lst{l_6, l_10, l_1, l_5},1).evalf();
    ex G_2332 = G(lst{l_6, l_10, l_11, l_11},1).evalf();
    ex G_2333 = G(lst{l_6, l_10, l_11, l_2},1).evalf();
    ex G_2334 = G(lst{l_6, l_10, l_11, l_4},1).evalf();
    ex G_2335 = G(lst{l_6, l_10, l_11, l_5},1).evalf();
    ex G_2336 = G(lst{l_6, l_10, l_13, l_11},1).evalf();
    ex G_2337 = G(lst{l_6, l_10, l_13, l_2},1).evalf();
    ex G_2338 = G(lst{l_6, l_10, l_2, l_11},1).evalf();
    ex G_2339 = G(lst{l_6, l_10, l_2, l_2},1).evalf();
    ex G_2340 = G(lst{l_6, l_10, l_2, l_4},1).evalf();
    ex G_2341 = G(lst{l_6, l_10, l_2, l_5},1).evalf();
    ex G_2342 = G(lst{l_6, l_10, l_4, l_11},1).evalf();
    ex G_2343 = G(lst{l_6, l_10, l_4, l_2},1).evalf();
    ex G_2344 = G(lst{l_6, l_10, l_5, l_11},1).evalf();
    ex G_2345 = G(lst{l_6, l_10, l_5, l_2},1).evalf();
    ex G_2346 = G(lst{l_6, l_10, l_8, l_11},1).evalf();
    ex G_2347 = G(lst{l_6, l_10, l_8, l_2},1).evalf();
    ex G_2348 = G(lst{l_6, l_11, l_1, l_2},1).evalf();
    ex G_2349 = G(lst{l_6, l_11, l_1, l_4},1).evalf();
    ex G_2350 = G(lst{l_6, l_11, l_1, l_5},1).evalf();
    ex G_2351 = G(lst{l_6, l_11, l_11, l_11},1).evalf();
    ex G_2352 = G(lst{l_6, l_11, l_11, l_2},1).evalf();
    ex G_2353 = G(lst{l_6, l_11, l_11, l_4},1).evalf();
    ex G_2354 = G(lst{l_6, l_11, l_11, l_5},1).evalf();
    ex G_2355 = G(lst{l_6, l_11, l_13, l_11},1).evalf();
    ex G_2356 = G(lst{l_6, l_11, l_13, l_2},1).evalf();
    ex G_2357 = G(lst{l_6, l_11, l_2, l_11},1).evalf();
    ex G_2358 = G(lst{l_6, l_11, l_2, l_2},1).evalf();
    ex G_2359 = G(lst{l_6, l_11, l_2, l_4},1).evalf();
    ex G_2360 = G(lst{l_6, l_11, l_2, l_5},1).evalf();
    ex G_2361 = G(lst{l_6, l_11, l_4, l_11},1).evalf();
    ex G_2362 = G(lst{l_6, l_11, l_4, l_2},1).evalf();
    ex G_2363 = G(lst{l_6, l_11, l_4, l_4},1).evalf();
    ex G_2364 = G(lst{l_6, l_11, l_4, l_5},1).evalf();
    ex G_2365 = G(lst{l_6, l_11, l_5, l_11},1).evalf();
    ex G_2366 = G(lst{l_6, l_11, l_5, l_2},1).evalf();
    ex G_2367 = G(lst{l_6, l_11, l_5, l_4},1).evalf();
    ex G_2368 = G(lst{l_6, l_11, l_5, l_5},1).evalf();
    ex G_2369 = G(lst{l_6, l_11, l_8, l_11},1).evalf();
    ex G_2370 = G(lst{l_6, l_11, l_8, l_2},1).evalf();
    ex G_2371 = G(lst{l_6, l_13, l_11, l_11},1).evalf();
    ex G_2372 = G(lst{l_6, l_13, l_11, l_2},1).evalf();
    ex G_2373 = G(lst{l_6, l_13, l_11, l_4},1).evalf();
    ex G_2374 = G(lst{l_6, l_13, l_11, l_5},1).evalf();
    ex G_2375 = G(lst{l_6, l_13, l_13, l_11},1).evalf();
    ex G_2376 = G(lst{l_6, l_13, l_13, l_2},1).evalf();
    ex G_2377 = G(lst{l_6, l_13, l_2, l_11},1).evalf();
    ex G_2378 = G(lst{l_6, l_13, l_2, l_2},1).evalf();
    ex G_2379 = G(lst{l_6, l_13, l_2, l_4},1).evalf();
    ex G_2380 = G(lst{l_6, l_13, l_2, l_5},1).evalf();
    ex G_2381 = G(lst{l_6, l_13, l_4, l_11},1).evalf();
    ex G_2382 = G(lst{l_6, l_13, l_4, l_2},1).evalf();
    ex G_2383 = G(lst{l_6, l_13, l_5, l_11},1).evalf();
    ex G_2384 = G(lst{l_6, l_13, l_5, l_2},1).evalf();
    ex G_2385 = G(lst{l_6, l_13, l_8, l_11},1).evalf();
    ex G_2386 = G(lst{l_6, l_13, l_8, l_2},1).evalf();
    ex G_2387 = G(lst{l_6, l_2, l_1, l_2},1).evalf();
    ex G_2388 = G(lst{l_6, l_2, l_1, l_4},1).evalf();
    ex G_2389 = G(lst{l_6, l_2, l_1, l_5},1).evalf();
    ex G_2390 = G(lst{l_6, l_2, l_11, l_11},1).evalf();
    ex G_2391 = G(lst{l_6, l_2, l_11, l_2},1).evalf();
    ex G_2392 = G(lst{l_6, l_2, l_11, l_4},1).evalf();
    ex G_2393 = G(lst{l_6, l_2, l_11, l_5},1).evalf();
    ex G_2394 = G(lst{l_6, l_2, l_13, l_11},1).evalf();
    ex G_2395 = G(lst{l_6, l_2, l_13, l_2},1).evalf();
    ex G_2396 = G(lst{l_6, l_2, l_2, l_11},1).evalf();
    ex G_2397 = G(lst{l_6, l_2, l_2, l_2},1).evalf();
    ex G_2398 = G(lst{l_6, l_2, l_2, l_4},1).evalf();
    ex G_2399 = G(lst{l_6, l_2, l_2, l_5},1).evalf();
    ex G_2400 = G(lst{l_6, l_2, l_4, l_11},1).evalf();
    ex G_2401 = G(lst{l_6, l_2, l_4, l_2},1).evalf();
    ex G_2402 = G(lst{l_6, l_2, l_4, l_4},1).evalf();
    ex G_2403 = G(lst{l_6, l_2, l_4, l_5},1).evalf();
    ex G_2404 = G(lst{l_6, l_2, l_5, l_11},1).evalf();
    ex G_2405 = G(lst{l_6, l_2, l_5, l_2},1).evalf();
    ex G_2406 = G(lst{l_6, l_2, l_5, l_4},1).evalf();
    ex G_2407 = G(lst{l_6, l_2, l_5, l_5},1).evalf();
    ex G_2408 = G(lst{l_6, l_2, l_8, l_11},1).evalf();
    ex G_2409 = G(lst{l_6, l_2, l_8, l_2},1).evalf();
    ex G_2410 = G(lst{l_6, l_4, l_1, l_2},1).evalf();
    ex G_2411 = G(lst{l_6, l_4, l_1, l_4},1).evalf();
    ex G_2412 = G(lst{l_6, l_4, l_1, l_5},1).evalf();
    ex G_2413 = G(lst{l_6, l_4, l_11, l_11},1).evalf();
    ex G_2414 = G(lst{l_6, l_4, l_11, l_2},1).evalf();
    ex G_2415 = G(lst{l_6, l_4, l_11, l_4},1).evalf();
    ex G_2416 = G(lst{l_6, l_4, l_11, l_5},1).evalf();
    ex G_2417 = G(lst{l_6, l_4, l_13, l_11},1).evalf();
    ex G_2418 = G(lst{l_6, l_4, l_13, l_2},1).evalf();
    ex G_2419 = G(lst{l_6, l_4, l_2, l_11},1).evalf();
    ex G_2420 = G(lst{l_6, l_4, l_2, l_2},1).evalf();
    ex G_2421 = G(lst{l_6, l_4, l_2, l_4},1).evalf();
    ex G_2422 = G(lst{l_6, l_4, l_2, l_5},1).evalf();
    ex G_2423 = G(lst{l_6, l_4, l_4, l_11},1).evalf();
    ex G_2424 = G(lst{l_6, l_4, l_4, l_2},1).evalf();
    ex G_2425 = G(lst{l_6, l_4, l_5, l_11},1).evalf();
    ex G_2426 = G(lst{l_6, l_4, l_5, l_2},1).evalf();
    ex G_2427 = G(lst{l_6, l_4, l_8, l_11},1).evalf();
    ex G_2428 = G(lst{l_6, l_4, l_8, l_2},1).evalf();
    ex G_2429 = G(lst{l_6, l_5, l_1, l_2},1).evalf();
    ex G_2430 = G(lst{l_6, l_5, l_1, l_4},1).evalf();
    ex G_2431 = G(lst{l_6, l_5, l_1, l_5},1).evalf();
    ex G_2432 = G(lst{l_6, l_5, l_11, l_11},1).evalf();
    ex G_2433 = G(lst{l_6, l_5, l_11, l_2},1).evalf();
    ex G_2434 = G(lst{l_6, l_5, l_11, l_4},1).evalf();
    ex G_2435 = G(lst{l_6, l_5, l_11, l_5},1).evalf();
    ex G_2436 = G(lst{l_6, l_5, l_13, l_11},1).evalf();
    ex G_2437 = G(lst{l_6, l_5, l_13, l_2},1).evalf();
    ex G_2438 = G(lst{l_6, l_5, l_2, l_11},1).evalf();
    ex G_2439 = G(lst{l_6, l_5, l_2, l_2},1).evalf();
    ex G_2440 = G(lst{l_6, l_5, l_2, l_4},1).evalf();
    ex G_2441 = G(lst{l_6, l_5, l_2, l_5},1).evalf();
    ex G_2442 = G(lst{l_6, l_5, l_4, l_11},1).evalf();
    ex G_2443 = G(lst{l_6, l_5, l_4, l_2},1).evalf();
    ex G_2444 = G(lst{l_6, l_5, l_5, l_11},1).evalf();
    ex G_2445 = G(lst{l_6, l_5, l_5, l_2},1).evalf();
    ex G_2446 = G(lst{l_6, l_5, l_8, l_11},1).evalf();
    ex G_2447 = G(lst{l_6, l_5, l_8, l_2},1).evalf();
    ex G_2448 = G(lst{l_6, l_6, l_1, l_2},1).evalf();
    ex G_2449 = G(lst{l_6, l_6, l_1, l_4},1).evalf();
    ex G_2450 = G(lst{l_6, l_6, l_1, l_5},1).evalf();
    ex G_2451 = G(lst{l_6, l_6, l_11, l_11},1).evalf();
    ex G_2452 = G(lst{l_6, l_6, l_11, l_2},1).evalf();
    ex G_2453 = G(lst{l_6, l_6, l_11, l_4},1).evalf();
    ex G_2454 = G(lst{l_6, l_6, l_11, l_5},1).evalf();
    ex G_2455 = G(lst{l_6, l_6, l_13, l_11},1).evalf();
    ex G_2456 = G(lst{l_6, l_6, l_13, l_2},1).evalf();
    ex G_2457 = G(lst{l_6, l_6, l_2, l_11},1).evalf();
    ex G_2458 = G(lst{l_6, l_6, l_2, l_2},1).evalf();
    ex G_2459 = G(lst{l_6, l_6, l_2, l_4},1).evalf();
    ex G_2460 = G(lst{l_6, l_6, l_2, l_5},1).evalf();
    ex G_2461 = G(lst{l_6, l_6, l_4, l_11},1).evalf();
    ex G_2462 = G(lst{l_6, l_6, l_4, l_2},1).evalf();
    ex G_2463 = G(lst{l_6, l_6, l_5, l_11},1).evalf();
    ex G_2464 = G(lst{l_6, l_6, l_5, l_2},1).evalf();
    ex G_2465 = G(lst{l_6, l_6, l_8, l_11},1).evalf();
    ex G_2466 = G(lst{l_6, l_6, l_8, l_2},1).evalf();
    ex G_2467 = G(lst{l_6, l_7, l_1, l_2},1).evalf();
    ex G_2468 = G(lst{l_6, l_7, l_1, l_4},1).evalf();
    ex G_2469 = G(lst{l_6, l_7, l_1, l_5},1).evalf();
    ex G_2470 = G(lst{l_6, l_7, l_11, l_11},1).evalf();
    ex G_2471 = G(lst{l_6, l_7, l_11, l_2},1).evalf();
    ex G_2472 = G(lst{l_6, l_7, l_11, l_4},1).evalf();
    ex G_2473 = G(lst{l_6, l_7, l_11, l_5},1).evalf();
    ex G_2474 = G(lst{l_6, l_7, l_13, l_11},1).evalf();
    ex G_2475 = G(lst{l_6, l_7, l_13, l_2},1).evalf();
    ex G_2476 = G(lst{l_6, l_7, l_2, l_11},1).evalf();
    ex G_2477 = G(lst{l_6, l_7, l_2, l_2},1).evalf();
    ex G_2478 = G(lst{l_6, l_7, l_2, l_4},1).evalf();
    ex G_2479 = G(lst{l_6, l_7, l_2, l_5},1).evalf();
    ex G_2480 = G(lst{l_6, l_7, l_4, l_11},1).evalf();
    ex G_2481 = G(lst{l_6, l_7, l_4, l_2},1).evalf();
    ex G_2482 = G(lst{l_6, l_7, l_5, l_11},1).evalf();
    ex G_2483 = G(lst{l_6, l_7, l_5, l_2},1).evalf();
    ex G_2484 = G(lst{l_6, l_7, l_8, l_11},1).evalf();
    ex G_2485 = G(lst{l_6, l_7, l_8, l_2},1).evalf();
    ex G_2486 = G(lst{l_6, l_8, l_11, l_11},1).evalf();
    ex G_2487 = G(lst{l_6, l_8, l_11, l_2},1).evalf();
    ex G_2488 = G(lst{l_6, l_8, l_11, l_4},1).evalf();
    ex G_2489 = G(lst{l_6, l_8, l_11, l_5},1).evalf();
    ex G_2490 = G(lst{l_6, l_8, l_13, l_11},1).evalf();
    ex G_2491 = G(lst{l_6, l_8, l_13, l_2},1).evalf();
    ex G_2492 = G(lst{l_6, l_8, l_2, l_11},1).evalf();
    ex G_2493 = G(lst{l_6, l_8, l_2, l_2},1).evalf();
    ex G_2494 = G(lst{l_6, l_8, l_2, l_4},1).evalf();
    ex G_2495 = G(lst{l_6, l_8, l_2, l_5},1).evalf();
    ex G_2496 = G(lst{l_6, l_8, l_4, l_11},1).evalf();
    ex G_2497 = G(lst{l_6, l_8, l_4, l_2},1).evalf();
    ex G_2498 = G(lst{l_6, l_8, l_5, l_11},1).evalf();
    ex G_2499 = G(lst{l_6, l_8, l_5, l_2},1).evalf();
    ex G_2500 = G(lst{l_6, l_8, l_8, l_11},1).evalf();
    ex G_2501 = G(lst{l_6, l_8, l_8, l_2},1).evalf();
    ex G_2502 = G(lst{l_6, l_9, l_1, l_2},1).evalf();
    ex G_2503 = G(lst{l_6, l_9, l_1, l_4},1).evalf();
    ex G_2504 = G(lst{l_6, l_9, l_1, l_5},1).evalf();
    ex G_2505 = G(lst{l_6, l_9, l_11, l_11},1).evalf();
    ex G_2506 = G(lst{l_6, l_9, l_11, l_2},1).evalf();
    ex G_2507 = G(lst{l_6, l_9, l_11, l_4},1).evalf();
    ex G_2508 = G(lst{l_6, l_9, l_11, l_5},1).evalf();
    ex G_2509 = G(lst{l_6, l_9, l_13, l_11},1).evalf();
    ex G_2510 = G(lst{l_6, l_9, l_13, l_2},1).evalf();
    ex G_2511 = G(lst{l_6, l_9, l_2, l_11},1).evalf();
    ex G_2512 = G(lst{l_6, l_9, l_2, l_2},1).evalf();
    ex G_2513 = G(lst{l_6, l_9, l_2, l_4},1).evalf();
    ex G_2514 = G(lst{l_6, l_9, l_2, l_5},1).evalf();
    ex G_2515 = G(lst{l_6, l_9, l_4, l_11},1).evalf();
    ex G_2516 = G(lst{l_6, l_9, l_4, l_2},1).evalf();
    ex G_2517 = G(lst{l_6, l_9, l_5, l_11},1).evalf();
    ex G_2518 = G(lst{l_6, l_9, l_5, l_2},1).evalf();
    ex G_2519 = G(lst{l_6, l_9, l_8, l_11},1).evalf();
    ex G_2520 = G(lst{l_6, l_9, l_8, l_2},1).evalf();
    ex G_2521 = G(lst{l_7, l_1, l_1, l_2},1).evalf();
    ex G_2522 = G(lst{l_7, l_1, l_1, l_4},1).evalf();
    ex G_2523 = G(lst{l_7, l_1, l_1, l_5},1).evalf();
    ex G_2524 = G(lst{l_7, l_1, l_11, l_2},1).evalf();
    ex G_2525 = G(lst{l_7, l_1, l_11, l_4},1).evalf();
    ex G_2526 = G(lst{l_7, l_1, l_11, l_5},1).evalf();
    ex G_2527 = G(lst{l_7, l_1, l_2, l_11},1).evalf();
    ex G_2528 = G(lst{l_7, l_1, l_2, l_2},1).evalf();
    ex G_2529 = G(lst{l_7, l_1, l_2, l_4},1).evalf();
    ex G_2530 = G(lst{l_7, l_1, l_2, l_5},1).evalf();
    ex G_2531 = G(lst{l_7, l_1, l_4, l_11},1).evalf();
    ex G_2532 = G(lst{l_7, l_1, l_4, l_2},1).evalf();
    ex G_2533 = G(lst{l_7, l_1, l_4, l_4},1).evalf();
    ex G_2534 = G(lst{l_7, l_1, l_4, l_5},1).evalf();
    ex G_2535 = G(lst{l_7, l_1, l_5, l_11},1).evalf();
    ex G_2536 = G(lst{l_7, l_1, l_5, l_2},1).evalf();
    ex G_2537 = G(lst{l_7, l_1, l_5, l_4},1).evalf();
    ex G_2538 = G(lst{l_7, l_1, l_5, l_5},1).evalf();
    ex G_2539 = G(lst{l_7, l_10, l_1, l_2},1).evalf();
    ex G_2540 = G(lst{l_7, l_10, l_1, l_4},1).evalf();
    ex G_2541 = G(lst{l_7, l_10, l_1, l_5},1).evalf();
    ex G_2542 = G(lst{l_7, l_10, l_11, l_11},1).evalf();
    ex G_2543 = G(lst{l_7, l_10, l_11, l_2},1).evalf();
    ex G_2544 = G(lst{l_7, l_10, l_11, l_4},1).evalf();
    ex G_2545 = G(lst{l_7, l_10, l_11, l_5},1).evalf();
    ex G_2546 = G(lst{l_7, l_10, l_13, l_11},1).evalf();
    ex G_2547 = G(lst{l_7, l_10, l_13, l_2},1).evalf();
    ex G_2548 = G(lst{l_7, l_10, l_2, l_11},1).evalf();
    ex G_2549 = G(lst{l_7, l_10, l_2, l_2},1).evalf();
    ex G_2550 = G(lst{l_7, l_10, l_2, l_4},1).evalf();
    ex G_2551 = G(lst{l_7, l_10, l_2, l_5},1).evalf();
    ex G_2552 = G(lst{l_7, l_10, l_4, l_11},1).evalf();
    ex G_2553 = G(lst{l_7, l_10, l_4, l_2},1).evalf();
    ex G_2554 = G(lst{l_7, l_10, l_5, l_11},1).evalf();
    ex G_2555 = G(lst{l_7, l_10, l_5, l_2},1).evalf();
    ex G_2556 = G(lst{l_7, l_10, l_8, l_11},1).evalf();
    ex G_2557 = G(lst{l_7, l_10, l_8, l_2},1).evalf();
    ex G_2558 = G(lst{l_7, l_11, l_1, l_2},1).evalf();
    ex G_2559 = G(lst{l_7, l_11, l_1, l_4},1).evalf();
    ex G_2560 = G(lst{l_7, l_11, l_1, l_5},1).evalf();
    ex G_2561 = G(lst{l_7, l_11, l_11, l_11},1).evalf();
    ex G_2562 = G(lst{l_7, l_11, l_11, l_2},1).evalf();
    ex G_2563 = G(lst{l_7, l_11, l_11, l_4},1).evalf();
    ex G_2564 = G(lst{l_7, l_11, l_11, l_5},1).evalf();
    ex G_2565 = G(lst{l_7, l_11, l_13, l_11},1).evalf();
    ex G_2566 = G(lst{l_7, l_11, l_13, l_2},1).evalf();
    ex G_2567 = G(lst{l_7, l_11, l_2, l_11},1).evalf();
    ex G_2568 = G(lst{l_7, l_11, l_2, l_2},1).evalf();
    ex G_2569 = G(lst{l_7, l_11, l_2, l_4},1).evalf();
    ex G_2570 = G(lst{l_7, l_11, l_2, l_5},1).evalf();
    ex G_2571 = G(lst{l_7, l_11, l_4, l_11},1).evalf();
    ex G_2572 = G(lst{l_7, l_11, l_4, l_2},1).evalf();
    ex G_2573 = G(lst{l_7, l_11, l_4, l_4},1).evalf();
    ex G_2574 = G(lst{l_7, l_11, l_4, l_5},1).evalf();
    ex G_2575 = G(lst{l_7, l_11, l_5, l_11},1).evalf();
    ex G_2576 = G(lst{l_7, l_11, l_5, l_2},1).evalf();
    ex G_2577 = G(lst{l_7, l_11, l_5, l_4},1).evalf();
    ex G_2578 = G(lst{l_7, l_11, l_5, l_5},1).evalf();
    ex G_2579 = G(lst{l_7, l_11, l_8, l_11},1).evalf();
    ex G_2580 = G(lst{l_7, l_11, l_8, l_2},1).evalf();
    ex G_2581 = G(lst{l_7, l_13, l_11, l_11},1).evalf();
    ex G_2582 = G(lst{l_7, l_13, l_11, l_2},1).evalf();
    ex G_2583 = G(lst{l_7, l_13, l_11, l_4},1).evalf();
    ex G_2584 = G(lst{l_7, l_13, l_11, l_5},1).evalf();
    ex G_2585 = G(lst{l_7, l_13, l_13, l_11},1).evalf();
    ex G_2586 = G(lst{l_7, l_13, l_13, l_2},1).evalf();
    ex G_2587 = G(lst{l_7, l_13, l_2, l_11},1).evalf();
    ex G_2588 = G(lst{l_7, l_13, l_2, l_2},1).evalf();
    ex G_2589 = G(lst{l_7, l_13, l_2, l_4},1).evalf();
    ex G_2590 = G(lst{l_7, l_13, l_2, l_5},1).evalf();
    ex G_2591 = G(lst{l_7, l_13, l_4, l_11},1).evalf();
    ex G_2592 = G(lst{l_7, l_13, l_4, l_2},1).evalf();
    ex G_2593 = G(lst{l_7, l_13, l_5, l_11},1).evalf();
    ex G_2594 = G(lst{l_7, l_13, l_5, l_2},1).evalf();
    ex G_2595 = G(lst{l_7, l_13, l_8, l_11},1).evalf();
    ex G_2596 = G(lst{l_7, l_13, l_8, l_2},1).evalf();
    ex G_2597 = G(lst{l_7, l_2, l_1, l_2},1).evalf();
    ex G_2598 = G(lst{l_7, l_2, l_1, l_4},1).evalf();
    ex G_2599 = G(lst{l_7, l_2, l_1, l_5},1).evalf();
    ex G_2600 = G(lst{l_7, l_2, l_11, l_11},1).evalf();
    ex G_2601 = G(lst{l_7, l_2, l_11, l_2},1).evalf();
    ex G_2602 = G(lst{l_7, l_2, l_11, l_4},1).evalf();
    ex G_2603 = G(lst{l_7, l_2, l_11, l_5},1).evalf();
    ex G_2604 = G(lst{l_7, l_2, l_13, l_11},1).evalf();
    ex G_2605 = G(lst{l_7, l_2, l_13, l_2},1).evalf();
    ex G_2606 = G(lst{l_7, l_2, l_2, l_11},1).evalf();
    ex G_2607 = G(lst{l_7, l_2, l_2, l_2},1).evalf();
    ex G_2608 = G(lst{l_7, l_2, l_2, l_4},1).evalf();
    ex G_2609 = G(lst{l_7, l_2, l_2, l_5},1).evalf();
    ex G_2610 = G(lst{l_7, l_2, l_4, l_11},1).evalf();
    ex G_2611 = G(lst{l_7, l_2, l_4, l_2},1).evalf();
    ex G_2612 = G(lst{l_7, l_2, l_4, l_4},1).evalf();
    ex G_2613 = G(lst{l_7, l_2, l_4, l_5},1).evalf();
    ex G_2614 = G(lst{l_7, l_2, l_5, l_11},1).evalf();
    ex G_2615 = G(lst{l_7, l_2, l_5, l_2},1).evalf();
    ex G_2616 = G(lst{l_7, l_2, l_5, l_4},1).evalf();
    ex G_2617 = G(lst{l_7, l_2, l_5, l_5},1).evalf();
    ex G_2618 = G(lst{l_7, l_2, l_8, l_11},1).evalf();
    ex G_2619 = G(lst{l_7, l_2, l_8, l_2},1).evalf();
    ex G_2620 = G(lst{l_7, l_4, l_1, l_2},1).evalf();
    ex G_2621 = G(lst{l_7, l_4, l_1, l_4},1).evalf();
    ex G_2622 = G(lst{l_7, l_4, l_1, l_5},1).evalf();
    ex G_2623 = G(lst{l_7, l_4, l_11, l_11},1).evalf();
    ex G_2624 = G(lst{l_7, l_4, l_11, l_2},1).evalf();
    ex G_2625 = G(lst{l_7, l_4, l_11, l_4},1).evalf();
    ex G_2626 = G(lst{l_7, l_4, l_11, l_5},1).evalf();
    ex G_2627 = G(lst{l_7, l_4, l_13, l_11},1).evalf();
    ex G_2628 = G(lst{l_7, l_4, l_13, l_2},1).evalf();
    ex G_2629 = G(lst{l_7, l_4, l_2, l_11},1).evalf();
    ex G_2630 = G(lst{l_7, l_4, l_2, l_2},1).evalf();
    ex G_2631 = G(lst{l_7, l_4, l_2, l_4},1).evalf();
    ex G_2632 = G(lst{l_7, l_4, l_2, l_5},1).evalf();
    ex G_2633 = G(lst{l_7, l_4, l_4, l_11},1).evalf();
    ex G_2634 = G(lst{l_7, l_4, l_4, l_2},1).evalf();
    ex G_2635 = G(lst{l_7, l_4, l_5, l_11},1).evalf();
    ex G_2636 = G(lst{l_7, l_4, l_5, l_2},1).evalf();
    ex G_2637 = G(lst{l_7, l_4, l_8, l_11},1).evalf();
    ex G_2638 = G(lst{l_7, l_4, l_8, l_2},1).evalf();
    ex G_2639 = G(lst{l_7, l_5, l_1, l_2},1).evalf();
    ex G_2640 = G(lst{l_7, l_5, l_1, l_4},1).evalf();
    ex G_2641 = G(lst{l_7, l_5, l_1, l_5},1).evalf();
    ex G_2642 = G(lst{l_7, l_5, l_11, l_11},1).evalf();
    ex G_2643 = G(lst{l_7, l_5, l_11, l_2},1).evalf();
    ex G_2644 = G(lst{l_7, l_5, l_11, l_4},1).evalf();
    ex G_2645 = G(lst{l_7, l_5, l_11, l_5},1).evalf();
    ex G_2646 = G(lst{l_7, l_5, l_13, l_11},1).evalf();
    ex G_2647 = G(lst{l_7, l_5, l_13, l_2},1).evalf();
    ex G_2648 = G(lst{l_7, l_5, l_2, l_11},1).evalf();
    ex G_2649 = G(lst{l_7, l_5, l_2, l_2},1).evalf();
    ex G_2650 = G(lst{l_7, l_5, l_2, l_4},1).evalf();
    ex G_2651 = G(lst{l_7, l_5, l_2, l_5},1).evalf();
    ex G_2652 = G(lst{l_7, l_5, l_4, l_11},1).evalf();
    ex G_2653 = G(lst{l_7, l_5, l_4, l_2},1).evalf();
    ex G_2654 = G(lst{l_7, l_5, l_5, l_11},1).evalf();
    ex G_2655 = G(lst{l_7, l_5, l_5, l_2},1).evalf();
    ex G_2656 = G(lst{l_7, l_5, l_8, l_11},1).evalf();
    ex G_2657 = G(lst{l_7, l_5, l_8, l_2},1).evalf();
    ex G_2658 = G(lst{l_7, l_6, l_1, l_2},1).evalf();
    ex G_2659 = G(lst{l_7, l_6, l_1, l_4},1).evalf();
    ex G_2660 = G(lst{l_7, l_6, l_1, l_5},1).evalf();
    ex G_2661 = G(lst{l_7, l_6, l_11, l_11},1).evalf();
    ex G_2662 = G(lst{l_7, l_6, l_11, l_2},1).evalf();
    ex G_2663 = G(lst{l_7, l_6, l_11, l_4},1).evalf();
    ex G_2664 = G(lst{l_7, l_6, l_11, l_5},1).evalf();
    ex G_2665 = G(lst{l_7, l_6, l_13, l_11},1).evalf();
    ex G_2666 = G(lst{l_7, l_6, l_13, l_2},1).evalf();
    ex G_2667 = G(lst{l_7, l_6, l_2, l_11},1).evalf();
    ex G_2668 = G(lst{l_7, l_6, l_2, l_2},1).evalf();
    ex G_2669 = G(lst{l_7, l_6, l_2, l_4},1).evalf();
    ex G_2670 = G(lst{l_7, l_6, l_2, l_5},1).evalf();
    ex G_2671 = G(lst{l_7, l_6, l_4, l_11},1).evalf();
    ex G_2672 = G(lst{l_7, l_6, l_4, l_2},1).evalf();
    ex G_2673 = G(lst{l_7, l_6, l_5, l_11},1).evalf();
    ex G_2674 = G(lst{l_7, l_6, l_5, l_2},1).evalf();
    ex G_2675 = G(lst{l_7, l_6, l_8, l_11},1).evalf();
    ex G_2676 = G(lst{l_7, l_6, l_8, l_2},1).evalf();
    ex G_2677 = G(lst{l_7, l_7, l_1, l_2},1).evalf();
    ex G_2678 = G(lst{l_7, l_7, l_1, l_4},1).evalf();
    ex G_2679 = G(lst{l_7, l_7, l_1, l_5},1).evalf();
    ex G_2680 = G(lst{l_7, l_7, l_11, l_11},1).evalf();
    ex G_2681 = G(lst{l_7, l_7, l_11, l_2},1).evalf();
    ex G_2682 = G(lst{l_7, l_7, l_11, l_4},1).evalf();
    ex G_2683 = G(lst{l_7, l_7, l_11, l_5},1).evalf();
    ex G_2684 = G(lst{l_7, l_7, l_13, l_11},1).evalf();
    ex G_2685 = G(lst{l_7, l_7, l_13, l_2},1).evalf();
    ex G_2686 = G(lst{l_7, l_7, l_2, l_11},1).evalf();
    ex G_2687 = G(lst{l_7, l_7, l_2, l_2},1).evalf();
    ex G_2688 = G(lst{l_7, l_7, l_2, l_4},1).evalf();
    ex G_2689 = G(lst{l_7, l_7, l_2, l_5},1).evalf();
    ex G_2690 = G(lst{l_7, l_7, l_4, l_11},1).evalf();
    ex G_2691 = G(lst{l_7, l_7, l_4, l_2},1).evalf();
    ex G_2692 = G(lst{l_7, l_7, l_5, l_11},1).evalf();
    ex G_2693 = G(lst{l_7, l_7, l_5, l_2},1).evalf();
    ex G_2694 = G(lst{l_7, l_7, l_8, l_11},1).evalf();
    ex G_2695 = G(lst{l_7, l_7, l_8, l_2},1).evalf();
    ex G_2696 = G(lst{l_7, l_8, l_11, l_11},1).evalf();
    ex G_2697 = G(lst{l_7, l_8, l_11, l_2},1).evalf();
    ex G_2698 = G(lst{l_7, l_8, l_11, l_4},1).evalf();
    ex G_2699 = G(lst{l_7, l_8, l_11, l_5},1).evalf();
    ex G_2700 = G(lst{l_7, l_8, l_13, l_11},1).evalf();
    ex G_2701 = G(lst{l_7, l_8, l_13, l_2},1).evalf();
    ex G_2702 = G(lst{l_7, l_8, l_2, l_11},1).evalf();
    ex G_2703 = G(lst{l_7, l_8, l_2, l_2},1).evalf();
    ex G_2704 = G(lst{l_7, l_8, l_2, l_4},1).evalf();
    ex G_2705 = G(lst{l_7, l_8, l_2, l_5},1).evalf();
    ex G_2706 = G(lst{l_7, l_8, l_4, l_11},1).evalf();
    ex G_2707 = G(lst{l_7, l_8, l_4, l_2},1).evalf();
    ex G_2708 = G(lst{l_7, l_8, l_5, l_11},1).evalf();
    ex G_2709 = G(lst{l_7, l_8, l_5, l_2},1).evalf();
    ex G_2710 = G(lst{l_7, l_8, l_8, l_11},1).evalf();
    ex G_2711 = G(lst{l_7, l_8, l_8, l_2},1).evalf();
    ex G_2712 = G(lst{l_7, l_9, l_1, l_2},1).evalf();
    ex G_2713 = G(lst{l_7, l_9, l_1, l_4},1).evalf();
    ex G_2714 = G(lst{l_7, l_9, l_1, l_5},1).evalf();
    ex G_2715 = G(lst{l_7, l_9, l_11, l_11},1).evalf();
    ex G_2716 = G(lst{l_7, l_9, l_11, l_2},1).evalf();
    ex G_2717 = G(lst{l_7, l_9, l_11, l_4},1).evalf();
    ex G_2718 = G(lst{l_7, l_9, l_11, l_5},1).evalf();
    ex G_2719 = G(lst{l_7, l_9, l_13, l_11},1).evalf();
    ex G_2720 = G(lst{l_7, l_9, l_13, l_2},1).evalf();
    ex G_2721 = G(lst{l_7, l_9, l_2, l_11},1).evalf();
    ex G_2722 = G(lst{l_7, l_9, l_2, l_2},1).evalf();
    ex G_2723 = G(lst{l_7, l_9, l_2, l_4},1).evalf();
    ex G_2724 = G(lst{l_7, l_9, l_2, l_5},1).evalf();
    ex G_2725 = G(lst{l_7, l_9, l_4, l_11},1).evalf();
    ex G_2726 = G(lst{l_7, l_9, l_4, l_2},1).evalf();
    ex G_2727 = G(lst{l_7, l_9, l_5, l_11},1).evalf();
    ex G_2728 = G(lst{l_7, l_9, l_5, l_2},1).evalf();
    ex G_2729 = G(lst{l_7, l_9, l_8, l_11},1).evalf();
    ex G_2730 = G(lst{l_7, l_9, l_8, l_2},1).evalf();
    ex G_2731 = G(lst{l_8, l_10, l_1, l_2},1).evalf();
    ex G_2732 = G(lst{l_8, l_10, l_1, l_4},1).evalf();
    ex G_2733 = G(lst{l_8, l_10, l_1, l_5},1).evalf();
    ex G_2734 = G(lst{l_8, l_10, l_11, l_11},1).evalf();
    ex G_2735 = G(lst{l_8, l_10, l_11, l_2},1).evalf();
    ex G_2736 = G(lst{l_8, l_10, l_11, l_4},1).evalf();
    ex G_2737 = G(lst{l_8, l_10, l_11, l_5},1).evalf();
    ex G_2738 = G(lst{l_8, l_10, l_13, l_11},1).evalf();
    ex G_2739 = G(lst{l_8, l_10, l_13, l_2},1).evalf();
    ex G_2740 = G(lst{l_8, l_10, l_2, l_11},1).evalf();
    ex G_2741 = G(lst{l_8, l_10, l_2, l_2},1).evalf();
    ex G_2742 = G(lst{l_8, l_10, l_2, l_4},1).evalf();
    ex G_2743 = G(lst{l_8, l_10, l_2, l_5},1).evalf();
    ex G_2744 = G(lst{l_8, l_10, l_4, l_11},1).evalf();
    ex G_2745 = G(lst{l_8, l_10, l_4, l_2},1).evalf();
    ex G_2746 = G(lst{l_8, l_10, l_5, l_11},1).evalf();
    ex G_2747 = G(lst{l_8, l_10, l_5, l_2},1).evalf();
    ex G_2748 = G(lst{l_8, l_10, l_8, l_11},1).evalf();
    ex G_2749 = G(lst{l_8, l_10, l_8, l_2},1).evalf();
    ex G_2750 = G(lst{l_8, l_11, l_11, l_2},1).evalf();
    ex G_2751 = G(lst{l_8, l_11, l_11, l_4},1).evalf();
    ex G_2752 = G(lst{l_8, l_11, l_11, l_5},1).evalf();
    ex G_2753 = G(lst{l_8, l_11, l_13, l_11},1).evalf();
    ex G_2754 = G(lst{l_8, l_11, l_13, l_2},1).evalf();
    ex G_2755 = G(lst{l_8, l_11, l_2, l_11},1).evalf();
    ex G_2756 = G(lst{l_8, l_11, l_2, l_2},1).evalf();
    ex G_2757 = G(lst{l_8, l_11, l_2, l_4},1).evalf();
    ex G_2758 = G(lst{l_8, l_11, l_2, l_5},1).evalf();
    ex G_2759 = G(lst{l_8, l_11, l_4, l_11},1).evalf();
    ex G_2760 = G(lst{l_8, l_11, l_4, l_2},1).evalf();
    ex G_2761 = G(lst{l_8, l_11, l_4, l_4},1).evalf();
    ex G_2762 = G(lst{l_8, l_11, l_4, l_5},1).evalf();
    ex G_2763 = G(lst{l_8, l_11, l_5, l_11},1).evalf();
    ex G_2764 = G(lst{l_8, l_11, l_5, l_2},1).evalf();
    ex G_2765 = G(lst{l_8, l_11, l_5, l_4},1).evalf();
    ex G_2766 = G(lst{l_8, l_11, l_5, l_5},1).evalf();
    ex G_2767 = G(lst{l_8, l_11, l_8, l_11},1).evalf();
    ex G_2768 = G(lst{l_8, l_11, l_8, l_2},1).evalf();
    ex G_2769 = G(lst{l_8, l_13, l_11, l_11},1).evalf();
    ex G_2770 = G(lst{l_8, l_13, l_11, l_2},1).evalf();
    ex G_2771 = G(lst{l_8, l_13, l_11, l_4},1).evalf();
    ex G_2772 = G(lst{l_8, l_13, l_11, l_5},1).evalf();
    ex G_2773 = G(lst{l_8, l_13, l_13, l_11},1).evalf();
    ex G_2774 = G(lst{l_8, l_13, l_13, l_2},1).evalf();
    ex G_2775 = G(lst{l_8, l_13, l_2, l_11},1).evalf();
    ex G_2776 = G(lst{l_8, l_13, l_2, l_2},1).evalf();
    ex G_2777 = G(lst{l_8, l_13, l_2, l_4},1).evalf();
    ex G_2778 = G(lst{l_8, l_13, l_2, l_5},1).evalf();
    ex G_2779 = G(lst{l_8, l_13, l_4, l_11},1).evalf();
    ex G_2780 = G(lst{l_8, l_13, l_4, l_2},1).evalf();
    ex G_2781 = G(lst{l_8, l_13, l_5, l_11},1).evalf();
    ex G_2782 = G(lst{l_8, l_13, l_5, l_2},1).evalf();
    ex G_2783 = G(lst{l_8, l_13, l_8, l_11},1).evalf();
    ex G_2784 = G(lst{l_8, l_13, l_8, l_2},1).evalf();
    ex G_2785 = G(lst{l_8, l_2, l_1, l_2},1).evalf();
    ex G_2786 = G(lst{l_8, l_2, l_1, l_4},1).evalf();
    ex G_2787 = G(lst{l_8, l_2, l_1, l_5},1).evalf();
    ex G_2788 = G(lst{l_8, l_2, l_11, l_11},1).evalf();
    ex G_2789 = G(lst{l_8, l_2, l_11, l_2},1).evalf();
    ex G_2790 = G(lst{l_8, l_2, l_11, l_4},1).evalf();
    ex G_2791 = G(lst{l_8, l_2, l_11, l_5},1).evalf();
    ex G_2792 = G(lst{l_8, l_2, l_13, l_11},1).evalf();
    ex G_2793 = G(lst{l_8, l_2, l_13, l_2},1).evalf();
    ex G_2794 = G(lst{l_8, l_2, l_2, l_11},1).evalf();
    ex G_2795 = G(lst{l_8, l_2, l_2, l_2},1).evalf();
    ex G_2796 = G(lst{l_8, l_2, l_2, l_4},1).evalf();
    ex G_2797 = G(lst{l_8, l_2, l_2, l_5},1).evalf();
    ex G_2798 = G(lst{l_8, l_2, l_4, l_11},1).evalf();
    ex G_2799 = G(lst{l_8, l_2, l_4, l_2},1).evalf();
    ex G_2800 = G(lst{l_8, l_2, l_4, l_4},1).evalf();
    ex G_2801 = G(lst{l_8, l_2, l_4, l_5},1).evalf();
    ex G_2802 = G(lst{l_8, l_2, l_5, l_11},1).evalf();
    ex G_2803 = G(lst{l_8, l_2, l_5, l_2},1).evalf();
    ex G_2804 = G(lst{l_8, l_2, l_5, l_4},1).evalf();
    ex G_2805 = G(lst{l_8, l_2, l_5, l_5},1).evalf();
    ex G_2806 = G(lst{l_8, l_2, l_8, l_11},1).evalf();
    ex G_2807 = G(lst{l_8, l_2, l_8, l_2},1).evalf();
    ex G_2808 = G(lst{l_8, l_4, l_1, l_2},1).evalf();
    ex G_2809 = G(lst{l_8, l_4, l_1, l_4},1).evalf();
    ex G_2810 = G(lst{l_8, l_4, l_1, l_5},1).evalf();
    ex G_2811 = G(lst{l_8, l_4, l_11, l_11},1).evalf();
    ex G_2812 = G(lst{l_8, l_4, l_11, l_2},1).evalf();
    ex G_2813 = G(lst{l_8, l_4, l_11, l_4},1).evalf();
    ex G_2814 = G(lst{l_8, l_4, l_11, l_5},1).evalf();
    ex G_2815 = G(lst{l_8, l_4, l_13, l_11},1).evalf();
    ex G_2816 = G(lst{l_8, l_4, l_13, l_2},1).evalf();
    ex G_2817 = G(lst{l_8, l_4, l_2, l_11},1).evalf();
    ex G_2818 = G(lst{l_8, l_4, l_2, l_2},1).evalf();
    ex G_2819 = G(lst{l_8, l_4, l_2, l_4},1).evalf();
    ex G_2820 = G(lst{l_8, l_4, l_2, l_5},1).evalf();
    ex G_2821 = G(lst{l_8, l_4, l_4, l_11},1).evalf();
    ex G_2822 = G(lst{l_8, l_4, l_4, l_2},1).evalf();
    ex G_2823 = G(lst{l_8, l_4, l_5, l_11},1).evalf();
    ex G_2824 = G(lst{l_8, l_4, l_5, l_2},1).evalf();
    ex G_2825 = G(lst{l_8, l_4, l_8, l_11},1).evalf();
    ex G_2826 = G(lst{l_8, l_4, l_8, l_2},1).evalf();
    ex G_2827 = G(lst{l_8, l_5, l_1, l_2},1).evalf();
    ex G_2828 = G(lst{l_8, l_5, l_1, l_4},1).evalf();
    ex G_2829 = G(lst{l_8, l_5, l_1, l_5},1).evalf();
    ex G_2830 = G(lst{l_8, l_5, l_11, l_11},1).evalf();
    ex G_2831 = G(lst{l_8, l_5, l_11, l_2},1).evalf();
    ex G_2832 = G(lst{l_8, l_5, l_11, l_4},1).evalf();
    ex G_2833 = G(lst{l_8, l_5, l_11, l_5},1).evalf();
    ex G_2834 = G(lst{l_8, l_5, l_13, l_11},1).evalf();
    ex G_2835 = G(lst{l_8, l_5, l_13, l_2},1).evalf();
    ex G_2836 = G(lst{l_8, l_5, l_2, l_11},1).evalf();
    ex G_2837 = G(lst{l_8, l_5, l_2, l_2},1).evalf();
    ex G_2838 = G(lst{l_8, l_5, l_2, l_4},1).evalf();
    ex G_2839 = G(lst{l_8, l_5, l_2, l_5},1).evalf();
    ex G_2840 = G(lst{l_8, l_5, l_4, l_11},1).evalf();
    ex G_2841 = G(lst{l_8, l_5, l_4, l_2},1).evalf();
    ex G_2842 = G(lst{l_8, l_5, l_5, l_11},1).evalf();
    ex G_2843 = G(lst{l_8, l_5, l_5, l_2},1).evalf();
    ex G_2844 = G(lst{l_8, l_5, l_8, l_11},1).evalf();
    ex G_2845 = G(lst{l_8, l_5, l_8, l_2},1).evalf();
    ex G_2846 = G(lst{l_8, l_6, l_1, l_2},1).evalf();
    ex G_2847 = G(lst{l_8, l_6, l_1, l_4},1).evalf();
    ex G_2848 = G(lst{l_8, l_6, l_1, l_5},1).evalf();
    ex G_2849 = G(lst{l_8, l_6, l_11, l_11},1).evalf();
    ex G_2850 = G(lst{l_8, l_6, l_11, l_2},1).evalf();
    ex G_2851 = G(lst{l_8, l_6, l_11, l_4},1).evalf();
    ex G_2852 = G(lst{l_8, l_6, l_11, l_5},1).evalf();
    ex G_2853 = G(lst{l_8, l_6, l_13, l_11},1).evalf();
    ex G_2854 = G(lst{l_8, l_6, l_13, l_2},1).evalf();
    ex G_2855 = G(lst{l_8, l_6, l_2, l_11},1).evalf();
    ex G_2856 = G(lst{l_8, l_6, l_2, l_2},1).evalf();
    ex G_2857 = G(lst{l_8, l_6, l_2, l_4},1).evalf();
    ex G_2858 = G(lst{l_8, l_6, l_2, l_5},1).evalf();
    ex G_2859 = G(lst{l_8, l_6, l_4, l_11},1).evalf();
    ex G_2860 = G(lst{l_8, l_6, l_4, l_2},1).evalf();
    ex G_2861 = G(lst{l_8, l_6, l_5, l_11},1).evalf();
    ex G_2862 = G(lst{l_8, l_6, l_5, l_2},1).evalf();
    ex G_2863 = G(lst{l_8, l_6, l_8, l_11},1).evalf();
    ex G_2864 = G(lst{l_8, l_6, l_8, l_2},1).evalf();
    ex G_2865 = G(lst{l_8, l_7, l_1, l_2},1).evalf();
    ex G_2866 = G(lst{l_8, l_7, l_1, l_4},1).evalf();
    ex G_2867 = G(lst{l_8, l_7, l_1, l_5},1).evalf();
    ex G_2868 = G(lst{l_8, l_7, l_11, l_11},1).evalf();
    ex G_2869 = G(lst{l_8, l_7, l_11, l_2},1).evalf();
    ex G_2870 = G(lst{l_8, l_7, l_11, l_4},1).evalf();
    ex G_2871 = G(lst{l_8, l_7, l_11, l_5},1).evalf();
    ex G_2872 = G(lst{l_8, l_7, l_13, l_11},1).evalf();
    ex G_2873 = G(lst{l_8, l_7, l_13, l_2},1).evalf();
    ex G_2874 = G(lst{l_8, l_7, l_2, l_11},1).evalf();
    ex G_2875 = G(lst{l_8, l_7, l_2, l_2},1).evalf();
    ex G_2876 = G(lst{l_8, l_7, l_2, l_4},1).evalf();
    ex G_2877 = G(lst{l_8, l_7, l_2, l_5},1).evalf();
    ex G_2878 = G(lst{l_8, l_7, l_4, l_11},1).evalf();
    ex G_2879 = G(lst{l_8, l_7, l_4, l_2},1).evalf();
    ex G_2880 = G(lst{l_8, l_7, l_5, l_11},1).evalf();
    ex G_2881 = G(lst{l_8, l_7, l_5, l_2},1).evalf();
    ex G_2882 = G(lst{l_8, l_7, l_8, l_11},1).evalf();
    ex G_2883 = G(lst{l_8, l_7, l_8, l_2},1).evalf();
    ex G_2884 = G(lst{l_8, l_8, l_11, l_11},1).evalf();
    ex G_2885 = G(lst{l_8, l_8, l_11, l_2},1).evalf();
    ex G_2886 = G(lst{l_8, l_8, l_11, l_4},1).evalf();
    ex G_2887 = G(lst{l_8, l_8, l_11, l_5},1).evalf();
    ex G_2888 = G(lst{l_8, l_8, l_13, l_11},1).evalf();
    ex G_2889 = G(lst{l_8, l_8, l_13, l_2},1).evalf();
    ex G_2890 = G(lst{l_8, l_8, l_2, l_11},1).evalf();
    ex G_2891 = G(lst{l_8, l_8, l_2, l_2},1).evalf();
    ex G_2892 = G(lst{l_8, l_8, l_2, l_4},1).evalf();
    ex G_2893 = G(lst{l_8, l_8, l_2, l_5},1).evalf();
    ex G_2894 = G(lst{l_8, l_8, l_4, l_11},1).evalf();
    ex G_2895 = G(lst{l_8, l_8, l_4, l_2},1).evalf();
    ex G_2896 = G(lst{l_8, l_8, l_5, l_11},1).evalf();
    ex G_2897 = G(lst{l_8, l_8, l_5, l_2},1).evalf();
    ex G_2898 = G(lst{l_8, l_8, l_8, l_11},1).evalf();
    ex G_2899 = G(lst{l_8, l_8, l_8, l_2},1).evalf();
    ex G_2900 = G(lst{l_8, l_9, l_1, l_2},1).evalf();
    ex G_2901 = G(lst{l_8, l_9, l_1, l_4},1).evalf();
    ex G_2902 = G(lst{l_8, l_9, l_1, l_5},1).evalf();
    ex G_2903 = G(lst{l_8, l_9, l_11, l_11},1).evalf();
    ex G_2904 = G(lst{l_8, l_9, l_11, l_2},1).evalf();
    ex G_2905 = G(lst{l_8, l_9, l_11, l_4},1).evalf();
    ex G_2906 = G(lst{l_8, l_9, l_11, l_5},1).evalf();
    ex G_2907 = G(lst{l_8, l_9, l_13, l_11},1).evalf();
    ex G_2908 = G(lst{l_8, l_9, l_13, l_2},1).evalf();
    ex G_2909 = G(lst{l_8, l_9, l_2, l_11},1).evalf();
    ex G_2910 = G(lst{l_8, l_9, l_2, l_2},1).evalf();
    ex G_2911 = G(lst{l_8, l_9, l_2, l_4},1).evalf();
    ex G_2912 = G(lst{l_8, l_9, l_2, l_5},1).evalf();
    ex G_2913 = G(lst{l_8, l_9, l_4, l_11},1).evalf();
    ex G_2914 = G(lst{l_8, l_9, l_4, l_2},1).evalf();
    ex G_2915 = G(lst{l_8, l_9, l_5, l_11},1).evalf();
    ex G_2916 = G(lst{l_8, l_9, l_5, l_2},1).evalf();
    ex G_2917 = G(lst{l_8, l_9, l_8, l_11},1).evalf();
    ex G_2918 = G(lst{l_8, l_9, l_8, l_2},1).evalf();
    ex G_2919 = G(lst{l_9, l_1, l_1, l_2},1).evalf();
    ex G_2920 = G(lst{l_9, l_1, l_1, l_4},1).evalf();
    ex G_2921 = G(lst{l_9, l_1, l_1, l_5},1).evalf();
    ex G_2922 = G(lst{l_9, l_1, l_11, l_2},1).evalf();
    ex G_2923 = G(lst{l_9, l_1, l_11, l_4},1).evalf();
    ex G_2924 = G(lst{l_9, l_1, l_11, l_5},1).evalf();
    ex G_2925 = G(lst{l_9, l_1, l_2, l_11},1).evalf();
    ex G_2926 = G(lst{l_9, l_1, l_2, l_2},1).evalf();
    ex G_2927 = G(lst{l_9, l_1, l_2, l_4},1).evalf();
    ex G_2928 = G(lst{l_9, l_1, l_2, l_5},1).evalf();
    ex G_2929 = G(lst{l_9, l_1, l_4, l_11},1).evalf();
    ex G_2930 = G(lst{l_9, l_1, l_4, l_2},1).evalf();
    ex G_2931 = G(lst{l_9, l_1, l_4, l_4},1).evalf();
    ex G_2932 = G(lst{l_9, l_1, l_4, l_5},1).evalf();
    ex G_2933 = G(lst{l_9, l_1, l_5, l_11},1).evalf();
    ex G_2934 = G(lst{l_9, l_1, l_5, l_2},1).evalf();
    ex G_2935 = G(lst{l_9, l_1, l_5, l_4},1).evalf();
    ex G_2936 = G(lst{l_9, l_1, l_5, l_5},1).evalf();
    ex G_2937 = G(lst{l_9, l_10, l_1, l_2},1).evalf();
    ex G_2938 = G(lst{l_9, l_10, l_1, l_4},1).evalf();
    ex G_2939 = G(lst{l_9, l_10, l_1, l_5},1).evalf();
    ex G_2940 = G(lst{l_9, l_10, l_11, l_11},1).evalf();
    ex G_2941 = G(lst{l_9, l_10, l_11, l_2},1).evalf();
    ex G_2942 = G(lst{l_9, l_10, l_11, l_4},1).evalf();
    ex G_2943 = G(lst{l_9, l_10, l_11, l_5},1).evalf();
    ex G_2944 = G(lst{l_9, l_10, l_13, l_11},1).evalf();
    ex G_2945 = G(lst{l_9, l_10, l_13, l_2},1).evalf();
    ex G_2946 = G(lst{l_9, l_10, l_2, l_11},1).evalf();
    ex G_2947 = G(lst{l_9, l_10, l_2, l_2},1).evalf();
    ex G_2948 = G(lst{l_9, l_10, l_2, l_4},1).evalf();
    ex G_2949 = G(lst{l_9, l_10, l_2, l_5},1).evalf();
    ex G_2950 = G(lst{l_9, l_10, l_4, l_11},1).evalf();
    ex G_2951 = G(lst{l_9, l_10, l_4, l_2},1).evalf();
    ex G_2952 = G(lst{l_9, l_10, l_5, l_11},1).evalf();
    ex G_2953 = G(lst{l_9, l_10, l_5, l_2},1).evalf();
    ex G_2954 = G(lst{l_9, l_10, l_8, l_11},1).evalf();
    ex G_2955 = G(lst{l_9, l_10, l_8, l_2},1).evalf();
    ex G_2956 = G(lst{l_9, l_11, l_1, l_2},1).evalf();
    ex G_2957 = G(lst{l_9, l_11, l_1, l_4},1).evalf();
    ex G_2958 = G(lst{l_9, l_11, l_1, l_5},1).evalf();
    ex G_2959 = G(lst{l_9, l_11, l_11, l_11},1).evalf();
    ex G_2960 = G(lst{l_9, l_11, l_11, l_2},1).evalf();
    ex G_2961 = G(lst{l_9, l_11, l_11, l_4},1).evalf();
    ex G_2962 = G(lst{l_9, l_11, l_11, l_5},1).evalf();
    ex G_2963 = G(lst{l_9, l_11, l_13, l_11},1).evalf();
    ex G_2964 = G(lst{l_9, l_11, l_13, l_2},1).evalf();
    ex G_2965 = G(lst{l_9, l_11, l_2, l_11},1).evalf();
    ex G_2966 = G(lst{l_9, l_11, l_2, l_2},1).evalf();
    ex G_2967 = G(lst{l_9, l_11, l_2, l_4},1).evalf();
    ex G_2968 = G(lst{l_9, l_11, l_2, l_5},1).evalf();
    ex G_2969 = G(lst{l_9, l_11, l_4, l_11},1).evalf();
    ex G_2970 = G(lst{l_9, l_11, l_4, l_2},1).evalf();
    ex G_2971 = G(lst{l_9, l_11, l_4, l_4},1).evalf();
    ex G_2972 = G(lst{l_9, l_11, l_4, l_5},1).evalf();
    ex G_2973 = G(lst{l_9, l_11, l_5, l_11},1).evalf();
    ex G_2974 = G(lst{l_9, l_11, l_5, l_2},1).evalf();
    ex G_2975 = G(lst{l_9, l_11, l_5, l_4},1).evalf();
    ex G_2976 = G(lst{l_9, l_11, l_5, l_5},1).evalf();
    ex G_2977 = G(lst{l_9, l_11, l_8, l_11},1).evalf();
    ex G_2978 = G(lst{l_9, l_11, l_8, l_2},1).evalf();
    ex G_2979 = G(lst{l_9, l_13, l_11, l_11},1).evalf();
    ex G_2980 = G(lst{l_9, l_13, l_11, l_2},1).evalf();
    ex G_2981 = G(lst{l_9, l_13, l_11, l_4},1).evalf();
    ex G_2982 = G(lst{l_9, l_13, l_11, l_5},1).evalf();
    ex G_2983 = G(lst{l_9, l_13, l_13, l_11},1).evalf();
    ex G_2984 = G(lst{l_9, l_13, l_13, l_2},1).evalf();
    ex G_2985 = G(lst{l_9, l_13, l_2, l_11},1).evalf();
    ex G_2986 = G(lst{l_9, l_13, l_2, l_2},1).evalf();
    ex G_2987 = G(lst{l_9, l_13, l_2, l_4},1).evalf();
    ex G_2988 = G(lst{l_9, l_13, l_2, l_5},1).evalf();
    ex G_2989 = G(lst{l_9, l_13, l_4, l_11},1).evalf();
    ex G_2990 = G(lst{l_9, l_13, l_4, l_2},1).evalf();
    ex G_2991 = G(lst{l_9, l_13, l_5, l_11},1).evalf();
    ex G_2992 = G(lst{l_9, l_13, l_5, l_2},1).evalf();
    ex G_2993 = G(lst{l_9, l_13, l_8, l_11},1).evalf();
    ex G_2994 = G(lst{l_9, l_13, l_8, l_2},1).evalf();
    ex G_2995 = G(lst{l_9, l_2, l_1, l_2},1).evalf();
    ex G_2996 = G(lst{l_9, l_2, l_1, l_4},1).evalf();
    ex G_2997 = G(lst{l_9, l_2, l_1, l_5},1).evalf();
    ex G_2998 = G(lst{l_9, l_2, l_11, l_11},1).evalf();
    ex G_2999 = G(lst{l_9, l_2, l_11, l_2},1).evalf();
    ex G_3000 = G(lst{l_9, l_2, l_11, l_4},1).evalf();
    ex G_3001 = G(lst{l_9, l_2, l_11, l_5},1).evalf();
    ex G_3002 = G(lst{l_9, l_2, l_13, l_11},1).evalf();
    ex G_3003 = G(lst{l_9, l_2, l_13, l_2},1).evalf();
    ex G_3004 = G(lst{l_9, l_2, l_2, l_11},1).evalf();
    ex G_3005 = G(lst{l_9, l_2, l_2, l_2},1).evalf();
    ex G_3006 = G(lst{l_9, l_2, l_2, l_4},1).evalf();
    ex G_3007 = G(lst{l_9, l_2, l_2, l_5},1).evalf();
    ex G_3008 = G(lst{l_9, l_2, l_4, l_11},1).evalf();
    ex G_3009 = G(lst{l_9, l_2, l_4, l_2},1).evalf();
    ex G_3010 = G(lst{l_9, l_2, l_4, l_4},1).evalf();
    ex G_3011 = G(lst{l_9, l_2, l_4, l_5},1).evalf();
    ex G_3012 = G(lst{l_9, l_2, l_5, l_11},1).evalf();
    ex G_3013 = G(lst{l_9, l_2, l_5, l_2},1).evalf();
    ex G_3014 = G(lst{l_9, l_2, l_5, l_4},1).evalf();
    ex G_3015 = G(lst{l_9, l_2, l_5, l_5},1).evalf();
    ex G_3016 = G(lst{l_9, l_2, l_8, l_11},1).evalf();
    ex G_3017 = G(lst{l_9, l_2, l_8, l_2},1).evalf();
    ex G_3018 = G(lst{l_9, l_4, l_1, l_2},1).evalf();
    ex G_3019 = G(lst{l_9, l_4, l_1, l_4},1).evalf();
    ex G_3020 = G(lst{l_9, l_4, l_1, l_5},1).evalf();
    ex G_3021 = G(lst{l_9, l_4, l_11, l_11},1).evalf();
    ex G_3022 = G(lst{l_9, l_4, l_11, l_2},1).evalf();
    ex G_3023 = G(lst{l_9, l_4, l_11, l_4},1).evalf();
    ex G_3024 = G(lst{l_9, l_4, l_11, l_5},1).evalf();
    ex G_3025 = G(lst{l_9, l_4, l_13, l_11},1).evalf();
    ex G_3026 = G(lst{l_9, l_4, l_13, l_2},1).evalf();
    ex G_3027 = G(lst{l_9, l_4, l_2, l_11},1).evalf();
    ex G_3028 = G(lst{l_9, l_4, l_2, l_2},1).evalf();
    ex G_3029 = G(lst{l_9, l_4, l_2, l_4},1).evalf();
    ex G_3030 = G(lst{l_9, l_4, l_2, l_5},1).evalf();
    ex G_3031 = G(lst{l_9, l_4, l_4, l_11},1).evalf();
    ex G_3032 = G(lst{l_9, l_4, l_4, l_2},1).evalf();
    ex G_3033 = G(lst{l_9, l_4, l_5, l_11},1).evalf();
    ex G_3034 = G(lst{l_9, l_4, l_5, l_2},1).evalf();
    ex G_3035 = G(lst{l_9, l_4, l_8, l_11},1).evalf();
    ex G_3036 = G(lst{l_9, l_4, l_8, l_2},1).evalf();
    ex G_3037 = G(lst{l_9, l_5, l_1, l_2},1).evalf();
    ex G_3038 = G(lst{l_9, l_5, l_1, l_4},1).evalf();
    ex G_3039 = G(lst{l_9, l_5, l_1, l_5},1).evalf();
    ex G_3040 = G(lst{l_9, l_5, l_11, l_11},1).evalf();
    ex G_3041 = G(lst{l_9, l_5, l_11, l_2},1).evalf();
    ex G_3042 = G(lst{l_9, l_5, l_11, l_4},1).evalf();
    ex G_3043 = G(lst{l_9, l_5, l_11, l_5},1).evalf();
    ex G_3044 = G(lst{l_9, l_5, l_13, l_11},1).evalf();
    ex G_3045 = G(lst{l_9, l_5, l_13, l_2},1).evalf();
    ex G_3046 = G(lst{l_9, l_5, l_2, l_11},1).evalf();
    ex G_3047 = G(lst{l_9, l_5, l_2, l_2},1).evalf();
    ex G_3048 = G(lst{l_9, l_5, l_2, l_4},1).evalf();
    ex G_3049 = G(lst{l_9, l_5, l_2, l_5},1).evalf();
    ex G_3050 = G(lst{l_9, l_5, l_4, l_11},1).evalf();
    ex G_3051 = G(lst{l_9, l_5, l_4, l_2},1).evalf();
    ex G_3052 = G(lst{l_9, l_5, l_5, l_11},1).evalf();
    ex G_3053 = G(lst{l_9, l_5, l_5, l_2},1).evalf();
    ex G_3054 = G(lst{l_9, l_5, l_8, l_11},1).evalf();
    ex G_3055 = G(lst{l_9, l_5, l_8, l_2},1).evalf();
    ex G_3056 = G(lst{l_9, l_6, l_1, l_2},1).evalf();
    ex G_3057 = G(lst{l_9, l_6, l_1, l_4},1).evalf();
    ex G_3058 = G(lst{l_9, l_6, l_1, l_5},1).evalf();
    ex G_3059 = G(lst{l_9, l_6, l_11, l_11},1).evalf();
    ex G_3060 = G(lst{l_9, l_6, l_11, l_2},1).evalf();
    ex G_3061 = G(lst{l_9, l_6, l_11, l_4},1).evalf();
    ex G_3062 = G(lst{l_9, l_6, l_11, l_5},1).evalf();
    ex G_3063 = G(lst{l_9, l_6, l_13, l_11},1).evalf();
    ex G_3064 = G(lst{l_9, l_6, l_13, l_2},1).evalf();
    ex G_3065 = G(lst{l_9, l_6, l_2, l_11},1).evalf();
    ex G_3066 = G(lst{l_9, l_6, l_2, l_2},1).evalf();
    ex G_3067 = G(lst{l_9, l_6, l_2, l_4},1).evalf();
    ex G_3068 = G(lst{l_9, l_6, l_2, l_5},1).evalf();
    ex G_3069 = G(lst{l_9, l_6, l_4, l_11},1).evalf();
    ex G_3070 = G(lst{l_9, l_6, l_4, l_2},1).evalf();
    ex G_3071 = G(lst{l_9, l_6, l_5, l_11},1).evalf();
    ex G_3072 = G(lst{l_9, l_6, l_5, l_2},1).evalf();
    ex G_3073 = G(lst{l_9, l_6, l_8, l_11},1).evalf();
    ex G_3074 = G(lst{l_9, l_6, l_8, l_2},1).evalf();
    ex G_3075 = G(lst{l_9, l_7, l_1, l_2},1).evalf();
    ex G_3076 = G(lst{l_9, l_7, l_1, l_4},1).evalf();
    ex G_3077 = G(lst{l_9, l_7, l_1, l_5},1).evalf();
    ex G_3078 = G(lst{l_9, l_7, l_11, l_11},1).evalf();
    ex G_3079 = G(lst{l_9, l_7, l_11, l_2},1).evalf();
    ex G_3080 = G(lst{l_9, l_7, l_11, l_4},1).evalf();
    ex G_3081 = G(lst{l_9, l_7, l_11, l_5},1).evalf();
    ex G_3082 = G(lst{l_9, l_7, l_13, l_11},1).evalf();
    ex G_3083 = G(lst{l_9, l_7, l_13, l_2},1).evalf();
    ex G_3084 = G(lst{l_9, l_7, l_2, l_11},1).evalf();
    ex G_3085 = G(lst{l_9, l_7, l_2, l_2},1).evalf();
    ex G_3086 = G(lst{l_9, l_7, l_2, l_4},1).evalf();
    ex G_3087 = G(lst{l_9, l_7, l_2, l_5},1).evalf();
    ex G_3088 = G(lst{l_9, l_7, l_4, l_11},1).evalf();
    ex G_3089 = G(lst{l_9, l_7, l_4, l_2},1).evalf();
    ex G_3090 = G(lst{l_9, l_7, l_5, l_11},1).evalf();
    ex G_3091 = G(lst{l_9, l_7, l_5, l_2},1).evalf();
    ex G_3092 = G(lst{l_9, l_7, l_8, l_11},1).evalf();
    ex G_3093 = G(lst{l_9, l_7, l_8, l_2},1).evalf();
    ex G_3094 = G(lst{l_9, l_8, l_11, l_11},1).evalf();
    ex G_3095 = G(lst{l_9, l_8, l_11, l_2},1).evalf();
    ex G_3096 = G(lst{l_9, l_8, l_11, l_4},1).evalf();
    ex G_3097 = G(lst{l_9, l_8, l_11, l_5},1).evalf();
    ex G_3098 = G(lst{l_9, l_8, l_13, l_11},1).evalf();
    ex G_3099 = G(lst{l_9, l_8, l_13, l_2},1).evalf();
    ex G_3100 = G(lst{l_9, l_8, l_2, l_11},1).evalf();
    ex G_3101 = G(lst{l_9, l_8, l_2, l_2},1).evalf();
    ex G_3102 = G(lst{l_9, l_8, l_2, l_4},1).evalf();
    ex G_3103 = G(lst{l_9, l_8, l_2, l_5},1).evalf();
    ex G_3104 = G(lst{l_9, l_8, l_4, l_11},1).evalf();
    ex G_3105 = G(lst{l_9, l_8, l_4, l_2},1).evalf();
    ex G_3106 = G(lst{l_9, l_8, l_5, l_11},1).evalf();
    ex G_3107 = G(lst{l_9, l_8, l_5, l_2},1).evalf();
    ex G_3108 = G(lst{l_9, l_8, l_8, l_11},1).evalf();
    ex G_3109 = G(lst{l_9, l_8, l_8, l_2},1).evalf();
    ex G_3110 = G(lst{l_9, l_9, l_1, l_2},1).evalf();
    ex G_3111 = G(lst{l_9, l_9, l_1, l_4},1).evalf();
    ex G_3112 = G(lst{l_9, l_9, l_1, l_5},1).evalf();
    ex G_3113 = G(lst{l_9, l_9, l_11, l_11},1).evalf();
    ex G_3114 = G(lst{l_9, l_9, l_11, l_2},1).evalf();
    ex G_3115 = G(lst{l_9, l_9, l_11, l_4},1).evalf();
    ex G_3116 = G(lst{l_9, l_9, l_11, l_5},1).evalf();
    ex G_3117 = G(lst{l_9, l_9, l_13, l_11},1).evalf();
    ex G_3118 = G(lst{l_9, l_9, l_13, l_2},1).evalf();
    ex G_3119 = G(lst{l_9, l_9, l_2, l_11},1).evalf();
    ex G_3120 = G(lst{l_9, l_9, l_2, l_2},1).evalf();
    ex G_3121 = G(lst{l_9, l_9, l_2, l_4},1).evalf();
    ex G_3122 = G(lst{l_9, l_9, l_2, l_5},1).evalf();
    ex G_3123 = G(lst{l_9, l_9, l_4, l_11},1).evalf();
    ex G_3124 = G(lst{l_9, l_9, l_4, l_2},1).evalf();
    ex G_3125 = G(lst{l_9, l_9, l_5, l_11},1).evalf();
    ex G_3126 = G(lst{l_9, l_9, l_5, l_2},1).evalf();
    ex G_3127 = G(lst{l_9, l_9, l_8, l_11},1).evalf();
    ex G_3128 = G(lst{l_9, l_9, l_8, l_2},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -4*G_2-4*G_7+6*G_5-2*G_3-4*G_8+4*L_ztilde1;
    ex J_1_2 = 8*pow(L_ztilde1,2)+3*zeta_2+(-16*G_8+24*G_5-8*G_3-16*G_7-16*G_2)*L_ztilde1+8*G_8*G_3+8*G_7*G_3-12*G_5*G_3+12*G_15-12*G_17+16*G_37+16*G_36-24*G_35+16*G_33-12*G_18+4*G_42-18*G_59-18*G_58+30*G_57-24*G_55+16*G_70-24*G_69+16*G_67+16*G_71+8*G_2*G_3+16*G_77+16*G_81+16*G_80-24*G_79;
    ex J_1_3 = 72*G_409+72*G_408-108*G_407+72*G_405+72*G_403+72*G_402+72*G_399-108*G_401-64*G_477-64*G_478+48*G_160+96*G_476-72*G_158-78*G_397+48*G_159+96*G_539-64*G_540-64*G_541-64*G_474-64*G_513+96*G_515-64*G_516-64*G_517+96*G_525-120*G_527+72*G_528+72*G_529-64*G_531+96*G_533-64*G_534-64*G_535-64*G_537-48*G_504+48*G_505+48*G_506+48*G_156-64*G_472-64*G_280+48*G_154+48*G_153-64*G_279-72*G_152-64*G_471+96*G_278+138*G_395+48*G_150-60*G_146+96*G_470-64*G_276-60*G_145-120*G_393+84*G_144+96*G_272-64*G_273-64*G_274-64*G_468-48*G_142+48*G_139+(12*zeta_2+32*G_8*G_3+32*G_7*G_3-48*G_5*G_3+48*G_15-48*G_17+64*G_37+64*G_36-96*G_35+64*G_33-48*G_18+16*G_42-72*G_59-72*G_58+120*G_57-96*G_55+64*G_70-96*G_69+64*G_67+64*G_71+32*G_2*G_3+64*G_77+64*G_81+64*G_80-96*G_79)*L_ztilde1+48*G_138+72*G_465-48*G_137+72*G_466+72*G_267+72*G_268-120*G_464+24*G_18*G_3+24*G_17*G_3+18*zeta_2*G_5-16*G_8*G_42-16*G_7*G_42+48*G_79*G_3-32*G_77*G_3+48*G_69*G_3-32*G_67*G_3-12*zeta_2*G_8-12*zeta_2*G_7+36*G_59*G_3+36*G_58*G_3-32*G_37*G_3-32*G_36*G_3-32*G_81*G_3-32*G_80*G_3-32*G_71*G_3-32*G_70*G_3-24*G_15*G_3-120*G_266+96*G_462+96*G_264+numeric(32,3)*pow(L_ztilde1,3)-64*G_453-64*G_454-64*G_450+96*G_452-64*G_252+96*G_254-64*G_255-64*G_256+72*G_384+48*G_245-120*G_383-48*G_243+48*G_244+96*G_381+48*G_443+48*G_442-48*G_441-60*G_374-60*G_57*G_3-60*G_373+60*G_372-12*zeta_2*G_2+48*G_35*G_3+48*G_55*G_3-16*G_2*G_42+24*G_5*G_42-32*G_33*G_3-6*zeta_2*G_3-8*G_308+(-16*G_3-32*G_8-32*G_2-32*G_7+48*G_5)*pow(L_ztilde1,2)-24*G_129+24*G_127-24*G_130+72*G_385+numeric(-8,3)*zeta_3-64*G_270-78*G_396;
    ex J_1_4 = -96*G_2093+256*G_2234+256*G_2235+240*G_1660+240*G_1661-360*G_1659-288*G_1782+240*G_1656+240*G_1657+240*G_1658+256*G_2220+256*G_2221-384*G_2224+480*G_2225-288*G_2226-288*G_2227+256*G_2228-384*G_2229+256*G_2230+256*G_2231+256*G_2232-384*G_2233-360*G_1655-192*G_954-384*G_2219-192*G_953+192*G_2215-192*G_2216-192*G_2217+256*G_2218-192*G_950-192*G_951+288*G_952-300*G_1653+240*G_1654-288*G_1781+256*G_2208+256*G_2209+288*G_948-384*G_2210+256*G_2211+256*G_2212-192*G_949+256*G_2205-384*G_2206+256*G_2207-240*G_1650+420*G_1651-300*G_1652+216*G_946-240*G_1647+240*G_1648-192*G_947+240*G_1649-384*G_2201+480*G_2202-288*G_2203-288*G_2204-120*G_1646+240*G_895-120*G_1645+120*G_1644-360*G_896+256*G_2014+192*G_2096-192*G_2097-192*G_2098+numeric(63,4)*zeta_4+288*G_938-192*G_939-192*G_940+288*G_943-360*G_944+216*G_945+96*G_1877+192*G_1878-192*G_937+256*G_2198+144*G_936+256*G_2195-384*G_2196+256*G_2197+144*G_935-288*G_1701-192*G_930-192*G_931-144*G_934+432*G_1780+432*G_1784-288*G_1785-276*G_894-288*G_1786+240*G_2101+240*G_2102+288*G_929-192*G_926-192*G_927-192*G_928+288*G_925-192*G_924+324*G_1778-288*G_1779+288*G_1886-192*G_1887-192*G_2193-192*G_2194-288*G_1769+432*G_1770-288*G_1771-288*G_1772+432*G_1775-540*G_1776+324*G_1777+24*zeta_2*G_8*G_3+24*zeta_2*G_7*G_3+192*G_2192+216*G_1768-288*G_2185-288*G_2186+432*G_2187-288*G_2188-288*G_2189+432*G_2183-288*G_2184+312*G_2180+312*G_2181-288*G_2182-192*G_1892+480*G_2178-552*G_2179+216*G_922+216*G_923+256*G_2010-384*G_2011+256*G_2012+256*G_2013-384*G_2015+256*G_2016+256*G_2017+numeric(32,3)*pow(L_ztilde1,4)-288*G_1763-216*G_1766+216*G_1767+240*G_2170+240*G_2171-384*G_2172+480*G_2173-288*G_2174-288*G_2175-288*G_1762+192*G_1261-192*G_1262-192*G_1263+256*G_1264-384*G_1265+256*G_1266+256*G_1267-288*G_1760+432*G_1761-192*G_1888-192*G_1889+324*G_1754+324*G_1755-288*G_1756+432*G_1757-288*G_1758-288*G_1759-240*G_2169-540*G_1753-96*G_1224+96*G_1225+96*G_1226+192*G_1227-192*G_1228-192*G_1229+192*G_1230-336*G_1231+240*G_1232+240*G_1233-192*G_1234+288*G_1235-192*G_1236-192*G_1237-192*G_1238+288*G_1239-192*G_1240-192*G_1241+192*G_2099-336*G_2100-360*G_921-288*G_1748-288*G_1749+432*G_1752+480*G_1960+(24*zeta_2+64*G_8*G_3+64*G_7*G_3-96*G_5*G_3+96*G_15-96*G_17+128*G_37+128*G_36-192*G_35+128*G_33-96*G_18+32*G_42-144*G_59-144*G_58+240*G_57-192*G_55+128*G_70-192*G_69+128*G_67+128*G_71+64*G_2*G_3+128*G_77+128*G_81+128*G_80-192*G_79)*pow(L_ztilde1,2)-384*G_2006+480*G_2007-288*G_2008-288*G_2009+432*G_1747-216*G_1743+216*G_1744+216*G_1745-288*G_1746+256*G_2000-384*G_2001+256*G_2002+256*G_2003-288*G_2142+256*G_2143-384*G_2144+256*G_2145+256*G_2146+256*G_2147-384*G_2148+256*G_2149+256*G_2150-192*G_1914+256*G_1915+312*G_1736+312*G_1737-468*G_1738+312*G_1739+312*G_1740+480*G_1723-552*G_1724+312*G_1725+312*G_1726-552*G_1729+606*G_1730-330*G_1731-330*G_1732+312*G_1733-468*G_1734+312*G_1735-384*G_1954+480*G_1955-288*G_1956-288*G_1957+276*G_1720-276*G_1721-276*G_1722+256*G_1991-384*G_1992+256*G_1993+256*G_1994+192*G_1997-192*G_1998-192*G_1999+192*G_1912-192*G_1913+96*G_1876+240*G_1952+240*G_1953+numeric(32,3)*zeta_3*G_8+256*G_1989+256*G_1990-240*G_1951+192*G_1323-192*G_1324-192*G_1325+256*G_1326-384*G_1327+256*G_1328+256*G_1329-384*G_1332+480*G_1333-288*G_1334-288*G_1335+256*G_1336-384*G_1337+256*G_1338+256*G_1339+256*G_1340-384*G_1341+256*G_1342+256*G_1343+192*G_1346-192*G_1347-192*G_1348+256*G_1349-384*G_1350+256*G_1351+256*G_1352-384*G_1355+480*G_1356-288*G_1357-288*G_1358+256*G_1359-384*G_1360-240*G_1300+240*G_1301+240*G_1302-384*G_1303+480*G_1304+312*G_1311+312*G_1312-288*G_1313+432*G_1314-288*G_1315-288*G_1316-288*G_1317+432*G_1318-288*G_1319-288*G_1320-552*G_1961+288*G_1890-192*G_1891-288*G_1986+256*G_1987-384*G_1988-36*zeta_2*G_5*G_3-384*G_1270+480*G_1271-288*G_1272-288*G_1273+256*G_1274-384*G_1275+256*G_1276+256*G_1277+256*G_1278-384*G_1279+24*zeta_2*G_2*G_3+256*G_1280+256*G_1281-384*G_1983+480*G_1984-288*G_1985+numeric(32,3)*zeta_3*G_2+numeric(16,3)*zeta_3*G_3-120*G_829-120*G_828+168*G_827-96*G_826+96*G_823+96*G_822-96*G_821-48*G_820-48*G_819+48*G_817+192*G_1974-192*G_1975-192*G_1976+256*G_1977-384*G_1978+256*G_1979+256*G_1980+96*G_832-384*G_2134+256*G_2135+256*G_2136-384*G_2139+480*G_2140-288*G_2141+256*G_2133+96*G_835+96*G_834-144*G_833+96*G_836+96*G_838-144*G_837+96*G_839-192*G_2131-192*G_2132-552*G_1310+16*G_1450+numeric(32,3)*zeta_3*G_7+96*G_860-96*G_859-336*G_1882+240*G_1883-288*G_1970-288*G_1971-144*G_399*G_3-288*G_1966-288*G_1967-288*G_1968+432*G_1969-144*G_405*G_3+216*G_401*G_3+96*G_861-72*zeta_2*G_35+312*G_1693-288*G_1694+432*G_1695-288*G_1696-288*G_1697-288*G_1698+432*G_1699-288*G_1700-144*G_528*G_3+96*G_504*G_3+96*G_441*G_3-72*zeta_2*G_79+48*zeta_2*G_77+192*G_862-72*zeta_2*G_69+48*zeta_2*G_67+216*G_407*G_3-192*G_863+128*G_516*G_3-144*G_529*G_3+480*G_1309-144*G_465*G_3+128*G_517*G_3+128*G_453*G_3-144*G_466*G_3+192*G_2130+312*G_1962+312*G_1963-288*G_1964+432*G_1965+192*G_865-192*G_864-288*G_1306+120*G_146*G_3+128*G_454*G_3+96*G_243*G_3-48*G_127*G_3+128*G_468*G_3+128*G_534*G_3-288*G_1305+128*G_450*G_3-336*G_866-192*G_462*G_3-192*G_452*G_3+480*G_1690-552*G_1691+312*G_1692-384*G_1684+480*G_1685-288*G_1686-288*G_1687+128*G_513*G_3+240*G_464*G_3+240*G_867-96*G_138*G_3+36*zeta_2*G_15+240*G_527*G_3-192*G_525*G_3-192*G_515*G_3-192*G_876-192*G_875+288*G_874-192*G_873-192*G_872-192*G_871+288*G_870-192*G_869+240*G_868+128*G_478*G_3+128*G_477*G_3+128*G_472*G_3-192*G_476*G_3+120*G_145*G_3-96*G_139*G_3-192*G_2110+128*G_274*G_3+128*G_273*G_3-72*G_59*G_42+128*G_474*G_3-36*zeta_2*G_17+128*G_540*G_3+128*G_535*G_3-36*zeta_2*G_18-96*G_79*G_42+64*G_77*G_42+240*G_888+240*G_887-336*G_886+192*G_885-168*G_884-168*G_883+168*G_882-96*G_69*G_42+64*G_67*G_42+256*G_1932+128*G_471*G_3+128*G_541*G_3-240*G_1681+240*G_1682+240*G_1683+32*G_8*G_308+32*G_7*G_308-168*G_144*G_3-16*zeta_3*G_5+48*G_130*G_3+48*G_129*G_3-72*G_58*G_42-384*G_1930+256*G_1931+64*G_37*G_42+64*G_36*G_42-54*zeta_2*G_59-54*zeta_2*G_58+48*zeta_2*G_37+48*zeta_2*G_36-192*G_1879+120*G_374*G_3+90*zeta_2*G_57-276*G_395*G_3+288*G_2108-192*G_2109+444*G_892-336*G_891-96*G_150*G_3-96*G_160*G_3-96*G_159*G_3+48*zeta_2*G_70+48*zeta_2*G_81+144*G_158*G_3-96*G_156*G_3+48*zeta_2*G_80+48*zeta_2*G_71+256*G_1927+256*G_1928+256*G_1929+240*G_897-276*G_893+128*G_537*G_3-192*G_470*G_3-192*G_2105-192*G_2106-192*G_2107-144*G_385*G_3-192*G_2103+288*G_2104-144*G_384*G_3-144*G_268*G_3-96*G_245*G_3-96*G_244*G_3+156*G_397*G_3+156*G_396*G_3-96*G_442*G_3-96*G_506*G_3-96*G_505*G_3+120*G_373*G_3-48*G_18*G_42-48*G_17*G_42-96*G_443*G_3+64*G_80*G_42+64*G_71*G_42+240*G_898+64*G_70*G_42+48*G_15*G_42-96*G_154*G_3-96*G_153*G_3+64*G_81*G_42+144*G_152*G_3-192*G_539*G_3+240*G_899-192*G_278*G_3+128*G_276*G_3-192*G_272*G_3+128*G_270*G_3-144*G_409*G_3-144*G_408*G_3-144*G_403*G_3-144*G_402*G_3+128*G_280*G_3+128*G_279*G_3-192*G_533*G_3+128*G_531*G_3+96*G_137*G_3-120*G_372*G_3-144*G_267*G_3+128*G_256*G_3+128*G_255*G_3+96*G_142*G_3+256*G_1925-384*G_1926-192*G_1880+192*G_1881+(numeric(-128,3)*G_2+numeric(-128,3)*G_8+64*G_5+numeric(-128,3)*G_7+numeric(-64,3)*G_3)*pow(L_ztilde1,3)+(288*G_409+288*G_408-432*G_407+288*G_405+288*G_403+288*G_402+288*G_399-432*G_401-256*G_477-256*G_478+192*G_160+384*G_476-288*G_158-312*G_397+192*G_159+384*G_539-256*G_540-256*G_541-256*G_474-256*G_513+384*G_515-256*G_516-256*G_517+384*G_525-480*G_527+288*G_528+288*G_529-256*G_531+384*G_533-256*G_534-256*G_535-256*G_537-192*G_504+192*G_505+192*G_506+192*G_156-256*G_472-256*G_280+192*G_154+192*G_153-256*G_279-288*G_152-256*G_471+384*G_278+552*G_395+192*G_150-240*G_146+384*G_470-256*G_276-240*G_145-480*G_393+336*G_144+384*G_272-256*G_273-256*G_274-256*G_468-192*G_142+192*G_139+192*G_138+288*G_465-192*G_137+288*G_466+288*G_267+288*G_268-480*G_464+96*G_18*G_3+96*G_17*G_3+72*zeta_2*G_5-64*G_8*G_42-64*G_7*G_42+192*G_79*G_3-128*G_77*G_3+192*G_69*G_3-128*G_67*G_3-48*zeta_2*G_8-48*zeta_2*G_7+144*G_59*G_3+144*G_58*G_3-128*G_37*G_3-128*G_36*G_3-128*G_81*G_3-128*G_80*G_3-128*G_71*G_3-128*G_70*G_3-96*G_15*G_3-480*G_266+384*G_462+384*G_264-256*G_453-256*G_454-256*G_450+384*G_452-256*G_252+384*G_254-256*G_255-256*G_256+288*G_384+192*G_245-480*G_383-192*G_243+192*G_244+384*G_381+192*G_443+192*G_442-192*G_441-240*G_374-240*G_57*G_3-240*G_373+240*G_372-48*zeta_2*G_2+192*G_35*G_3+192*G_55*G_3-64*G_2*G_42+96*G_5*G_42-128*G_33*G_3-24*zeta_2*G_3-32*G_308+numeric(-32,3)*zeta_3-96*G_129+96*G_127-96*G_130+288*G_385-256*G_270-312*G_396)*L_ztilde1-288*G_1923-288*G_1924-360*G_900-384*G_1364+256*G_1365+256*G_1366+256*G_1361+256*G_1362+256*G_1363+64*G_33*G_42-96*G_35*G_42-96*G_55*G_42+120*G_57*G_42+32*G_2*G_308-48*G_5*G_308-384*G_1921+480*G_1922+240*G_902+240*G_901-192*G_264*G_3+240*G_266*G_3-192*G_381*G_3+240*G_383*G_3+240*G_393*G_3-192*G_254*G_3-192*G_917-192*G_916+288*G_915-192*G_914+144*G_913+144*G_912-144*G_911+48*zeta_2*G_33-72*zeta_2*G_55+12*zeta_2*G_42+128*G_252*G_3+288*G_920-384*G_1916+256*G_1917+256*G_1918-96*G_1875+240*G_1884-192*G_1885-288*G_1783+96*G_2094+96*G_2095;
    ex J_2_0 = -1;
    ex J_2_1 = 2*G_3+4*G_2-2*G_5-4*L_ztilde1;
    ex J_2_2 = -8*G_2*G_3-4*G_15+4*G_5*G_3-16*G_33-2*G_58-4*G_42+4*G_17+4*G_18+8*G_55-2*G_59+8*G_35-2*G_57-3*zeta_2+(16*G_2-8*G_5+8*G_3)*L_ztilde1-8*pow(L_ztilde1,2);
    ex J_2_3 = 8*G_409+8*G_408-12*G_407+8*G_405+8*G_403+8*G_402+8*G_399-12*G_401-16*G_160+24*G_158-14*G_397-16*G_159-16*G_156-16*G_154-16*G_153+24*G_152+10*G_395-16*G_150+20*G_146+20*G_145+8*G_393-28*G_144+16*G_142-16*G_139-16*G_138+16*G_137+8*G_267+8*G_268-8*G_18*G_3-8*G_17*G_3-6*zeta_2*G_5+4*G_59*G_3+4*G_58*G_3+8*G_15*G_3+8*G_266-32*G_264+numeric(-32,3)*pow(L_ztilde1,3)+64*G_252-32*G_254+8*G_384-16*G_245+8*G_383+16*G_243-16*G_244-32*G_381+numeric(8,3)*zeta_3+(32*G_35+16*G_17-16*G_42-8*G_59-64*G_33+32*G_55-8*G_57-12*zeta_2-32*G_2*G_3+16*G_5*G_3-8*G_58-16*G_15+16*G_18)*L_ztilde1+4*G_374+4*G_57*G_3+4*G_373-4*G_372+12*zeta_2*G_2-16*G_35*G_3-16*G_55*G_3+16*G_2*G_42-8*G_5*G_42+32*G_33*G_3+6*zeta_2*G_3+8*G_308+8*G_129-8*G_127+8*G_130+8*G_385-14*G_396+(-16*G_5+32*G_2+16*G_3)*pow(L_ztilde1,2);
    ex J_2_4 = -16*G_1660-16*G_1661+24*G_1659-32*G_1782-16*G_1656-16*G_1657-16*G_1658+24*G_1655+64*G_954+64*G_953+64*G_950+64*G_951-96*G_952+20*G_1653-16*G_1654-32*G_1781-96*G_948+64*G_949+16*G_1650-28*G_1651+20*G_1652-72*G_946+16*G_1647-16*G_1648+64*G_947-16*G_1649+8*G_1646-80*G_895+8*G_1645-8*G_1644+120*G_896-96*G_938+64*G_939+64*G_940-96*G_943+120*G_944-72*G_945+64*G_937-48*G_936-48*G_935-32*G_1701+64*G_930+64*G_931+48*G_934+48*G_1780+48*G_1784-32*G_1785+92*G_894-32*G_1786-96*G_929+64*G_926+64*G_927+64*G_928-96*G_925+64*G_924+36*G_1778-32*G_1779-32*G_1769+48*G_1770-32*G_1771-32*G_1772+48*G_1775-60*G_1776+36*G_1777+24*G_1768-72*G_922-72*G_923-32*G_1763-24*G_1766+24*G_1767-32*G_1762-64*G_1261+64*G_1262+64*G_1263-256*G_1264+128*G_1265-32*G_1760+48*G_1761+36*G_1754+36*G_1755-32*G_1756+48*G_1757-32*G_1758-32*G_1759-60*G_1753+32*G_1224-32*G_1225-32*G_1226-64*G_1227+64*G_1228+64*G_1229-64*G_1230+112*G_1231-80*G_1232-80*G_1233+64*G_1234-96*G_1235+64*G_1236+64*G_1237+64*G_1238-96*G_1239+64*G_1240+64*G_1241+120*G_921-32*G_1748-32*G_1749+48*G_1752+48*G_1747-24*G_1743+24*G_1744+24*G_1745-32*G_1746+56*G_1736+56*G_1737-84*G_1738+56*G_1739+56*G_1740-32*G_1723-40*G_1724+56*G_1725+56*G_1726-40*G_1729+94*G_1730-74*G_1731-74*G_1732+56*G_1733-84*G_1734+56*G_1735+20*G_1720-20*G_1721-20*G_1722+numeric(-63,4)*zeta_4+16*G_1300-16*G_1301-16*G_1302+128*G_1303-32*G_1304+56*G_1311+56*G_1312-32*G_1313+48*G_1314-32*G_1315-32*G_1316-32*G_1317+48*G_1318-32*G_1319-32*G_1320+12*zeta_2*G_5*G_3+128*G_1270-32*G_1271-32*G_1272-32*G_1273-24*zeta_2*G_2*G_3+(numeric(128,3)*G_2+numeric(64,3)*G_3+numeric(-64,3)*G_5)*pow(L_ztilde1,3)+(32*G_409+32*G_408-48*G_407+32*G_405+32*G_403+32*G_402+32*G_399-48*G_401-64*G_160+96*G_158-56*G_397-64*G_159-64*G_156-64*G_154-64*G_153+96*G_152+40*G_395-64*G_150+80*G_146+80*G_145+32*G_393-112*G_144+64*G_142-64*G_139-64*G_138+64*G_137+32*G_267+32*G_268-32*G_18*G_3-32*G_17*G_3-24*zeta_2*G_5+16*G_59*G_3+16*G_58*G_3+32*G_15*G_3+32*G_266-128*G_264+256*G_252-128*G_254+32*G_384-64*G_245+32*G_383+64*G_243-64*G_244-128*G_381+16*G_374+16*G_57*G_3+16*G_373-16*G_372+numeric(32,3)*zeta_3+48*zeta_2*G_2-64*G_35*G_3-64*G_55*G_3+64*G_2*G_42-32*G_5*G_42+128*G_33*G_3+24*zeta_2*G_3+32*G_308+32*G_129-32*G_127+32*G_130+32*G_385-56*G_396)*L_ztilde1+40*G_829+40*G_828-56*G_827+32*G_826-32*G_823-32*G_822+32*G_821+16*G_820+16*G_819-16*G_817+numeric(16,3)*zeta_3*G_5+numeric(-32,3)*zeta_3*G_2+numeric(-16,3)*zeta_3*G_3-32*G_832-32*G_835-32*G_834+48*G_833-32*G_836-32*G_838+48*G_837-32*G_839-40*G_1310-16*G_1450-32*G_860+32*G_859-16*G_399*G_3-16*G_405*G_3+24*G_401*G_3-32*G_861+24*zeta_2*G_35+56*G_1693-32*G_1694+48*G_1695-32*G_1696-32*G_1697-32*G_1698+48*G_1699-32*G_1700-64*G_862+24*G_407*G_3+64*G_863-32*G_1309-64*G_865+64*G_864-32*G_1306-40*G_146*G_3-32*G_243*G_3+16*G_127*G_3-32*G_1305+112*G_866-32*G_1690-40*G_1691+56*G_1692+128*G_1684-32*G_1685-32*G_1686-32*G_1687-80*G_867+32*G_138*G_3-12*zeta_2*G_15+64*G_876+64*G_875-96*G_874+64*G_873+64*G_872+64*G_871-96*G_870+64*G_869-80*G_868-40*G_145*G_3+32*G_139*G_3-8*G_59*G_42+12*zeta_2*G_17+12*zeta_2*G_18-80*G_888-80*G_887+112*G_886-64*G_885+56*G_884+56*G_883-56*G_882+16*G_1681-16*G_1682-16*G_1683+56*G_144*G_3-16*G_130*G_3-16*G_129*G_3-8*G_58*G_42-6*zeta_2*G_59-6*zeta_2*G_58-8*G_374*G_3-6*zeta_2*G_57-20*G_395*G_3-148*G_892+112*G_891+32*G_150*G_3+32*G_160*G_3+32*G_159*G_3-48*G_158*G_3+32*G_156*G_3-80*G_897+92*G_893-16*G_385*G_3-16*G_384*G_3-16*G_268*G_3+32*G_245*G_3+32*G_244*G_3+28*G_397*G_3+28*G_396*G_3-8*G_373*G_3+16*G_18*G_42+16*G_17*G_42-80*G_898-16*G_15*G_42+32*G_154*G_3+32*G_153*G_3-48*G_152*G_3-80*G_899-16*G_409*G_3-16*G_408*G_3-16*G_403*G_3-16*G_402*G_3-32*G_137*G_3+8*G_372*G_3-16*G_267*G_3-32*G_142*G_3+120*G_900+numeric(-32,3)*pow(L_ztilde1,4)+(32*G_18-32*G_42+32*G_5*G_3-64*G_2*G_3-32*G_15-24*zeta_2+64*G_35-128*G_33-16*G_59-16*G_57-16*G_58+32*G_17+64*G_55)*pow(L_ztilde1,2)-64*G_33*G_42+32*G_35*G_42+32*G_55*G_42-8*G_57*G_42-32*G_2*G_308+16*G_5*G_308-80*G_902-80*G_901+64*G_264*G_3-16*G_266*G_3+64*G_381*G_3-16*G_383*G_3-16*G_393*G_3+64*G_254*G_3+64*G_917+64*G_916-96*G_915+64*G_914-48*G_913-48*G_912+48*G_911-48*zeta_2*G_33+24*zeta_2*G_55-12*zeta_2*G_42-128*G_252*G_3-96*G_920-32*G_1783;
    ex J_3_0 = 1;
    ex J_3_1 = 2*G_5-4*G_2-2*G_3+4*L_ztilde1;
    ex J_3_2 = 8*G_2*G_3+3*zeta_2-4*G_5*G_3+16*G_33+4*G_42+4*G_57-8*G_35-8*G_55+(8*G_5-16*G_2-8*G_3)*L_ztilde1+8*pow(L_ztilde1,2);
    ex J_3_3 = (16*G_5-32*G_2-16*G_3)*pow(L_ztilde1,2)+16*G_35*G_3+6*zeta_2*G_5+32*G_381-16*G_266-12*zeta_2*G_2+8*G_395-6*zeta_2*G_3+numeric(-8,3)*zeta_3+16*G_55*G_3-16*G_393+32*G_254-16*G_383-32*G_33*G_3+8*G_5*G_42-16*G_2*G_42-8*G_57*G_3-8*G_308+32*G_264-64*G_252+numeric(32,3)*pow(L_ztilde1,3)+(-32*G_35-16*G_5*G_3+16*G_42+16*G_57-32*G_55+64*G_33+12*zeta_2+32*G_2*G_3)*L_ztilde1;
    ex J_3_4 = (32*G_57+32*G_42+64*G_2*G_3+128*G_33-64*G_55-32*G_5*G_3+24*zeta_2-64*G_35)*pow(L_ztilde1,2)+numeric(63,4)*zeta_4+numeric(-16,3)*zeta_3*G_5+numeric(32,3)*pow(L_ztilde1,4)+256*G_1264-128*G_1265+64*G_1723-32*G_1724-32*G_1729+16*G_1730-128*G_1303+64*G_1304-12*zeta_2*G_5*G_3-128*G_1270+64*G_1271+24*zeta_2*G_2*G_3+numeric(32,3)*zeta_3*G_2+numeric(16,3)*zeta_3*G_3-32*G_1310+16*G_1450-24*zeta_2*G_35+64*G_1309+(numeric(-64,3)*G_3+numeric(-128,3)*G_2+numeric(64,3)*G_5)*pow(L_ztilde1,3)+(128*G_381-48*zeta_2*G_2+24*zeta_2*G_5-32*G_308-128*G_33*G_3+64*G_35*G_3-32*G_57*G_3-64*G_2*G_42+64*G_55*G_3+32*G_5*G_42-64*G_393-256*G_252-64*G_383+128*G_264-24*zeta_2*G_3+32*G_395-64*G_266+numeric(-32,3)*zeta_3+128*G_254)*L_ztilde1+64*G_1690-32*G_1691-128*G_1684+64*G_1685+12*zeta_2*G_57-16*G_395*G_3+64*G_33*G_42-32*G_35*G_42-32*G_55*G_42+16*G_57*G_42+32*G_2*G_308-16*G_5*G_308-64*G_264*G_3+32*G_266*G_3-64*G_381*G_3+32*G_383*G_3+32*G_393*G_3-64*G_254*G_3+48*zeta_2*G_33-24*zeta_2*G_55+12*zeta_2*G_42+128*G_252*G_3;
    ex J_4_0 = 1;
    ex J_4_1 = 2*I*Pi;
    ex J_4_2 = -11*zeta_2;
    ex J_4_3 = numeric(-26,3)*zeta_3-I*pow(Pi,3);
    ex J_4_4 = numeric(79,4)*zeta_4+I*numeric(-52,3)*Pi*zeta_3;
    ex J_5_0 = 0;
    ex J_5_1 = -4*G_5;
    ex J_5_2 = 6*G_59+16*G_55+6*G_58-26*G_57+24*G_35+8*G_5*G_3-16*G_5*L_ztilde1;
    ex J_5_3 = -24*G_409-24*G_408+36*G_407-24*G_405-24*G_403-24*G_402-24*G_399+36*G_401+42*G_397-130*G_395+104*G_393-32*G_5*pow(L_ztilde1,2)-36*G_267-36*G_268-12*zeta_2*G_5-12*G_59*G_3-12*G_58*G_3+156*G_266-96*G_264-144*G_254-24*G_384+128*G_383-64*G_381+24*G_374+52*G_57*G_3+24*G_373-24*G_372-48*G_35*G_3-32*G_55*G_3-16*G_5*G_42-24*G_385+(64*G_55-104*G_57+24*G_58+32*G_5*G_3+24*G_59+96*G_35)*L_ztilde1+42*G_396;
    ex J_5_4 = -96*G_1660-96*G_1661+144*G_1659+96*G_1782-96*G_1656-96*G_1657-96*G_1658+144*G_1655+120*G_1653-96*G_1654+96*G_1781+96*G_1650-168*G_1651+120*G_1652+96*G_1647-96*G_1648-96*G_1649+48*G_1646+48*G_1645-48*G_1644+96*G_1701-144*G_1780-144*G_1784+96*G_1785+96*G_1786-108*G_1778+96*G_1779+96*G_1769-144*G_1770+96*G_1771+96*G_1772-144*G_1775+180*G_1776-108*G_1777-72*G_1768+96*G_1763+72*G_1766-72*G_1767+96*G_1762+864*G_1265+96*G_1760-144*G_1761-108*G_1754-108*G_1755+96*G_1756-144*G_1757+96*G_1758+96*G_1759+180*G_1753+96*G_1748+96*G_1749-144*G_1752-144*G_1747+72*G_1743-72*G_1744-72*G_1745+96*G_1746-168*G_1736-168*G_1737+252*G_1738-168*G_1739-168*G_1740-416*G_1723+592*G_1724-168*G_1725-168*G_1726+520*G_1729-590*G_1730+222*G_1731+222*G_1732-168*G_1733+252*G_1734-168*G_1735-168*G_1720+168*G_1721+168*G_1722+144*G_1300-144*G_1301-144*G_1302+384*G_1303-768*G_1304-252*G_1311-252*G_1312+144*G_1313-216*G_1314+144*G_1315+144*G_1316+144*G_1317-216*G_1318+144*G_1319+144*G_1320+24*zeta_2*G_5*G_3+576*G_1270-936*G_1271+216*G_1272+216*G_1273+780*G_1310+48*G_399*G_3+48*G_405*G_3-72*G_401*G_3+72*zeta_2*G_35-204*G_1693+96*G_1694-144*G_1695+96*G_1696+96*G_1697+96*G_1698-144*G_1699+96*G_1700-72*G_407*G_3-624*G_1309+144*G_1306+numeric(32,3)*zeta_3*G_5+numeric(-128,3)*G_5*pow(L_ztilde1,3)+(48*G_59+192*G_35+48*G_58-208*G_57+128*G_55+64*G_5*G_3)*pow(L_ztilde1,2)+144*G_1305-512*G_1690+676*G_1691-204*G_1692+256*G_1684-656*G_1685+96*G_1686+96*G_1687+24*G_59*G_42+96*G_1681-96*G_1682-96*G_1683+24*G_58*G_42+18*zeta_2*G_59+18*zeta_2*G_58-48*G_374*G_3-78*zeta_2*G_57+260*G_395*G_3+48*G_385*G_3+48*G_384*G_3+72*G_268*G_3-84*G_397*G_3-84*G_396*G_3-48*G_373*G_3+48*G_409*G_3+48*G_408*G_3+48*G_403*G_3+48*G_402*G_3+48*G_372*G_3+72*G_267*G_3+96*G_35*G_42+64*G_55*G_42-104*G_57*G_42+32*G_5*G_308+192*G_264*G_3-312*G_266*G_3+128*G_381*G_3-256*G_383*G_3-208*G_393*G_3+288*G_254*G_3+48*zeta_2*G_55+(-96*G_409-96*G_408+144*G_407-96*G_405-96*G_403-96*G_402-96*G_399+144*G_401+168*G_397-520*G_395+416*G_393-144*G_267-144*G_268-48*zeta_2*G_5-48*G_59*G_3-48*G_58*G_3+624*G_266-384*G_264-576*G_254-96*G_384+512*G_383-256*G_381+96*G_374+208*G_57*G_3+96*G_373-96*G_372-192*G_35*G_3-128*G_55*G_3-64*G_5*G_42-96*G_385+168*G_396)*L_ztilde1+96*G_1783;
    ex J_6_0 = numeric(-1,4);
    ex J_6_1 = I*numeric(-1,2)*Pi+G_7+G_8-G_5;
    ex J_6_2 = -G_4*G_3-G_11*G_3-2*I*Pi*G_6+2*I*Pi*G_2-I*Pi*G_11-I*Pi*G_4+(-4*G_2-2*G_3+2*G_11+4*G_6+2*G_4)*L_ztilde1+numeric(11,4)*zeta_2+I*Pi*G_3+2*I*Pi*G_8+2*I*Pi*G_7-2*I*Pi*G_5+2*G_14-4*G_16-6*G_15+6*G_17-2*G_35+4*G_33+6*G_18+G_42-2*G_45+G_47-2*G_64+G_59+G_58-G_57-4*G_70+4*G_69-4*G_71+2*G_2*G_3-4*G_81-4*G_80+4*G_79-2*G_107+G_109;
    ex J_6_3 = 3*G_620-6*G_618+G_110*G_3-3*G_118*G_3+6*G_117*G_3+6*G_87*G_3-3*G_124*G_3-G_62*G_3+6*I*Pi*G_87-I*Pi*G_109+6*I*Pi*G_97-6*G_630+G_46*G_3-2*G_4*G_14+G_52*G_3-4*G_409+3*G_12*G_42-3*G_98*G_3+7*zeta_2*G_4+6*G_12*G_14-12*G_12*G_16+6*G_23*G_3+I*Pi*G_46+6*G_632+6*G_631-4*G_408+2*G_107*G_3-6*G_12*G_64+I*Pi*G_48+G_48*G_3-12*G_1*G_16+3*G_10*G_42+I*Pi*G_108+I*Pi*G_114+I*Pi*G_52+I*Pi*G_110+I*Pi*G_111+I*Pi*G_49+4*G_407+6*G_643+6*G_213+6*G_642-12*G_641+12*G_639-3*G_215-6*G_645-3*G_209+6*G_1*G_14-4*G_296+2*G_11*G_64+4*G_11*G_16+9*G_203-6*G_204-6*G_205-2*G_11*G_14+6*G_207-6*G_201-3*G_104*G_3+3*G_197-3*G_119*G_3-3*G_30*G_3+3*G_647-6*G_195+4*G_4*G_16-3*G_99*G_3-4*G_403-3*G_88*G_3+8*G_294+6*G_193-3*G_24*G_3+6*G_192-3*G_47*G_3-12*G_191+4*G_34*G_3-6*G_654-3*G_94*G_3+9*G_653+4*I*Pi*G_34-2*I*Pi*G_45-6*G_651-3*G_89*G_3-4*G_402-2*I*Pi*G_107+4*I*Pi*G_40-2*I*Pi*G_64+4*I*Pi*G_65+4*I*Pi*G_43-12*I*Pi*G_16+6*I*Pi*G_14-2*I*Pi*G_42+12*G_189-8*I*Pi*G_33-6*I*Pi*G_9*G_6-6*G_655-6*G_180+6*G_181+6*G_182+4*G_40*G_3-G_56*G_3-6*I*Pi*G_10*G_6+3*I*Pi*G_10*G_3+3*I*Pi*G_9*G_3+G_114*G_3+G_108*G_3+2*G_4*G_64+7*zeta_2*G_11+6*G_657+4*G_401+3*G_26*G_3+16*G_477-3*G_659+16*G_478-24*G_160-16*G_476+30*G_158+G_397-24*G_159+6*G_663+8*G_555-16*G_539+16*G_540+16*G_541+3*G_683-6*G_681-3*G_665-16*G_513+8*G_515+8*G_519-4*G_521+4*G_527-4*G_528-4*G_529-16*G_533+16*G_534+16*G_535+24*G_504-24*G_505-24*G_506-12*G_156+G_111*G_3+16*G_472+4*G_78*G_3+4*G_74*G_3+4*G_68*G_3-8*G_8*G_14+16*G_8*G_16+I*numeric(1,4)*pow(Pi,3)+8*G_492-4*G_494-24*G_154-24*G_153+30*G_152+16*G_471+8*G_278-G_395-G_707+2*G_705+2*G_703+2*G_702-4*G_701+4*G_699-12*G_150-6*G_711+numeric(13,6)*zeta_3+8*G_149+3*G_91*G_3-12*G_9*G_16-8*G_148+6*G_569+4*G_84*G_3-6*G_9*G_64-6*G_10*G_64-G_714+4*G_713+6*G_10*G_14-12*G_10*G_16+6*G_9*G_14+3*G_100*G_3+3*G_101*G_3+3*G_90*G_3-G_715+18*G_146-16*G_470-16*G_276+18*G_145-24*G_144+2*G_45*G_3+2*G_717+G_49*G_3+8*G_272+(-6*G_10*G_3+12*G_1*G_6+12*G_12*G_6-4*G_4*G_6-2*G_4*G_3+12*G_9*G_6+12*G_10*G_6-4*G_11*G_6-2*G_11*G_3-6*G_1*G_3-6*G_12*G_3-6*G_9*G_3+8*G_8*G_3+8*G_7*G_3-16*G_8*G_6-16*G_7*G_6-2*G_5*G_3-4*G_14+8*G_16-12*G_15+12*G_17+16*G_37+16*G_36-24*G_35-8*G_34+32*G_33+6*G_30-6*G_27-6*G_26+6*G_25+6*G_24-12*G_23+12*G_18+4*G_5*G_6-8*G_40-16*G_2*G_6-8*G_43+8*G_42-4*G_45-2*G_46+6*G_47-2*G_48-4*G_64+2*G_62+2*G_56-4*G_55-2*G_52-2*G_49-8*G_65-8*G_68+16*G_67+16*G_2*G_3-8*G_74+16*G_77-12*G_87-8*G_84-8*G_78-6*G_91-6*G_90+6*G_89+6*G_88-6*G_100+6*G_99+6*G_98-12*G_97+6*G_94+6*G_104-6*G_101-4*G_107-2*G_108+6*G_109-2*G_110+6*G_124-6*G_121-6*G_120+6*G_119+6*G_118-12*G_117-2*G_114-2*G_111)*L_ztilde1+8*G_141-G_719+12*G_142-2*G_140-12*G_139+G_11*G_42-12*G_138+3*G_27*G_3-4*G_465+3*G_120*G_3+12*G_137+3*G_121*G_3-4*G_466+2*G_723-G_725+6*G_97*G_3+3*G_1*G_42+2*I*Pi*G_11*G_6+8*I*Pi*G_2*G_6-I*Pi*G_11*G_3-4*I*Pi*G_2*G_3+I*Pi*G_5*G_3-I*Pi*G_4*G_3+2*I*Pi*G_4*G_6+14*G_267+14*G_268-G_743+2*G_741+4*G_464-12*G_764+12*G_762+6*G_755+6*G_754-6*G_753+6*G_766+6*G_765-6*G_18*G_3-6*G_17*G_3+11*zeta_2*G_5-4*G_8*G_42-4*G_7*G_42-8*G_77*G_3-8*G_67*G_3-11*zeta_2*G_8-11*zeta_2*G_7-8*G_37*G_3-8*G_36*G_3+6*G_15*G_3+9*G_590-6*G_591-6*G_592+6*G_594-3*G_596+6*G_600-3*G_602+6*G_580-6*G_582+3*G_584-6*G_588-26*G_266+24*G_264+3*G_770-6*G_768+6*G_579-12*G_578+8*G_8*G_64-8*G_7*G_14+16*G_7*G_16+8*G_7*G_64+12*G_576+3*I*Pi*G_1*G_3+3*I*Pi*G_12*G_3-2*I*Pi*G_5*G_6-6*I*Pi*G_12*G_6-6*I*Pi*G_1*G_6+8*I*Pi*G_7*G_6+8*I*Pi*G_8*G_6-4*I*Pi*G_8*G_3-4*I*Pi*G_7*G_3+9*G_776-6*G_774-6*G_777+G_389+8*G_456-2*G_387-6*G_778-4*G_458-16*G_450+6*G_780+8*G_452-3*G_788+6*G_786-3*G_782-G_344+G_4*G_42-32*G_252+32*G_254-16*G_255-16*G_256+8*G_258-4*G_260-12*G_245+2*G_342-2*G_383+12*G_243-12*G_244+4*G_381-24*G_443+(4*G_11+8*G_6+4*G_4-4*G_3-8*G_2)*pow(L_ztilde1,2)-3*G_109*G_3-24*G_442+3*I*Pi*G_27+3*I*Pi*G_100-I*Pi*G_47+2*I*Pi*G_55-8*I*Pi*G_80-8*I*Pi*G_67-8*I*Pi*G_71-8*I*Pi*G_70-8*I*Pi*G_37-8*I*Pi*G_36-8*I*Pi*G_77-8*I*Pi*G_81+4*I*Pi*G_84+4*I*Pi*G_78+4*I*Pi*G_74+4*I*Pi*G_68+8*I*Pi*G_35+8*I*Pi*G_79+8*I*Pi*G_69-2*I*Pi*G_57+6*I*Pi*G_18-6*I*Pi*G_15+6*I*Pi*G_17-I*Pi*G_56+24*G_441-6*G_804+3*G_806-G_338+6*G_374+2*G_336+6*G_373-G_334-6*G_372+3*G_233+4*G_439-6*G_231-3*I*Pi*G_25+2*I*Pi*G_58+2*I*Pi*G_59-3*I*Pi*G_119-3*I*Pi*G_30+3*I*Pi*G_101+3*I*Pi*G_91+3*I*Pi*G_90-3*I*Pi*G_124-3*I*Pi*G_24-3*I*Pi*G_104-3*I*Pi*G_99+3*I*Pi*G_121+3*I*Pi*G_120+6*I*Pi*G_23+3*I*Pi*G_26-3*I*Pi*G_89-3*I*Pi*G_94-I*Pi*G_62-3*I*Pi*G_98-3*I*Pi*G_118+6*I*Pi*G_117-3*I*Pi*G_88-G_333+2*G_437-6*G_330+4*G_332-4*G_557-4*G_435+8*G_436-G_326+2*G_322+2*G_324+G_425+4*G_318-4*G_320+2*G_321-2*G_423-6*G_567-G_362+8*G_2*G_64+14*zeta_2*G_6-14*zeta_2*G_2+2*G_5*G_14-4*G_5*G_16-2*G_5*G_64+4*G_310+12*G_35*G_3+2*G_55*G_3-8*G_2*G_42+G_5*G_42-8*G_2*G_14+16*G_2*G_16-16*G_33*G_3-7*zeta_2*G_3+8*G_307-4*G_308-4*G_306+2*G_360+24*G_129-32*G_128-24*G_127+16*G_126+24*G_130+6*G_568-16*G_270+G_396-6*G_1*G_64-3*G_25*G_3+3*G_9*G_42;
    ex J_6_4 = -6*G_1669-24*G_9*G_148-12*G_9*G_435+24*G_9*G_149+24*G_9*G_436+12*G_9*G_439+4*G_2815-2*G_2773+48*I*Pi*G_2*G_16+8*I*Pi*G_2*G_64+6*G_183*G_3+9*G_2668+12*G_1*G_439-3*G_1165+24*G_2264+6*G_225*G_3-24*G_2263-24*G_2262+48*G_2261-48*G_2260-24*G_2259-24*G_2258+24*G_2257-12*G_2256+24*G_2255+12*G_2254-24*G_2253+6*G_237*G_3-G_114*G_42-G_52*G_42+6*G_756*G_3-3*G_353*G_3-8*G_2814+I*numeric(13,3)*Pi*zeta_3+24*G_1*G_436-2*G_2772+4*G_2770+12*G_1907-6*I*Pi*G_28*G_6-6*I*Pi*G_115*G_6-6*I*Pi*G_106*G_6+24*G_1*G_149-2*G_2771+24*G_1110-96*G_12*G_128+24*G_1109-21*zeta_2*G_1*G_3-36*G_2267+24*G_2266-24*G_12*G_148-12*G_12*G_435+24*G_12*G_149+24*G_12*G_436-12*G_2265-6*G_2667+3*I*Pi*G_60*G_3+24*G_963+12*G_12*G_439+48*G_1*G_126-96*G_1*G_128-24*G_1*G_148-12*G_1*G_435+6*G_792*G_3+18*I*Pi*G_10*G_14-36*I*Pi*G_10*G_16-36*I*Pi*G_9*G_16+18*I*Pi*G_9*G_14-6*I*Pi*G_29*G_6+12*I*Pi*G_9*G_65-21*zeta_2*G_12*G_3-6*I*Pi*G_123*G_6+12*I*Pi*G_10*G_65+3*G_241*G_3+24*G_962+48*G_12*G_126-6*I*Pi*G_122*G_6+4*I*Pi*G_111*G_6+4*G_2768-39*G_1108-48*G_961+6*G_798*G_3+6*G_219*G_3-3*G_1083+6*G_1084-4*G_2769+6*G_612*G_3+6*G_624*G_3-6*I*Pi*G_51*G_6-12*I*Pi*G_23*G_3-12*I*Pi*G_117*G_3+3*I*Pi*G_44*G_3+3*I*Pi*G_53*G_3-6*I*Pi*G_54*G_6+24*I*Pi*G_32*G_6-6*I*Pi*G_63*G_6-3*I*Pi*G_24*G_3-3*I*Pi*G_124*G_3-I*Pi*G_62*G_3+12*I*Pi*G_1*G_65+12*I*Pi*G_100*G_6-3*I*Pi*G_94*G_3+12*I*Pi*G_26*G_6+12*I*Pi*G_27*G_6+12*I*Pi*G_120*G_6-6*I*Pi*G_50*G_6+3*I*Pi*G_63*G_3+3*I*Pi*G_54*G_3+3*I*Pi*G_95*G_3+3*I*Pi*G_86*G_3-7*I*Pi*G_47*G_3-3*I*Pi*G_88*G_3+6*I*Pi*G_24*G_6+6*I*Pi*G_30*G_6+6*I*Pi*G_118*G_6+3*I*Pi*G_125*G_3+3*I*Pi*G_96*G_3+2*I*Pi*G_56*G_6+12*I*Pi*G_12*G_65-6*I*Pi*G_92*G_6-4*G_460*G_3-4*G_459*G_3+4*G_404*G_3+4*G_410*G_3+4*G_406*G_3-16*G_8*G_439+16*G_7*G_435-32*G_7*G_149-32*G_7*G_436-16*G_7*G_439+32*G_77*G_14-64*G_77*G_16-32*G_77*G_64+32*G_67*G_14-64*G_67*G_16-32*G_67*G_64-12*G_603*G_3-3*G_226*G_3-3*G_230*G_3+12*G_2273+3*G_814*G_3-24*G_2272+3*G_760*G_3+3*I*Pi*G_113*G_3+3*I*Pi*G_112*G_3+12*G_2271+3*G_813*G_3+3*G_222*G_3+3*G_223*G_3+48*G_960+3*G_759*G_3+6*G_606*G_3-24*G_2270+6*G_633*G_3+3*G_229*G_3+24*G_2269-3*G_694*G_3-8*G_2765+3*G_228*G_3-8*G_2766-6*I*Pi*G_103*G_6+6*G_687*G_3-21*zeta_2*G_9*G_3-12*G_2092+96*G_2093+24*G_2268+6*G_1667+6*G_1668-21*zeta_2*G_10*G_3+24*G_1105-18*G_1080+4*I*Pi*G_110*G_6+3*G_2666+24*G_1106-8*G_2767+12*G_1081-6*I*Pi*G_102*G_6-3*G_1082+30*G_1107+3*I*Pi*G_106*G_3+42*zeta_2*G_9*G_6+42*zeta_2*G_10*G_6+42*zeta_2*G_12*G_6+42*zeta_2*G_1*G_6+16*G_2764-12*G_604*G_3-12*G_783*G_3-6*G_1163-12*G_217*G_3-12*G_216*G_3-12*G_211*G_3-8*G_59*G_14+16*G_59*G_16+8*G_59*G_64-8*G_58*G_14+16*G_58*G_16+8*G_58*G_64+32*G_37*G_14-64*G_37*G_16-32*G_37*G_64+32*G_36*G_14+6*G_1164-16*G_2763+3*I*Pi*G_115*G_3-6*I*Pi*G_10*G_64-3*G_1079+24*G_2274-12*G_210*G_3+24*G_1905-24*G_1906-6*G_2665-12*G_660*G_3-8*G_2813-16*G_2276-14*zeta_2*G_11*G_6-12*G_790*G_3+12*G_554*G_3-8*G_2762-12*G_789*G_3-12*G_784*G_3-39*G_1104-12*G_2275-14*zeta_2*G_4*G_6+6*G_1078+6*G_2664+4*I*Pi*G_34*G_3+4*I*Pi*G_40*G_3-2*I*Pi*G_108*G_6-8*G_2761-12*G_1666-2*I*Pi*G_52*G_6-2*I*Pi*G_46*G_6-2*I*Pi*G_114*G_6-6*G_1162-12*G_667*G_3+6*G_1663+6*G_1664+12*G_1665-12*G_666*G_3+9*G_1161-12*G_661*G_3+16*G_2812-24*G_663*G_3-6*G_1662+16*G_2758-I*Pi*G_365-I*Pi*G_710+6*G_1077+8*I*Pi*G_258+8*I*Pi*G_294+8*I*Pi*G_699+8*I*Pi*G_318-8*I*Pi*G_438+4*I*Pi*G_308+32*I*Pi*G_252-8*I*Pi*G_309+4*I*Pi*G_437+24*I*Pi*G_307-16*G_2759-24*G_594*G_3-24*G_600*G_3-12*G_598*G_3-64*G_2234-64*G_2235-32*G_2236+16*G_2237+24*G_2238-24*G_2239-12*I*Pi*G_140+24*I*Pi*G_436+24*I*Pi*G_149-12*I*Pi*G_435-24*G_2240-48*G_2241+48*G_2242-24*G_2243-24*G_2244+24*G_2245-12*G_2246+24*G_2247-36*G_2248+24*G_2249+24*G_2250-12*G_597*G_3-8*I*Pi*G_440+4*I*Pi*G_310+4*I*Pi*G_439-24*G_2251-12*I*Pi*G_306+36*I*Pi*G_126-72*I*Pi*G_128-8*I*Pi*G_311+24*I*Pi*G_141+16*G_2760-12*I*Pi*G_148+24*G_2282-9*G_202*G_3+21*G_2650+15*G_25*G_42+3*G_125*G_42+3*G_621*G_3-4*I*Pi*G_263-4*I*Pi*G_299-4*I*Pi*G_259-4*I*Pi*G_704-16*I*Pi*G_257-4*I*Pi*G_11*G_65-4*I*Pi*G_4*G_65+3*G_586*G_3-24*G_1660-24*G_1661-16*I*Pi*G_253-I*Pi*G_746+6*G_214*G_3+21*G_2651+24*G_959+6*G_212*G_3+16*G_2757+4*G_2281+3*G_585*G_3-24*G_2652+3*G_622*G_3+6*G_787*G_3+6*G_785*G_3-8*G_2280+6*G_781*G_3+6*G_218*G_3+3*G_198*G_3+6*G_658*G_3+12*G_2653+6*G_791*G_3-G_108*G_42-8*G_2279-G_46*G_42-7*zeta_2*G_111+3*G_199*G_3-24*G_2654+3*G_234*G_3-3*G_359*G_3+3*G_235*G_3-8*G_2278-24*G_213*G_3-24*G_207*G_3+12*G_2655+3*G_771*G_3-24*G_780*G_3-24*G_786*G_3+16*G_2277-24*G_657*G_3-I*Pi*G_742-I*Pi*G_325-I*Pi*G_706-I*Pi*G_361-I*Pi*G_329+30*G_1103-16*G_2283-3*G_430*G_3+3*G_29*G_42+36*G_2648-6*G_1160-9*G_332*G_3-7*zeta_2*G_49+3*G_28*G_42-4*I*Pi*G_700-4*I*Pi*G_323+2*I*Pi*G_360+3*G_116*G_42-7*zeta_2*G_110+24*G_958-9*G_713*G_3-7*zeta_2*G_48+3*G_30*G_42-12*G_2996+6*G_662*G_3-39*G_2649+6*G_1076+2*I*Pi*G_705+2*I*Pi*G_741+2*I*Pi*G_324-4*I*Pi*G_319-4*I*Pi*G_295-24*G_2645-3*G_380*G_3-3*G_431*G_3+12*G_2646-6*I*Pi*G_4*G_14-28*G_2756+12*I*Pi*G_4*G_16-6*I*Pi*G_11*G_14+12*I*Pi*G_11*G_16+30*G_1659-3*G_419*G_3+12*G_577*G_3+12*G_640*G_3+12*G_767*G_3+12*G_194*G_3+12*G_19*G_42+12*G_20*G_42+12*G_21*G_42+12*G_13*G_42+12*G_147*G_3+12*G_143*G_3-3*G_422*G_3-6*G_2647-3*G_418*G_3-16*G_2811-3*G_434*G_3+12*G_550*G_3+12*G_566*G_3+12*G_562*G_3+12*G_512*G_3+12*G_508*G_3+12*G_485*G_3+12*G_481*G_3-16*G_542*G_3-16*G_538*G_3+3*G_22*G_42+48*G_2643-3*G_376*G_3+12*G_1074+16*G_1782-12*G_1075+24*G_85*G_64-16*G_455*G_3-16*G_451*G_3+16*G_8*G_435-32*G_8*G_149-32*G_8*G_436-64*G_36*G_16-32*G_36*G_64+12*G_548*G_3+12*G_544*G_3+4*G_2284+2*I*Pi*G_4*G_42+2*I*Pi*G_4*G_64+2*I*Pi*G_11*G_42+12*G_284*G_3-24*G_2089+12*G_2090+24*G_2091-24*G_2644+24*G_2755-3*G_377*G_3+3*G_369*G_3+4*G_2285+12*G_302*G_3-18*G_2640+6*G_675*G_3-I*Pi*G_425-33*G_1102+12*G_290*G_3-18*G_2641-24*G_1656+12*G_293*G_3-8*G_2753+12*G_289*G_3-6*G_2810-48*G_2642+3*G_801*G_3-24*G_1657-12*G_1658+4*G_2754+I*Pi*G_114*G_3+12*G_287*G_3+12*G_283*G_3+I*Pi*G_108*G_3+3*G_31*G_42-42*G_1099+6*G_2663-16*G_2751-6*G_2638+3*G_351*G_3+54*G_1100+18*G_2639-33*G_1101-16*G_2752+4*G_400*G_3-16*G_281*G_3-16*G_277*G_3-16*G_275*G_3-16*G_271*G_3-32*G_2222+16*G_2223-16*G_2225+16*G_2226+16*G_2227+3*G_358*G_3+64*G_2229-64*G_2230-64*G_2231+64*G_2233-6*G_2809+3*G_357*G_3+3*G_370*G_3+12*G_247*G_3+12*G_2634+3*G_316*G_3+24*G_1072+9*G_1098+6*G_1088+3*G_2749+3*G_750*G_3-24*G_2635+3*G_1159+12*G_2636-24*G_957+3*G_697*G_3+3*G_696*G_3+12*G_2637+30*G_1655+12*G_305*G_3+24*G_2085+24*G_2086+12*G_301*G_3-12*G_1073-24*G_2087+12*G_2088+3*G_352*G_3+16*G_2750+4*G_2824-I*Pi*G_713+6*G_601*G_3-24*G_1071-18*G_1097-12*G_2662+6*G_599*G_3+3*G_315*G_3-12*G_956+12*G_248*G_3+21*G_2632+12*G_251*G_3-3*G_2747-6*G_2748-8*G_2286-I*Pi*G_744-I*Pi*G_745-24*I*Pi*G_639-24*G_2633+6*G_2808+(-12*G_10*G_3+24*G_1*G_6+24*G_12*G_6-8*G_4*G_6-4*G_4*G_3+24*G_9*G_6+24*G_10*G_6-8*G_11*G_6-4*G_11*G_3-12*G_1*G_3-12*G_12*G_3-12*G_9*G_3+16*G_8*G_3+16*G_7*G_3-32*G_8*G_6-32*G_7*G_6-4*G_5*G_3-8*G_14+16*G_16-24*G_15+24*G_17+32*G_37+32*G_36-48*G_35-16*G_34+64*G_33+12*G_30-12*G_27-12*G_26+12*G_25+12*G_24-24*G_23+24*G_18+8*G_5*G_6-16*G_40-32*G_2*G_6-16*G_43+16*G_42-8*G_45-4*G_46+12*G_47-4*G_48-8*G_64+4*G_62+4*G_56-8*G_55-4*G_52-4*G_49-16*G_65-16*G_68+32*G_67+32*G_2*G_3-16*G_74+32*G_77-24*G_87-16*G_84-16*G_78-12*G_91-12*G_90+12*G_89+12*G_88-12*G_100+12*G_99+12*G_98-24*G_97+12*G_94+12*G_104-12*G_101-8*G_107-4*G_108+12*G_109-4*G_110+12*G_124-12*G_121-12*G_120+12*G_119+12*G_118-24*G_117-4*G_114-4*G_111)*pow(L_ztilde1,2)-9*G_656*G_3+21*G_2631+4*G_2287-3*G_2745+6*G_2746+6*G_605*G_3+I*Pi*G_52*G_3+I*Pi*G_46*G_3+6*G_729*G_3+6*G_595*G_3+6*G_668*G_3+6*G_664*G_3-39*G_2630+30*G_1096+24*G_955+6*I*Pi*G_693+96*G_954-12*G_2082+24*G_2083-36*G_2084-32*G_2219-9*G_620*G_3+6*G_348*G_3-24*G_1070-3*G_412*G_3-3*G_355*G_3-8*G_2288+12*G_2627-7*G_2807+3*G_805*G_3+3*G_773*G_3+6*G_693*G_3+4*G_2825-12*G_447*G_3-64*G_8*G_126+8*G_8*G_140+128*G_8*G_128+32*G_8*G_148-8*G_8*G_437-12*G_483*G_3-12*G_490*G_3-12*G_489*G_3-12*G_502*G_3-12*G_501*G_3+6*G_2744-6*G_2628+6*G_747*G_3+36*G_2629+6*G_735*G_3+48*G_1069-24*G_2293-3*G_317*G_3-4*G_323*G_3+3*G_809*G_3-3*G_371*G_3+24*G_2292-3*G_367*G_3-3*G_416*G_3+G_388*G_3+4*G_2291-3*G_413*G_3+G_424*G_3+G_392*G_3+2*G_718*G_3-32*G_2213+6*I*Pi*G_747+6*I*Pi*G_735+3*I*Pi*G_622-3*G_389*G_3+16*G_2214-8*G_2290+2*G_387*G_3+12*G_296*G_3+3*G_200*G_3+3*G_769*G_3+3*G_236*G_3+3*G_232*G_3-9*G_197*G_3+2*G_728*G_3+2*G_724*G_3+36*G_1005-4*G_700*G_3-9*G_233*G_3-9*G_770*G_3-4*G_704*G_3+48*G_2624+96*G_953+4*I*Pi*G_45*G_3+4*G_2289-6*G_2742-9*G_683*G_3-24*G_2625-9*G_647*G_3-96*G_2215+96*G_2216+96*G_2217-9*G_806*G_3-9*G_584*G_3-6*G_2743+3*I*Pi*G_621+3*I*Pi*G_685+6*I*Pi*G_729+12*G_2661+64*G_2218-24*G_2626-18*G_2621-60*G_1094+2*G_337*G_3+3*zeta_3*G_11+30*G_1095+3*zeta_3*G_4+14*G_2806+7*zeta_2*G_62-18*G_2622+7*zeta_2*G_56-12*G_120*G_14-36*G_119*G_16+96*G_950-18*G_119*G_64-48*G_2623+48*G_951-24*G_117*G_14+18*G_119*G_14-4*G_319*G_3-120*G_952+6*G_2660-12*G_121*G_14+18*G_1653-12*G_1654-24*G_2294+16*G_1781+6*I*Pi*G_225+24*G_121*G_16+12*G_121*G_64+9*G_2619+18*G_2620+2*G_347*G_3+2*G_343*G_3+2*G_341*G_3+4*zeta_2*G_4*G_3-64*G_2208-12*G_12*G_308-120*G_948+24*G_120*G_16+24*G_2616-I*Pi*G_708+7*G_2820+12*G_120*G_64+24*G_2617+64*G_2210-64*G_2211-64*G_2212-4*I*Pi*G_11*G_43-4*I*Pi*G_4*G_43-8*I*Pi*G_107*G_6-6*G_1158+18*G_25*G_14-36*G_25*G_16-8*I*Pi*G_45*G_6+4*I*Pi*G_107*G_3-48*G_2295-18*G_25*G_64-18*G_2618+96*G_949+6*I*Pi*G_219-12*G_1*G_308+48*G_117*G_16+24*G_117*G_64-12*G_27*G_14+60*G_1093+6*G_93*G_14-8*I*Pi*G_40*G_6-12*G_93*G_16+24*G_23*G_64+64*G_2206-64*G_2207+48*G_23*G_16-39*G_2615-24*G_2297+6*G_92*G_14+12*G_1650-24*G_1651-12*G_92*G_16+4*zeta_2*G_11*G_3+18*G_1652-6*G_92*G_64-24*G_23*G_14-48*G_1068+48*G_2296-28*zeta_2*G_34-28*zeta_2*G_40-12*G_9*G_308-12*G_10*G_308-12*G_26*G_14+24*G_2612+24*G_27*G_16-12*G_1092+12*G_27*G_64-66*G_946+6*I*Pi*G_417-6*G_93*G_64+24*G_2613+12*G_1647-12*G_1648+30*G_2614+48*G_947-12*G_1649-39*G_2611+16*G_2200-16*G_2202-8*G_258*G_3+16*G_2203+16*G_2204+6*I*Pi*G_606+G_56*G_42+24*G_26*G_16+12*G_26*G_64+I*Pi*G_57*G_3-12*G_1091-24*G_1067+30*G_2610+12*G_260*G_3+6*G_2659+6*G_95*G_14-12*G_95*G_16+24*G_1646-6*G_95*G_64+6*G_86*G_14+G_62*G_42-8*G_294*G_3-24*G_2298+4*G_2804-60*G_895+4*G_2805+6*G_105*G_14-12*G_105*G_16-33*G_2609+3*G_686*G_3+54*G_2607+24*G_2299+6*G_102*G_14-12*G_102*G_16-6*G_102*G_64+6*G_103*G_14-12*G_103*G_16+24*G_1645-6*G_2658+6*I*Pi*G_612-6*G_103*G_64-33*G_2608-24*G_1004-42*G_2606+6*G_804*G_3+3*G_583*G_3+(numeric(16,3)*G_4+numeric(-16,3)*G_3+numeric(16,3)*G_11+numeric(32,3)*G_6+numeric(-32,3)*G_2)*pow(L_ztilde1,3)+4*I*Pi*G_701-12*G_2300+6*G_768*G_3-6*G_1642-6*G_2657+30*G_2603+6*G_1157+3*G_1643-24*G_1644-24*G_1066+102*G_896-18*G_2604+9*G_2605-7*G_2803-4*G_34*G_42-3*G_2596+12*G_2597+12*G_1154+24*G_2301-24*G_1002+3*G_623*G_3-12*G_2598-12*G_1155+12*G_1003+3*G_619*G_3-12*G_2599+6*G_1156+60*G_2600+3*G_587*G_3-60*G_2601+30*G_2602-4*G_40*G_42+32*I*Pi*G_453+32*I*Pi*G_517+32*I*Pi*G_516-4*I*Pi*G_558-4*I*Pi*G_523-4*I*Pi*G_522-3*I*Pi*G_614-4*I*Pi*G_298-4*I*Pi*G_297+6*I*Pi*G_237-14*I*Pi*G_330-12*I*Pi*G_250-12*I*Pi*G_249+6*I*Pi*G_429-12*I*Pi*G_303-12*I*Pi*G_286-4*I*Pi*G_261-3*I*Pi*G_608+6*I*Pi*G_624-12*I*Pi*G_291-12*I*Pi*G_304-12*I*Pi*G_285-12*I*Pi*G_292+6*I*Pi*G_183-4*I*Pi*G_262+12*I*Pi*G_209-12*I*Pi*G_211+3*I*Pi*G_583+3*I*Pi*G_587-3*I*Pi*G_758+6*I*Pi*G_348+3*I*Pi*G_801-3*I*Pi*G_812-3*I*Pi*G_635-3*I*Pi*G_185-3*I*Pi*G_572+12*G_1149-48*G_999-3*G_2594-6*G_1150-6*G_1151-12*G_86*G_16+24*G_1000+6*G_1152-6*G_86*G_64+6*G_2595+24*G_1001+6*G_1153-3*G_2590+3*G_646*G_3+6*G_2591-12*G_96*G_16-3*G_2592-6*G_96*G_64+6*G_96*G_14+6*G_2593+3*G_650*G_3-6*G_105*G_64+4*I*Pi*G_725+4*I*Pi*G_719+24*G_2048+3*G_682*G_3+48*G_998+6*G_122*G_14-36*G_2302+48*G_1065+6*I*Pi*G_669+24*G_100*G_16+12*G_2588+6*I*Pi*G_792+12*G_2995+6*G_645*G_3+24*G_2303+6*G_681*G_3-3*G_2589+6*G_582*G_3-3*G_313*G_3-21*G_653*G_3+6*G_123*G_14-12*G_123*G_16+7*G_712*G_3+36*G_578*G_3-12*G_122*G_16-6*G_122*G_64+12*G_100*G_64+6*G_125*G_14+24*G_2322-12*G_125*G_16+6*G_2584-6*G_125*G_64+6*G_116*G_14+6*G_2802+6*G_2320+6*G_2319-6*G_2318-12*G_116*G_16+36*G_2313+36*G_2312-36*G_2311-12*G_2310+24*G_2309+12*G_2308-24*G_2307+12*G_2306-24*G_2305+36*G_764*G_3+24*G_2304+24*G_2046-12*G_2047-6*G_116*G_64+36*G_191*G_3-24*G_2323-21*G_203*G_3-12*G_29*G_16+36*G_641*G_3-21*G_776*G_3+6*G_2583-12*G_82*G_42-12*G_83*G_42-6*G_123*G_64+7*G_335*G_3+24*G_2579-3*I*Pi*G_731+24*G_996-24*G_580*G_3-12*G_2580+15*G_591*G_3+12*G_2656+24*G_997+15*G_592*G_3+12*G_2581+6*G_618*G_3+3*G_772*G_3-24*G_2324+4*G_2801-3*I*Pi*G_737-3*I*Pi*G_749+3*G_807*G_3-12*G_2582-64*G_7*G_126+8*G_7*G_140+128*G_7*G_128+32*G_7*G_148-8*G_7*G_437-4*G_461*G_3-4*G_457*G_3-12*G_448*G_3-3*I*Pi*G_695+48*G_1063-48*G_1064+4*G_386*G_3-24*G_2578+4*G_382*G_3-24*G_579*G_3+24*G_2326-G_394*G_3+4*G_2800+24*G_2039-24*G_2040-24*G_642*G_3-G_365*G_3-24*G_2041-48*G_2042+48*G_2043-24*G_2044-24*G_2045-24*G_2327-12*G_101*G_14+24*G_101*G_16+12*G_101*G_64+3*G_684*G_3+3*G_685*G_3-24*G_97*G_14+48*G_97*G_16+10*zeta_2*G_47+8*zeta_2*G_107+10*zeta_2*G_109+24*G_32*G_64+48*G_32*G_16-24*G_32*G_14+24*G_97*G_64+24*G_41*G_64+48*G_41*G_16-24*G_41*G_14+24*G_39*G_64+48*G_39*G_16-24*G_39*G_14+3*G_795*G_3+3*G_796*G_3-G_706*G_3+18*G_99*G_14-G_710*G_3-36*G_99*G_16-18*G_99*G_64-G_742*G_3+24*G_90*G_16+12*G_90*G_64-7*zeta_2*G_114-7*zeta_2*G_108-7*zeta_2*G_52-7*zeta_2*G_46-G_746*G_3+12*G_1148+24*G_91*G_16+12*G_91*G_64+3*G_1633-6*G_1634-36*G_89*G_16-6*G_31*G_64-18*G_89*G_64+6*G_22*G_14-12*G_22*G_16-6*G_22*G_64-48*G_2575+9*G_1635+4*G_269*G_3-6*G_1636-6*G_1637+3*G_808*G_3+6*G_1638+3*G_648*G_3+3*G_649*G_3+4*G_265*G_3-16*G_257*G_3-16*G_253*G_3+6*G_31*G_14+48*G_2576-3*G_1639+18*G_89*G_14-12*G_31*G_16-G_398*G_3-6*G_29*G_64-24*G_2577-24*G_995+6*G_1086-12*G_90*G_14-6*G_1632-24*G_87*G_14+48*G_87*G_16+24*G_87*G_64-12*G_91*G_14+12*G_994-6*G_61*G_64-12*G_61*G_16+48*G_1062+6*G_61*G_14+24*G_2037-12*G_2038-24*I*Pi*G_549-9*I*Pi*G_775+3*I*Pi*G_760+12*I*Pi*G_602-12*I*Pi*G_579+12*I*Pi*G_782+3*I*Pi*G_690+3*I*Pi*G_637+3*I*Pi*G_636+12*I*Pi*G_659-12*G_100*G_14-24*G_2574-6*G_63*G_64-12*G_63*G_16+6*G_63*G_14+6*G_54*G_14-3*I*Pi*G_350-3*I*Pi*G_356-3*I*Pi*G_368-3*I*Pi*G_794+3*I*Pi*G_236-3*I*Pi*G_800-3*I*Pi*G_797-3*I*Pi*G_803-3*I*Pi*G_238-3*I*Pi*G_184+4*I*Pi*G_382+4*I*Pi*G_386-3*I*Pi*G_227-3*I*Pi*G_221-14*I*Pi*G_711+6*I*Pi*G_687+6*I*Pi*G_810+6*I*Pi*G_756+6*I*Pi*G_633+7*I*Pi*G_331+7*I*Pi*G_712-3*I*Pi*G_677-3*I*Pi*G_671-3*I*Pi*G_413+7*I*Pi*G_335-3*I*Pi*G_811+7*I*Pi*G_716+3*I*Pi*G_232+4*I*Pi*G_320+4*I*Pi*G_344+4*I*Pi*G_338-3*I*Pi*G_757-3*I*Pi*G_224-3*I*Pi*G_230+4*I*Pi*G_265+4*I*Pi*G_269+6*I*Pi*G_570-12*G_54*G_16-24*G_2573-48*G_2096+48*G_2097+48*G_2098+6*G_2330-6*G_2329-24*G_2328-6*G_54*G_64-12*G_547*G_3-12*G_546*G_3-12*G_553*G_3-12*G_552*G_3-12*G_565*G_3-24*G_2035+12*G_2036-48*G_2571+48*G_2572+24*G_38*G_64+48*G_38*G_16-24*G_38*G_14-G_361*G_3-4*G_524*G_3-4*G_520*G_3-4*G_497*G_3-4*G_493*G_3+6*G_2331+12*G_965-3*G_1087-G_329*G_3-48*G_762*G_3+6*G_1630+6*G_1631+9*G_1112+3*G_2347-6*G_2346-48*G_189*G_3-3*G_2345+6*G_2344-3*G_2343+6*G_2342-6*G_2341-6*G_2340+9*G_2339-6*G_2338+3*G_2337-6*G_2336+6*G_2335+6*G_2334-12*G_2333+12*G_2332-21*G_590*G_3+15*G_778*G_3-48*G_938+48*G_939+15*G_777*G_3-24*G_766*G_3+48*G_940+24*G_941-12*G_942-72*G_943-24*G_765*G_3+102*G_944+30*G_201*G_3-66*G_945+7*G_2819-6*I*Pi*G_1*G_64-2*I*Pi*G_49*G_3+24*I*Pi*G_39*G_6-36*I*Pi*G_1*G_16+4*I*Pi*G_49*G_6+24*I*Pi*G_38*G_6+3*I*Pi*G_50*G_3+9*I*Pi*G_25*G_3-6*I*Pi*G_96*G_6+24*I*Pi*G_41*G_6-6*I*Pi*G_105*G_6-2*I*Pi*G_48*G_3-6*I*Pi*G_22*G_6-6*I*Pi*G_31*G_6+4*I*Pi*G_5*G_65-4*I*Pi*G_55*G_3-2*I*Pi*G_5*G_42-2*I*Pi*G_57*G_6+8*I*Pi*G_55*G_6+4*I*Pi*G_5*G_43+8*I*Pi*G_35*G_6-24*I*Pi*G_19*G_6-12*I*Pi*G_18*G_3-12*I*Pi*G_15*G_3+24*I*Pi*G_17*G_6-24*I*Pi*G_13*G_6-24*I*Pi*G_21*G_6-24*I*Pi*G_20*G_6+15*G_204*G_3-12*G_1629-G_325*G_3-96*G_1877-48*G_1878+15*G_205*G_3-9*I*Pi*G_589-9*I*Pi*G_652-48*G_576*G_3-12*G_85*G_42-12*G_76*G_42-12*G_72*G_42-12*G_73*G_42-12*G_75*G_42-12*G_66*G_42+96*G_2352-96*G_2351-6*I*Pi*G_125*G_6-6*I*Pi*G_116*G_6-32*G_2199+30*G_588*G_3-24*G_192*G_3+7*G_331*G_3+9*G_2741-3*G_2994-2*G_1623+G_1624+15*G_654*G_3-6*G_112*G_64-6*G_1625+6*G_113*G_14-12*G_113*G_16-6*G_113*G_64+6*G_115*G_14+30*G_651*G_3-48*G_639*G_3+6*G_112*G_14-3*G_1085+30*G_774*G_3+15*G_655*G_3+6*G_1626+6*G_1627-12*G_112*G_16-24*G_193*G_3+12*G_1628-48*G_2353-24*G_2075-24*G_2076-48*G_2077-3*G_749*G_3-84*G_1061-12*G_1901+24*G_1902-36*G_1903+24*G_1904-3*G_731*G_3-24*G_2033+12*G_2034-48*G_2354-24*G_643*G_3-12*G_115*G_16-4*I*Pi*G_703-3*G_695*G_3-3*G_737*G_3+24*G_2355+72*G_1060-24*G_993-12*G_1059-4*I*Pi*G_702-108*G_936+3*G_610*G_3-12*G_2356-24*G_1147-4*G_297*G_3-7*G_2799-4*G_262*G_3-12*G_992-4*I*Pi*G_723+12*G_1146-4*G_261*G_3+(-6*G_29*G_3+6*G_626+6*G_625-12*G_624-6*G_623-6*G_622-6*G_621+18*G_620-6*G_619-12*G_618+6*G_617-6*G_616-6*G_615+6*G_614-24*G_10*G_65+8*G_110*G_3-6*G_118*G_3+48*G_117*G_3+48*G_87*G_3-6*G_124*G_3-2*G_62*G_3+6*G_613-24*G_12*G_65+6*G_629-6*G_628-6*G_627-12*G_411+2*G_46*G_3+4*G_4*G_14+2*G_52*G_3-8*G_410+6*G_571+24*G_12*G_42-6*G_636+6*G_635-6*G_98*G_3+6*zeta_2*G_4-12*G_12*G_14+24*G_12*G_16+6*G_634+48*G_23*G_3-12*G_633-12*G_12*G_64+8*G_48*G_3+24*G_1*G_16+24*G_10*G_42-24*G_9*G_65+12*G_31*G_6+12*G_29*G_6-6*G_637+2*G_744-6*G_125*G_3-6*G_122*G_3-12*G_735-6*G_123*G_3+6*G_638-6*G_96*G_3+12*G_22*G_6+12*G_113*G_6+12*G_112*G_6+12*G_122*G_6+12*G_123*G_6+24*G_211+12*G_28*G_6-24*G_644-12*G_212+12*G_116*G_6+12*G_125*G_6+48*G_300-24*G_301+48*G_643+48*G_213+48*G_642-12*G_214-72*G_641-24*G_640+96*G_639-36*G_215-12*G_645+12*G_102*G_6-36*G_209-12*G_1*G_14+24*G_210+12*G_86*G_6-6*G_86*G_3+12*G_96*G_6+12*G_105*G_6-6*G_102*G_3-6*G_103*G_3+8*G_297-8*G_404+16*G_405+8*G_298+8*G_299-8*G_406+12*G_103*G_6-12*G_208-6*G_105*G_3-6*G_646-24*G_296+18*G_202+4*G_11*G_64-8*G_11*G_16+42*G_203-6*G_92*G_3-30*G_204-30*G_205+4*G_11*G_14-6*G_93*G_3+18*G_206+48*G_207+12*G_115*G_6-6*G_199-6*G_200-6*G_95*G_3-60*G_201-6*G_196-6*G_104*G_3-6*G_44*G_3+18*G_197-6*G_53*G_3-6*G_51*G_3-6*G_50*G_3-6*G_106*G_3-6*G_115*G_3-6*G_113*G_3-30*G_119*G_3-6*G_30*G_3+12*G_95*G_6+12*G_93*G_6+12*G_92*G_6+12*G_44*G_6-6*G_198+18*G_647+12*G_53*G_6+12*G_51*G_6+12*G_50*G_6+12*G_106*G_6-24*G_194-6*G_648-12*G_195-8*G_4*G_16+8*G_295+24*G_292-24*G_293-30*G_99*G_3-6*G_88*G_3+16*G_294-12*G_24*G_6+48*G_193-6*G_24*G_3+48*G_192-24*G_485-12*G_94*G_6-24*G_190+2*G_47*G_3-12*G_88*G_6-6*G_54*G_3+24*G_38*G_3+24*G_39*G_3+48*G_486-6*G_649-72*G_191+24*G_41*G_3-24*G_290+24*G_32*G_3-4*G_62*G_6-4*G_56*G_6+16*G_40*G_6+16*G_34*G_6-6*G_63*G_3-6*G_60*G_3-6*G_61*G_3+8*G_34*G_3+24*G_291-30*G_654-6*G_94*G_3+42*G_653+18*G_652-6*G_187-60*G_651-12*G_30*G_6+6*G_188-30*G_89*G_3-12*G_118*G_6-12*G_98*G_6-12*G_124*G_6-6*G_650+8*G_11*G_43+24*G_484+96*G_189-12*G_104*G_6+6*G_184+6*G_185-48*G_97*G_6-6*G_186+24*G_483-48*G_117*G_6-24*G_121*G_6-24*G_120*G_6-30*G_655+36*G_25*G_6-48*G_23*G_6-24*G_177-24*G_178+24*G_179-12*G_183+36*G_99*G_6+8*G_40*G_3-2*G_56*G_3-24*G_27*G_6-24*G_26*G_6+24*G_173-48*G_174-24*G_481+24*G_175-24*G_482+18*G_656+24*G_176-24*G_101*G_6-24*G_100*G_6+36*G_119*G_6+24*G_169+2*G_114*G_3+2*G_108*G_3-28*G_109*G_6+4*G_4*G_64-24*G_91*G_6+12*G_54*G_6-48*G_38*G_6-48*G_39*G_6+48*G_288-48*G_41*G_6-48*G_32*G_6+6*zeta_2*G_11+12*G_60*G_6-24*G_289+12*G_61*G_6+12*G_63*G_6+24*G_170+48*G_657+16*G_45*G_6-24*G_171-24*G_172+24*G_167+48*G_480-48*G_168+2*G_398+16*G_399-24*G_287-8*G_400-6*G_112*G_3-12*G_658+24*G_26*G_3+32*G_479+24*G_286-24*G_165-24*G_284+24*G_285-24*G_166+24*G_660-48*G_162-36*G_659+24*G_163-2*G_392+24*G_164+8*G_11*G_65+8*G_4*G_65+8*G_4*G_43-48*G_87*G_6-24*G_161-48*G_160+8*G_560+72*G_158+16*G_107*G_6+4*G_108*G_6-48*G_159+24*G_661-12*G_662+4*G_52*G_6+36*G_89*G_6+48*G_663+16*G_555+32*G_475-24*G_90*G_6+32*G_538+32*G_542+48*G_543-24*G_544-24*G_545+18*G_683-6*G_682-12*G_681+6*G_680-6*G_679-6*G_678+6*G_677+6*G_676-12*G_675+6*G_674-6*G_673-6*G_672+6*G_671+6*G_670-12*G_669-12*G_668+24*G_667+24*G_666-36*G_665-12*G_664-24*G_157-64*G_474-6*G_684+24*G_511-24*G_512-128*G_513+32*G_514+96*G_515-64*G_516-64*G_517+32*G_518+16*G_519+8*G_520-24*G_521+8*G_522+8*G_523+8*G_524+16*G_525-8*G_526-8*G_530-64*G_531+32*G_532+32*G_536-64*G_537-6*G_686-6*G_685+32*G_473-24*G_283-24*G_499-24*G_500+24*G_501+24*G_502-24*G_503+48*G_504-48*G_505-48*G_506+48*G_507-24*G_508-24*G_509+24*G_510-12*G_687+8*G_111*G_3-64*G_280+32*G_281+48*G_282-24*G_155+8*G_78*G_3+8*G_74*G_3+8*G_68*G_3+16*G_8*G_14-32*G_8*G_16-24*G_487-24*G_488+24*G_489+24*G_490-24*G_491+16*G_492+8*G_493-24*G_494+8*G_495+8*G_496+8*G_497+48*G_498-48*G_154-48*G_153-6*G_690+6*G_689+6*G_688-64*G_279-6*G_691+72*G_152-24*G_151+96*G_278+32*G_277+2*G_710+2*G_709+2*G_708-6*G_707+2*G_706+4*G_705+8*G_704+16*G_703+16*G_702-24*G_701+8*G_700+6*G_698-6*G_697-6*G_696+6*G_695+6*G_694-12*G_693+6*G_692+4*G_711+16*G_84*G_6+32*G_8*G_65+32*G_7*G_65+64*G_77*G_6+64*G_67*G_6-16*G_149+24*G_91*G_3+24*G_9*G_16-8*G_148+8*G_84*G_3-14*G_712-24*G_1*G_43-12*G_9*G_64-12*G_10*G_64-24*G_147-6*G_714+18*G_713-12*G_10*G_14-24*G_10*G_43-24*G_9*G_43+24*G_10*G_16-12*G_9*G_14-24*G_12*G_43+24*G_100*G_3+24*G_101*G_3+24*G_90*G_3-6*G_715+60*G_146+64*G_80*G_6+64*G_71*G_6+64*G_70*G_6-16*G_59*G_6-16*G_58*G_6+64*G_37*G_6+64*G_36*G_6-128*G_276+60*G_145+32*G_469-14*G_716-4*G_393+2*G_394-84*G_144+16*G_717+8*G_49*G_3-24*G_143+32*G_271+96*G_272-64*G_273-64*G_274+32*G_275-4*G_718-16*G_141-64*G_468-12*G_719+96*G_142-8*G_467+16*G_140-8*G_110*G_6-8*G_49*G_6-8*G_111*G_6+24*G_217-12*G_218-12*G_219+24*G_27*G_3-24*G_134+8*G_721-24*G_135+24*G_136+24*G_120*G_3+24*G_121*G_3+16*G_723+24*G_133-4*G_722+6*G_734-6*G_733-6*G_732+6*G_731+6*G_730-12*G_729-4*G_728+8*G_727-8*G_48*G_6+8*G_726-12*G_725-4*G_724-48*G_131+16*G_78*G_6+16*G_74*G_6+16*G_68*G_6+64*G_81*G_6+24*G_132+48*G_97*G_3+24*G_216+6*G_737+6*G_736+24*G_1*G_42+4*G_46*G_6+72*G_267+72*G_268+4*G_57*G_6-6*G_116*G_3-28*G_47*G_6+4*G_114*G_6-6*G_22*G_3-6*G_738-12*G_747+2*G_746+2*G_745-6*G_743+2*G_742+4*G_741+6*G_740-6*G_739+6*G_748-8*G_463-72*G_764-24*G_763+96*G_762+6*G_761-6*G_760+6*G_758+6*G_757-12*G_756+6*G_752-6*G_751-6*G_750+6*G_749+48*G_766+48*G_765+24*G_82*G_3+24*G_83*G_3+24*G_85*G_3+24*G_76*G_3+24*G_72*G_3+24*G_73*G_3+24*G_75*G_3+24*G_66*G_3-48*G_85*G_6-48*G_76*G_6-16*G_69*G_6-48*G_72*G_6-48*G_73*G_6-48*G_75*G_6-48*G_66*G_6-32*G_8*G_42-32*G_7*G_42+8*G_79*G_3-64*G_77*G_3+8*G_69*G_3-64*G_67*G_3+8*G_59*G_3+8*G_58*G_3-64*G_37*G_3-64*G_36*G_3-32*G_81*G_3-32*G_80*G_3-32*G_71*G_3-32*G_70*G_3+48*G_15*G_3+32*G_8*G_43+32*G_7*G_43+6*G_611-12*G_612-6*G_610-24*G_550+18*G_589+42*G_590-30*G_591-30*G_592+18*G_593+48*G_594-12*G_595-36*G_596+24*G_597+24*G_598-12*G_599+48*G_600-12*G_601-36*G_602+24*G_603+24*G_604-12*G_605-12*G_606+6*G_607+6*G_608-6*G_609+48*G_580-24*G_581-6*G_573-6*G_574-12*G_582-6*G_583+18*G_584-6*G_585-6*G_586-6*G_587-60*G_588-120*G_266+16*G_462-24*G_767-8*G_265+112*G_264+8*G_559-6*G_772-6*G_771+18*G_770-6*G_769-12*G_768+48*G_579-72*G_578-16*G_79*G_6+16*G_8*G_64+16*G_7*G_14-32*G_7*G_16+16*G_7*G_64+8*G_461+96*G_576-24*G_577-6*G_773+6*G_575+8*G_460+8*G_263+42*G_776+18*G_775-60*G_774+8*G_459-30*G_777-2*G_390-2*G_388+6*G_389-64*G_453-64*G_454+18*G_779+32*G_455-8*G_386+16*G_456+8*G_457-4*G_387-30*G_778-24*G_458-128*G_450+48*G_780+32*G_451+96*G_452-12*G_781+24*G_553-12*G_792-12*G_791+24*G_790+24*G_789-36*G_788-12*G_787+48*G_786-12*G_785+24*G_784+24*G_783-36*G_782+48*G_561-12*G_348+6*G_349+6*G_350-6*G_351-6*G_352+6*G_353-12*G_354-24*G_449-4*G_343-12*G_344+8*G_345+8*G_346-4*G_347-48*G_82*G_6-48*G_83*G_6-6*G_795+6*G_794+6*G_793-24*G_248+24*G_249+24*G_250-24*G_251-192*G_252+32*G_253+192*G_254-128*G_255-128*G_256+32*G_257+16*G_258+8*G_259-24*G_260+8*G_261+8*G_262+16*G_384+48*G_246-6*G_796-24*G_247+16*G_342-24*G_383+32*G_2*G_43+6*G_242+8*G_340-4*G_341+6*G_797-8*G_5*G_43-6*G_241+24*G_448-12*G_798+6*G_238+6*G_239+6*G_380+32*G_381-8*G_382-6*G_240+6*G_799-48*G_443+48*G_444-24*G_445-24*G_446+24*G_447+24*G_565+6*G_803-6*G_802-6*G_801+6*G_800+2*G_109*G_3-24*G_13*G_3-24*G_21*G_3-24*G_20*G_3-24*G_19*G_3-48*G_17*G_6-48*G_18*G_6-6*G_378-6*G_379-48*G_442-16*G_55*G_6+64*G_33*G_6-6*G_28*G_3+6*G_377+48*G_441-16*G_35*G_6+8*G_339-12*G_804+48*G_549+18*G_806+6*G_376-6*G_805-6*G_234-6*G_235-6*G_236-12*G_237-4*G_337-12*G_338-12*G_375-6*G_807+12*G_374+16*G_440-14*G_335+16*G_336-2*G_57*G_3-6*G_808+12*G_373-6*G_809-6*G_334+6*G_371-6*G_232-12*G_372+18*G_233-12*G_810+8*G_439+6*G_230+48*G_20*G_6+48*G_21*G_6+48*G_13*G_6-12*G_231-24*G_566+6*G_811-48*G_15*G_6+48*G_19*G_6-6*G_333+16*G_438-6*G_370+6*G_815-6*G_814-6*G_813+6*G_812-6*G_369+4*G_330-14*G_331+18*G_332-24*G_557+8*G_435-16*G_436-12*G_570-8*G_5*G_65+6*G_434+6*G_368-6*G_432+2*G_325-6*G_326+2*G_327-6*G_433+2*G_328+2*G_329+8*G_558+6*G_431+32*G_2*G_65+6*G_367+16*G_322-2*G_427-2*G_428+8*G_323-12*G_429+6*G_430+4*G_324+6*G_226+6*G_227-6*G_228-6*G_229-12*G_366-2*G_426+6*G_425-2*G_424+2*G_364+2*G_365+6*G_317+8*G_319-24*G_320+16*G_321-4*G_423+2*G_363-6*G_362-6*G_421+6*G_422-6*G_315-6*G_316-24*G_554+16*G_2*G_64+12*zeta_2*G_6-12*zeta_2*G_2-2*G_391-4*G_5*G_14+8*G_5*G_16-4*G_5*G_64+6*G_314-12*G_312+6*G_313+16*G_311+16*G_309+8*G_310+56*G_35*G_3+16*G_55*G_3-48*G_2*G_42+8*G_5*G_42+16*G_2*G_14-32*G_2*G_16-96*G_33*G_3-6*G_759-6*zeta_2*G_3-12*G_225-16*G_307-24*G_308+6*G_419-6*G_420+8*G_306+6*G_224-24*G_302+24*G_303+24*G_304-24*G_305+2*G_361+8*G_556+6*G_418+6*G_416-12*G_417-6*G_357-6*G_358+6*G_359+4*G_360-6*G_223+6*G_355-6*G_415+6*G_356-6*G_414+6*G_413+6*G_412+72*G_129+16*G_128-72*G_127-8*G_126+72*G_130+6*G_572+24*G_564-24*G_563+24*G_552-24*G_551+24*G_547+24*G_546-24*G_562-24*G_548+6*G_220+6*G_221-6*G_222+16*G_385+8*G_720-8*G_269-128*G_270-24*G_1*G_65-6*G_31*G_3-12*G_1*G_64-30*G_25*G_3+24*G_9*G_42)*L_ztilde1+72*G_2357-6*G_2740-4*G_299*G_3-4*G_295*G_3-6*G_115*G_64+3*G_2739-4*G_298*G_3-84*G_2358-3*G_350*G_3+G_390*G_3-4*I*Pi*G_717-4*I*Pi*G_459-24*I*Pi*G_443-24*I*Pi*G_442-12*I*Pi*G_502-12*I*Pi*G_501-12*I*Pi*G_448-12*I*Pi*G_447+12*I*Pi*G_482+12*I*Pi*G_488+12*I*Pi*G_500+2*I*Pi*G_393-8*I*Pi*G_381-12*I*Pi*G_133-12*I*Pi*G_164-12*I*Pi*G_170+24*I*Pi*G_243-32*I*Pi*G_254+32*I*Pi*G_256+32*I*Pi*G_255+32*I*Pi*G_276+32*I*Pi*G_270+32*I*Pi*G_280+32*I*Pi*G_279+32*I*Pi*G_531+32*I*Pi*G_537+32*I*Pi*G_513-12*I*Pi*G_176+12*I*Pi*G_157+12*I*Pi*G_161-6*I*Pi*G_372+6*I*Pi*G_373+6*I*Pi*G_374-24*I*Pi*G_244-24*I*Pi*G_245-6*I*Pi*G_144-24*I*Pi*G_142+12*I*Pi*G_129+12*I*Pi*G_130+12*I*Pi*G_151+12*I*Pi*G_155+24*I*Pi*G_131+12*I*Pi*G_166+12*I*Pi*G_171+12*I*Pi*G_172+12*I*Pi*G_165+G_391*G_3-I*Pi*G_709+96*G_1055-48*G_1056-48*G_1057+24*G_1058-96*G_1054+64*G_2195-32*G_2196+3*G_609*G_3-16*G_469*G_3-16*G_518*G_3+12*G_557*G_3-3*G_1167-108*G_935+48*G_2360-4*G_2797+12*I*Pi*G_763-4*I*Pi*G_336+12*I*Pi*G_182+12*I*Pi*G_215+3*I*Pi*G_586+3*I*Pi*G_655+12*I*Pi*G_190+32*I*Pi*G_450+32*I*Pi*G_468+32*I*Pi*G_534+32*I*Pi*G_478+32*I*Pi*G_477+32*I*Pi*G_472+4*I*Pi*G_404+4*I*Pi*G_410+4*I*Pi*G_406+4*I*Pi*G_400+18*I*Pi*G_651+3*I*Pi*G_591-3*I*Pi*G_380-3*I*Pi*G_434-4*I*Pi*G_322+3*I*Pi*G_592+3*I*Pi*G_585+3*I*Pi*G_649+3*I*Pi*G_648-4*I*Pi*G_342+18*I*Pi*G_588+3*I*Pi*G_654+12*I*Pi*G_581+12*I*Pi*G_754+18*I*Pi*G_774+18*I*Pi*G_201+3*I*Pi*G_573+12*I*Pi*G_755-9*I*Pi*G_656+3*I*Pi*G_574-24*I*Pi*G_561-24*I*Pi*G_507-24*I*Pi*G_480-24*I*Pi*G_486-12*I*Pi*G_490-12*I*Pi*G_489-4*I*Pi*G_461-4*I*Pi*G_457-4*I*Pi*G_560+3*I*Pi*G_691-9*I*Pi*G_202-24*I*Pi*G_498-24*I*Pi*G_444+12*I*Pi*G_545+12*I*Pi*G_551+12*I*Pi*G_563-24*I*Pi*G_543+4*G_2822-4*G_2796+48*G_2362+G_1618-48*G_2361-12*G_2372+12*G_2371-12*G_2370+24*G_2369-24*G_2368-3*G_356*G_3-24*G_2367+48*G_2366-48*G_2365-24*G_2364-24*G_2363-4*G_263*G_3+24*G_2031+24*G_2032-3*G_734*G_3+96*G_930+96*G_931+24*G_932-12*G_933+108*G_934+3*G_415*G_3+24*G_73*G_64-24*G_75*G_14+48*G_75*G_16+24*G_75*G_64-24*G_66*G_14+48*G_66*G_16+24*G_66*G_64-28*zeta_2*G_84-28*zeta_2*G_78-28*zeta_2*G_74-28*zeta_2*G_68-3*G_736*G_3-3*G_368*G_3-6*G_2738-3*G_314*G_3-4*G_1788+numeric(-26,3)*zeta_3*G_8+numeric(-26,3)*zeta_3*G_7+6*G_2375+6*G_2374+6*G_2373+8*G_45*G_14-12*G_60*G_16+6*G_60*G_14-16*G_1780-16*G_1784+16*G_1785+6*G_2737+72*G_894-32*G_1268-18*G_2794-8*G_45*G_64+13*G_2795+16*G_1786+8*G_1787-3*G_2376-16*G_45*G_16-16*G_473*G_3-72*G_2101-72*G_2102+4*G_2073+24*G_2074+G_1617-6*G_60*G_64-120*G_929-3*G_740*G_3-4*G_259*G_3-3*G_730*G_3-36*G_2049-3*G_748*G_3+96*G_926+96*G_927+48*G_928-3*G_698*G_3+12*G_491*G_3+12*G_487*G_3-24*G_76*G_14+48*G_76*G_16+24*G_76*G_64-8*G_69*G_14+16*G_69*G_16+8*G_69*G_64-24*G_72*G_14+48*G_72*G_16+24*G_72*G_64-24*G_82*G_14+48*G_82*G_16+24*G_82*G_64-24*G_83*G_14+48*G_83*G_16+24*G_83*G_64-24*G_85*G_14+48*G_85*G_16+24*G_2029-36*G_2030+3*G_414*G_3+3*I*Pi*G_351-3*I*Pi*G_242-3*I*Pi*G_575-3*I*Pi*G_638+3*I*Pi*G_615-3*I*Pi*G_761+3*I*Pi*G_619+3*I*Pi*G_623+3*I*Pi*G_686+3*I*Pi*G_228+2*I*Pi*G_347-6*I*Pi*G_645-6*I*Pi*G_582+12*I*Pi*G_283+6*I*Pi*G_366+12*I*Pi*G_251+6*I*Pi*G_312+12*I*Pi*G_305+3*I*Pi*G_609+3*I*Pi*G_610+3*I*Pi*G_616-12*I*Pi*G_567-12*I*Pi*G_192-12*I*Pi*G_643-24*I*Pi*G_282-24*I*Pi*G_288-24*I*Pi*G_300-24*I*Pi*G_246+6*I*Pi*G_375-3*I*Pi*G_419-I*Pi*G_394+6*I*Pi*G_354+2*I*Pi*G_337+2*I*Pi*G_341+2*I*Pi*G_343+3*I*Pi*G_241-12*I*Pi*G_180-12*I*Pi*G_580-8*I*Pi*G_264-3*G_752*G_3-12*G_2735-7*G_2793-120*G_925+6*G_2736-18*G_2377+48*G_924-8*G_107*G_64-4*G_1778-4*G_1873+21*G_1143-14*G_47*G_14-12*G_990+21*G_1144+24*G_991-24*G_1145-3*G_2386+6*G_2385-3*G_2384+6*G_2383-3*G_2382+6*G_2381-3*G_2380-3*G_2379+12*G_2378-120*G_1886+96*G_1887-6*G_1140+14*G_47*G_64+28*G_47*G_16-24*G_988+36*G_1141+24*G_989-39*G_1142-8*G_2823+4*G_62*G_16+3*I*Pi*G_759+3*I*Pi*G_813-3*I*Pi*G_226+12*I*Pi*G_596+12*I*Pi*G_665+3*I*Pi*G_814+4*I*Pi*G_296-I*Pi*G_328-3*I*Pi*G_674-3*I*Pi*G_416-9*I*Pi*G_206-9*I*Pi*G_779+4*I*Pi*G_260+12*I*Pi*G_290-12*I*Pi*G_193-12*I*Pi*G_765-12*I*Pi*G_766+12*I*Pi*G_248-12*I*Pi*G_630-3*I*Pi*G_220-12*I*Pi*G_642+3*I*Pi*G_187+3*I*Pi*G_186-I*Pi*G_364+3*I*Pi*G_628+3*I*Pi*G_627+3*I*Pi*G_240-3*I*Pi*G_799-3*I*Pi*G_793-3*I*Pi*G_430-3*I*Pi*G_376-I*Pi*G_327-9*I*Pi*G_593+12*I*Pi*G_302-12*I*Pi*G_753+3*I*Pi*G_196-3*I*Pi*G_611-I*Pi*G_363-3*I*Pi*G_617+12*I*Pi*G_287-3*I*Pi*G_625+12*I*Pi*G_293+12*I*Pi*G_301+12*I*Pi*G_247-3*I*Pi*G_422-3*I*Pi*G_634-3*I*Pi*G_688+3*I*Pi*G_200-3*I*Pi*G_314+12*I*Pi*G_284-3*I*Pi*G_571+2*G_62*G_64-2*G_56*G_14+4*G_56*G_16+2*G_56*G_64-24*G_246*G_3-18*G_1134+12*G_2387-24*G_300*G_3+12*G_984-48*G_1135-24*G_985+48*G_1136-24*G_1137-24*G_288*G_3+36*G_986-24*G_1138-24*G_987+12*G_1139+96*G_2193+96*G_2194-6*G_2911-39*G_2401+30*G_2400-33*G_2399-33*G_2398+54*G_2397-42*G_2396+9*G_2395-18*G_2394+30*G_2393+30*G_2392+24*G_2027-12*G_2028-12*G_41*G_42-12*G_32*G_42-2*G_62*G_14-60*G_2391+60*G_2390-12*G_2389-12*G_2388+12*G_2734+24*G_2403-16*G_1769+8*G_1770+12*G_2436+3*G_420*G_3+3*G_433*G_3+3*G_432*G_3+8*G_1773+3*G_379*G_3+3*G_378*G_3-4*G_1774+6*G_411*G_3+3*G_60*G_42+24*G_2402+4*G_1776+3*G_61*G_42+3*G_63*G_42+3*G_54*G_42-4*G_1777-12*G_38*G_42-12*G_39*G_42+3*G_421*G_3+30*G_2404+3*G_1050+28*G_109*G_16-16*G_514*G_3+28*zeta_2*G_8*G_3+28*zeta_2*G_7*G_3-14*G_109*G_14-56*zeta_2*G_8*G_6-56*zeta_2*G_7*G_6+14*G_109*G_64+14*G_2792-12*G_133*G_3+24*G_131*G_3+12*G_166*G_3+12*G_165*G_3-18*G_1133+4*G_2071-8*G_2072-16*G_107*G_16+8*G_107*G_14+6*G_2993-12*G_250*G_3+6*G_2733+6*G_375*G_3+24*G_982+6*G_429*G_3+6*G_417*G_3-12*G_249*G_3-24*G_983+8*G_2190-4*G_2191-96*G_2192+3*I*Pi*G_697+3*I*Pi*G_750-4*G_727*G_3-24*G_282*G_3-24*G_1899+24*G_1900-3*G_2992+12*G_1130+6*I*Pi*G_411-6*G_1131-39*G_2405+18*G_1132-4*G_726*G_3+6*G_2732-4*G_345*G_3-24*G_1768-4*G_346*G_3-4*G_720*G_3+3*I*Pi*G_751+16*G_2185-16*G_2187-4*G_721*G_3-8*G_2821+12*G_2817+16*G_2188+16*G_2189-4*G_340*G_3-I*pow(Pi,3)*G_2+I*pow(Pi,3)*G_6+2*G_11*G_140-16*G_2183+16*G_2184-16*G_11*G_126+8*G_1871-16*G_1872+3*I*Pi*G_732+3*I*Pi*G_733-24*G_1894-24*G_1895+2*I*Pi*G_724+2*I*Pi*G_718+2*I*Pi*G_722-48*G_1896+3*I*Pi*G_738+3*I*Pi*G_739+48*G_1897-24*G_1898+12*G_320*G_3-4*G_339*G_3+9*G_2910-4*G_2180-4*G_2181+6*G_2791-24*G_2025-24*G_2026+32*G_11*G_128+24*G_2406+3*G_1670-6*G_1671-3*I*Pi*G_203-3*I*Pi*G_377+3*I*Pi*G_672-3*I*Pi*G_776+3*I*Pi*G_673+3*I*Pi*G_679+4*I*Pi*G_463+2*I*Pi*G_396-I*Pi*G_332+3*I*Pi*G_678-3*I*Pi*G_431-I*Pi*G_389-3*I*Pi*G_233-3*I*Pi*G_806-4*I*Pi*G_496-4*I*Pi*G_495+4*I*Pi*G_521+4*I*Pi*G_494+4*I*Pi*G_458+4*I*Pi*G_530+4*I*Pi*G_526+4*I*Pi*G_467-4*I*Pi*G_556-4*I*Pi*G_524-4*I*Pi*G_520-4*I*Pi*G_497-4*I*Pi*G_493+4*I*Pi*G_557-8*I*Pi*G_268-8*I*Pi*G_267-32*I*Pi*G_533-32*I*Pi*G_539-32*I*Pi*G_470-32*I*Pi*G_476-8*I*Pi*G_466-8*I*Pi*G_385-8*I*Pi*G_384+8*I*Pi*G_407+8*I*Pi*G_401-24*I*Pi*G_506-24*I*Pi*G_505-16*I*Pi*G_542-16*I*Pi*G_538-16*I*Pi*G_536+3*I*Pi*G_421+3*I*Pi*G_415+3*I*Pi*G_414-4*I*Pi*G_321+12*I*Pi*G_644+3*I*Pi*G_420+2*I*Pi*G_728+96*G_1892+24*G_1893+8*G_11*G_148+numeric(-79,16)*zeta_4+I*Pi*G_391+I*Pi*G_390-16*G_4*G_126-6*G_2909-48*G_2023+48*G_2024-2*G_11*G_437+18*G_2410+9*G_2409-18*G_2408+24*G_2407+2*G_4*G_140+8*G_4*G_148+32*G_4*G_128+6*G_338*G_3-8*G_342*G_3-2*G_4*G_437+12*G_1129-16*G_1869-8*G_1870-6*G_2731-24*G_1128-12*G_1174-42*G_3004-48*G_20*G_16-24*G_20*G_64+24*G_21*G_14-48*G_21*G_16-24*G_21*G_64+24*G_13*G_14-48*G_13*G_16-24*G_13*G_64-12*G_167*G_3-12*G_163*G_3-12*G_173*G_3-12*G_169*G_3-12*G_179*G_3+3*G_2908+54*G_3005-24*G_1126+12*G_1173+12*G_1127-18*G_3002+9*G_3003+4*G_2179-12*G_304*G_3-18*G_2411-60*G_2999-12*G_291*G_3-2*G_2816+30*G_3000+30*G_3001-8*G_336*G_3-6*G_1049-6*G_1041+9*G_1042-6*G_1043-6*G_1044+6*G_1045-3*G_1046-12*G_2997-6*G_2907+6*G_1047-3*G_1048+60*G_2998+4*G_4*G_435-4*G_11*G_439-8*G_11*G_436-66*G_922-8*G_40*G_64-16*G_40*G_16+8*G_40*G_14-66*G_923-6*G_1170-12*G_303*G_3+6*G_1171+21*G_1125+6*G_1172-3*G_2987+8*G_1868+3*G_2730+16*G_1866-16*G_1867+6*G_1037+12*G_2986+6*G_1038-6*G_1039-8*G_4*G_436+3*G_1040-8*G_4*G_149-12*G_1036+6*G_2906-4*G_52*G_16+2*G_52*G_14+6*G_2982+6*G_2983+12*G_1035-3*G_2728+64*G_2011-2*G_108*G_64-64*G_2012-64*G_2013+64*G_2015-4*G_108*G_16-3*G_2984+2*G_108*G_14-6*G_2729-18*G_2985-2*G_114*G_64-4*G_114*G_16+2*G_114*G_14-64*G_2016-64*G_2017-4*G_4*G_439-32*G_2018+16*G_2019+24*G_2020-24*G_2021-24*G_2022+3*G_1169+2*G_46*G_14+6*G_2991-2*G_52*G_64+4*G_1864-16*G_1865+6*G_2727-6*G_1177-4*G_46*G_16+6*G_2981+6*G_2905-18*G_2412+12*G_2979-12*G_2980+16*G_1763+8*G_1764-4*G_1765+24*G_1766-24*G_1767-6*G_1673-3*G_2726-24*G_2170-24*G_2171-16*G_2172-12*G_286*G_3-12*G_2978+8*G_2173+8*G_2176-4*G_2177-2*G_46*G_64+6*G_2790-12*G_564*G_3-12*G_511*G_3-12*G_510*G_3-12*G_484*G_3-24*G_2415+48*G_2414-48*G_2413+16*G_1762-8*G_34*G_64+8*G_34*G_14-12*G_292*G_3-12*G_285*G_3+4*G_49*G_64+8*G_49*G_16-4*G_49*G_14+4*G_110*G_64+8*G_110*G_16-4*G_110*G_14-8*G_11*G_149+4*G_11*G_435-4*G_4*G_310-8*G_4*G_307-8*G_4*G_141+4*G_4*G_306+24*G_2977-16*G_34*G_16-4*G_48*G_14-24*G_2416-24*G_2976-12*G_2904-24*G_1248+6*G_3123+24*G_1249-3*G_3124-12*G_1250+24*G_1251-36*G_1252+24*G_1253+24*G_1254-24*G_1255+12*G_1256-24*G_1257+12*G_1258+24*G_1259+8*G_48*G_16-24*G_2975+192*G_1264+I*Pi*G_426-224*G_1265+128*G_1266+128*G_1267+24*G_1910-6*G_3122+4*G_48*G_64-12*G_1911-21*zeta_2*G_90-6*G_3121-16*G_1761-21*zeta_2*G_91-4*G_2789-21*zeta_2*G_101+96*G_1888+9*G_3120+48*G_1889-4*G_1754+6*G_3115-4*G_1755+12*G_2417-16*G_1757-21*zeta_2*G_26+6*G_3116+16*G_1758-24*G_2435+16*G_1759-21*zeta_2*G_27+6*G_1034-8*G_2165-6*G_3117+4*G_2166+3*G_3118-8*G_2167-21*zeta_2*G_120-21*zeta_2*G_121-24*G_2972+4*G_2168-6*G_3119+24*G_2169-48*G_2973+48*G_2974-21*zeta_2*G_100-8*G_11*G_307+48*G_2970-8*G_11*G_141+4*G_11*G_306-24*G_2971+6*G_2725+4*G_1753-4*G_11*G_310-48*G_2969+I*Pi*G_714+I*Pi*G_715-8*G_322*G_3-8*G_702*G_3-8*G_703*G_3+36*G_2419+12*G_701*G_3+6*G_195*G_3+24*G_981-4*G_2788+3*G_1861-6*G_3110-32*G_1862+72*G_2965+64*G_1863+15*G_89*G_42+6*G_1220-3*G_1221-6*G_1222+6*G_3111+3*G_616*G_3+3*G_1223+6*G_3112+72*G_1224-72*G_1225-84*G_2966-72*G_1226+12*G_1231-12*G_1232-12*G_1233-48*G_1235+12*G_3113+48*G_1236+48*G_1237+48*G_2967-48*G_1239+48*G_1240+48*G_1241+24*G_1242-24*G_1243-24*G_1244-48*G_1245+6*G_344*G_3+48*G_1246-24*G_1247-6*G_2418+48*G_2968-8*G_717*G_3+6*G_719*G_3-12*G_3114-8*G_723*G_3-6*G_2724-8*G_2068+6*G_3104+4*G_2069+6*G_725*G_3-3*G_3105-8*G_2070-16*G_2160+6*G_3106+4*G_2161-3*G_3107+4*G_2162-8*G_321*G_3-12*G_2964-8*G_2163+6*G_3108+4*G_2164-48*G_2099-3*G_3109+96*G_2100+102*G_921+24*G_2963-48*G_2962+3*G_1213-6*G_1214+9*G_1215-6*G_1216-6*G_1217+6*G_1218-3*G_1219+24*G_12*G_307-39*G_2420+6*G_3098+8*G_1750-4*G_1751-3*G_3099-3*G_1184-18*G_3100+24*G_1*G_307+6*G_1185-3*G_1186-6*G_1187+3*G_1188+12*G_1189-12*G_1190+6*G_1191+6*G_1192+6*G_1193+24*G_1*G_141-3*G_1194-18*G_1195+12*G_1196+12*G_3101-3*G_1197-3*G_3102-3*G_1198+6*G_1199-96*G_2959-3*G_1200+6*G_1201-3*G_1202+6*G_1203-3*G_1204-6*G_1205+6*G_1206-12*G_1*G_306+6*G_1207+12*G_1208-12*G_1209+6*G_1210-3*G_3103+6*G_1211-6*G_1212+12*G_12*G_310+96*G_2960-48*G_2961+21*G_2421-6*G_2787+12*G_1*G_310-3*G_3089+6*G_3090-3*G_3091-3*I*Pi*G_371-3*I*Pi*G_355-3*I*Pi*G_367+3*I*Pi*G_369+3*I*Pi*G_316-12*I*Pi*G_786-3*I*Pi*G_680+3*I*Pi*G_315-12*I*Pi*G_780-12*I*Pi*G_657-12*I*Pi*G_663-12*I*Pi*G_207-12*I*Pi*G_213-12*I*Pi*G_594-12*I*Pi*G_600-6*I*Pi*G_195-6*I*Pi*G_768-6*I*Pi*G_681-6*I*Pi*G_618-3*I*Pi*G_629-24*I*Pi*G_189-4*I*Pi*G_339+3*I*Pi*G_234-6*I*Pi*G_804-6*I*Pi*G_231+3*I*Pi*G_235-4*I*Pi*G_340-3*I*Pi*G_590+3*I*Pi*G_808+3*I*Pi*G_807-3*I*Pi*G_647-I*Pi*G_398-3*I*Pi*G_653-4*I*Pi*G_345-4*I*Pi*G_346-3*I*Pi*G_584+3*I*Pi*G_432-2*I*Pi*G_387+3*I*Pi*G_352+12*I*Pi*G_289-3*I*Pi*G_188-3*I*Pi*G_815+3*I*Pi*G_370+3*I*Pi*G_357+3*I*Pi*G_358+21*G_1124+12*G_2903+6*G_2952-3*G_2953-6*G_9*G_140-6*G_2954+3*G_2955+21*G_2441+21*G_2440-39*G_2439+36*G_2438-6*G_2437+12*G_2426-24*G_2425+12*G_2424-24*G_2423+21*G_2422+9*G_1672-6*G_2944-6*G_12*G_140+6*G_1821+6*G_2775-4*G_111*G_14+6*G_2942+6*G_2943-6*G_2786+6*G_1*G_437-6*G_1*G_140-6*G_1121+36*G_1122+6*G_12*G_437-6*G_2723-39*G_1123+12*G_2940-12*G_2941+4*G_111*G_64-18*G_1114+6*G_1033-24*G_2434+8*G_111*G_16-6*G_3087+I*Pi*G_424+6*G_2939+12*G_1120-24*G_2444+12*G_2443+48*G_979-24*G_2442-6*G_3086+9*G_2722-24*G_1027+24*G_1029-24*G_97*G_42-12*G_90*G_42-24*G_1030-24*G_1031-6*G_2900-12*G_91*G_42-24*G_87*G_42+12*G_2445-6*G_1032-24*G_2931-24*G_2932+6*G_3097+24*G_2934-24*G_2935-12*G_100*G_42-24*G_2936-6*G_2937+6*G_2938-12*G_101*G_42-24*G_1026+3*G_124*G_42+G_2897-6*G_2926+15*G_119*G_42+6*G_2927+6*G_2928+3*G_98*G_42-2*G_2898+3*G_104*G_42+G_2899+15*G_99*G_42+6*G_2785+24*G_2930-6*G_3092-16*G_2007+16*G_2008+3*G_3093+16*G_2009-8*G_2155+12*G_3094-8*G_2156-12*G_3095-8*G_2157+4*G_2158+6*G_3096+24*G_2159+3*G_118*G_42+24*G_978+12*G_2446-24*G_1118+6*G_1023-4*G_49*G_42-24*G_1119+8*G_1747+9*G_3085+24*G_12*G_141-12*G_12*G_306+12*G_10*G_310+24*G_10*G_307+24*G_10*G_141-12*G_10*G_306+3*G_88*G_42+3*G_94*G_42-12*G_121*G_42-24*G_117*G_42+3*G_615*G_3-2*G_2896+24*G_1025+3*G_113*G_42+3*G_3083-32*G_2004+16*G_2005+16*G_2152-16*G_2153+16*G_2154-24*G_23*G_42-12*G_120*G_42-4*G_110*G_42-4*G_111*G_42-42*zeta_2*G_23-42*zeta_2*G_117-42*zeta_2*G_97-42*zeta_2*G_87+12*G_9*G_310+24*G_9*G_307+24*G_9*G_141-12*G_9*G_306-4*G_48*G_42-12*G_132*G_3+12*G_135*G_3+12*G_134*G_3-24*G_15*G_14+48*G_15*G_16+24*G_15*G_64+24*G_19*G_14-48*G_19*G_16-24*G_19*G_64+24*G_20*G_14+3*G_2720-3*G_1859-6*G_1860-6*G_2721+G_1742+24*G_1743-24*G_1744-6*G_3084-24*G_1745-16*G_1746+64*G_2000-32*G_2001-6*G_3082-12*G_26*G_42-12*G_175*G_3-12*G_136*G_3-12*G_27*G_42-6*G_2719-6*G_2448-6*G_2447+3*G_743*G_3+3*G_112*G_42+12*G_151*G_3-24*G_18*G_14+48*G_18*G_16+24*G_18*G_64-24*G_17*G_14+48*G_17*G_16+24*G_17*G_64+G_2895+I*Pi*G_428-36*G_2919+36*G_2920+3*G_714*G_3+48*G_2433+6*G_2718+36*G_2921-56*G_2142+64*G_2143-32*G_2144+6*G_3080+64*G_2147-32*G_2148+6*G_3081-32*G_2151+6*G_2449+12*G_581*G_3-9*G_589*G_3-9*G_593*G_3+3*G_715*G_3+6*G_1022-3*G_2916-6*G_2917+3*G_2918-6*G_2912+48*G_1914+128*G_1915+3*G_44*G_42+3*G_53*G_42+6*G_2913-3*G_2914+6*G_2717+3*G_51*G_42+G_2893+3*G_50*G_42+6*G_2915-2*G_2894+12*G_2715+6*G_3077+12*G_3078-12*G_3079+14*zeta_2*G_5*G_6+I*Pi*G_707+6*G_1516-12*G_2716+14*I*Pi*G_109*G_6+14*I*Pi*G_47*G_6+12*I*Pi*G_121*G_6-6*I*Pi*G_120*G_3-6*I*Pi*G_121*G_3-6*I*Pi*G_27*G_3+3*I*Pi*G_105*G_3+12*I*Pi*G_101*G_6+12*I*Pi*G_90*G_6+12*I*Pi*G_91*G_6-6*I*Pi*G_26*G_3+6*I*Pi*G_98*G_6+6*I*Pi*G_124*G_6-3*I*Pi*G_104*G_3+3*I*Pi*G_22*G_3+3*I*Pi*G_31*G_3+3*I*Pi*G_116*G_3-3*I*Pi*G_98*G_3-12*I*Pi*G_38*G_3+6*I*Pi*G_104*G_6+6*I*Pi*G_88*G_6-18*I*Pi*G_25*G_6-3*I*Pi*G_118*G_3-18*I*Pi*G_119*G_6-18*I*Pi*G_89*G_6+24*I*Pi*G_23*G_6-18*I*Pi*G_99*G_6-12*I*Pi*G_32*G_3+4*G_1530+6*G_2890-6*G_1021-4*G_2891+14*G_1531+G_2892+48*G_1117+3*G_106*G_42+3*G_115*G_42+13*G_1520+3*G_673*G_3-4*G_1521-4*G_1522+6*G_1523-7*G_1524+4*G_1525+4*G_1526+6*G_1527-7*G_1528+4*G_1529+3*G_628*G_3+I*Pi*G_743+3*G_574*G_3+6*G_2453-12*G_2452+12*G_2451+6*G_2450-4*G_1736+18*G_209*G_3+4*G_1738+18*G_215*G_3-4*G_1739-4*G_1740+18*G_782*G_3+8*G_1958-4*G_1959-2*G_1741-7*G_1518-18*G_1519+I*Pi*G_333+4*G_1723+3*G_187*G_3-2*G_1724-6*G_3073+3*G_186*G_3+3*G_3074+3*G_679*G_3-2*G_1727+G_1728+3*G_672*G_3-6*G_3075+18*G_788*G_3+18*G_659*G_3-G_1838+2*G_1839-G_1840-6*G_2712-56*zeta_2*G_2*G_6+2*G_1841-G_1842+6*G_2713-6*G_1843+6*G_1844+6*G_1845+12*G_1846-12*G_1847+6*G_3076+18*G_665*G_3-G_1730+G_1731-G_744*G_3-G_745*G_3+G_1732+4*G_1734-2*G_741*G_3+3*G_573*G_3-4*G_1735+I*Pi*G_334+6*G_1848+6*G_1849-6*G_1850+6*G_2714+3*G_1851-6*G_1852+9*G_1853-6*G_1854-6*G_1855+6*G_1856-3*G_1857+6*G_1858+3*G_627*G_3+3*G_240*G_3-3*G_3072+6*G_2454-6*G_1833-3*G_758*G_3+6*G_3071+6*G_1615+4*G_1834-G_1835-3*G_2711-3*G_812*G_3-G_1836+2*G_1837-4*G_1616+24*G_977-2*G_705*G_3+G_2889+3*G_636*G_3+G_2784+3*G_637*G_3+18*G_596*G_3-4*G_1703+4*G_1704+18*G_602*G_3-16*G_1954+8*G_1955+6*G_208*G_3-4*G_1705+2*G_1706+2*G_1707+2*G_1708-G_1709-6*G_1710+12*G_190*G_3+4*G_1711-96*G_9*G_128-G_1712-G_1713+48*G_9*G_126+21*zeta_2*G_24+21*zeta_2*G_30+2*G_1714+21*zeta_2*G_25+3*G_707*G_3-G_1715+2*G_1716+3*G_691*G_3-G_1717+3*G_678*G_3+2*G_1718-G_1719-48*G_2432+3*G_690*G_3-6*G_1720+6*G_1721+6*G_1722+64*G_1992+21*zeta_2*G_94-64*G_1993-64*G_1994-3*G_3070+21*zeta_2*G_89-6*G_2455-32*G_1995+16*G_1996-96*G_1997+96*G_1998+96*G_1999+6*G_1596-6*G_1597+3*G_1598-6*G_1599+2*G_1831-G_1832+9*G_1600-6*G_1601-6*G_1602+6*G_1603-3*G_1604+6*G_1605-3*G_1606-6*G_1607+3*G_1608-4*G_1609+4*G_1610-2*G_1611-2*G_1612-2*G_1613+G_1614+21*zeta_2*G_104-3*G_2709+21*zeta_2*G_99+6*G_2710+21*zeta_2*G_88-48*G_1912+48*G_1913+21*zeta_2*G_98+6*G_3069+2*G_1829+2*G_1830+6*G_2708-2*G_2888+21*zeta_2*G_119-24*G_976+14*G_1517+24*I*Pi*G_168+24*I*Pi*G_162+12*I*Pi*G_177-12*I*Pi*G_565-12*I*Pi*G_564+12*I*Pi*G_178-16*I*Pi*G_469-16*I*Pi*G_518-16*I*Pi*G_514-16*I*Pi*G_281-16*I*Pi*G_277+12*I*Pi*G_548-12*I*Pi*G_510-12*I*Pi*G_484-12*I*Pi*G_483-16*I*Pi*G_271-16*I*Pi*G_455-16*I*Pi*G_451-16*I*Pi*G_473+24*I*Pi*G_174+12*I*Pi*G_134+12*I*Pi*G_135+6*I*Pi*G_145+6*I*Pi*G_146-16*I*Pi*G_275-16*I*Pi*G_479-16*I*Pi*G_475-32*I*Pi*G_515-32*I*Pi*G_452+12*I*Pi*G_509-32*I*Pi*G_278-32*I*Pi*G_272+12*I*Pi*G_147+24*I*Pi*G_137+12*I*Pi*G_143-8*I*Pi*G_405-8*I*Pi*G_399-24*I*Pi*G_138+12*I*Pi*G_640+12*I*Pi*G_194+12*I*Pi*G_767-24*I*Pi*G_160-24*I*Pi*G_159-24*I*Pi*G_153-24*I*Pi*G_154+12*I*Pi*G_577-12*I*Pi*G_167-12*I*Pi*G_163-12*I*Pi*G_173-12*I*Pi*G_169-12*I*Pi*G_179-12*I*Pi*G_175-12*I*Pi*G_136-12*I*Pi*G_132-24*I*Pi*G_139-24*I*Pi*G_150+24*I*Pi*G_152-24*I*Pi*G_156-3*G_2705+21*zeta_2*G_118+6*G_2706+21*zeta_2*G_124-3*G_2707+6*G_570*G_3+3*G_802*G_3-3*G_635*G_3-G_709*G_3-G_708*G_3+3*G_334*G_3+3*G_333*G_3-18*G_2431+3*G_2456-3*G_671*G_3+9*G_2458+3*G_362*G_3-6*G_2457-3*G_800*G_3-3*G_794*G_3-96*G_1876-24*G_1952-24*G_1953-3*G_2704-6*G_3068-3*G_677*G_3-2*G_2887+3*G_326*G_3-6*G_3067-G_364*G_3-2*G_360*G_3-3*G_689*G_3+24*I*Pi*G_158+32*I*Pi*G_474+32*I*Pi*G_274+32*I*Pi*G_273+32*I*Pi*G_471+32*I*Pi*G_541+32*I*Pi*G_540-8*I*Pi*G_402-12*I*Pi*G_511-12*I*Pi*G_547-12*I*Pi*G_546-12*I*Pi*G_553-12*I*Pi*G_552-16*I*Pi*G_532-8*I*Pi*G_462+24*I*Pi*G_504+8*I*Pi*G_555+8*I*Pi*G_527+8*I*Pi*G_464+8*I*Pi*G_519+8*I*Pi*G_492+8*I*Pi*G_456-8*I*Pi*G_465-8*I*Pi*G_529-8*I*Pi*G_528+24*I*Pi*G_441-8*I*Pi*G_525-8*I*Pi*G_409-8*I*Pi*G_408-8*I*Pi*G_403-12*I*Pi*G_127-2*I*Pi*G_395-2*I*Pi*G_423-3*I*Pi*G_692+12*I*Pi*G_788-6*G_2882+3*G_2883-4*G_2884+4*G_2885-2*G_2886+I*Pi*G_326-3*G_2990+12*G_2703-6*G_2459-3*G_239*G_3-64*G_1989-64*G_1990-2*G_324*G_3-G_363*G_3+9*G_2875-6*G_2876-6*G_2877+6*G_2878-3*G_2879+6*G_2880-3*G_2881-18*G_2702-3*G_185*G_3+9*G_3066+24*G_1951-6*G_2874-24*G_2054+12*G_2055+24*G_2056-4*G_1322-48*G_1323+48*G_1324-3*G_626*G_3+48*G_1325+128*G_1326-128*G_1327+64*G_1328+64*G_1329+6*G_3062-32*G_1330+16*G_1331-96*G_1332+104*G_1333-56*G_1334-56*G_1335+64*G_1336-32*G_1337+64*G_1340-32*G_1341-6*G_3063-32*G_1344+I*Pi*G_362+16*G_1345-48*G_1346+48*G_1347+48*G_1348+128*G_1349-128*G_1350+3*G_3064+64*G_1351+64*G_1352-32*G_1353+16*G_1354-96*G_1355-6*G_3065-3*G_572*G_3+104*G_1356-56*G_1357-56*G_1358+64*G_1359-32*G_1360-12*G_1260+6*G_2870+6*G_2871-6*G_2872+3*G_2873-6*G_2460-3*G_2462-3*G_227*G_3+6*G_2461-2*G_1508+G_1509-12*G_3060+6*G_1510-6*G_1511-6*G_1512+6*G_3061-4*G_1513-3*G_221*G_3-4*G_1514+6*G_1515+12*G_2868-12*G_2869+6*G_124*G_64-8*G_1294+4*G_1295-8*G_1296+4*G_1297-8*G_1298-36*G_1300+36*G_1301+36*G_1302+6*G_3058-112*G_1303+128*G_1304+74*G_1311+74*G_1312-72*G_1313+92*G_1314-56*G_1315-56*G_1316+12*G_3059-72*G_1317+92*G_1318-56*G_1319-56*G_1320+8*G_1321-6*G_118*G_14+6*G_1595+12*G_975+6*G_2867+6*G_1183+4*G_1961-4*G_1828+6*G_2463-6*G_124*G_14-120*G_1890+96*G_1891+12*G_124*G_16+16*G_1986+64*G_1988-2*G_2783-3*G_2701+G_1507+6*G_3057-7*zeta_2*G_5*G_3+6*G_2866+4*G_1293-6*G_98*G_14-24*G_974+16*G_1269-192*G_1270+224*G_1271-128*G_1272+12*G_98*G_16-128*G_1273+128*G_1274-128*G_1275+64*G_1276+64*G_1277-6*G_3056+128*G_1278-128*G_1279+34*zeta_2*G_2*G_3+64*G_1280+64*G_1281-32*G_1282+16*G_1283-16*G_1284+16*G_1285+6*G_98*G_64-8*G_1286-8*G_1287-8*G_1288+4*G_1289+24*G_1290-16*G_1291+4*G_1292+16*G_1982-48*G_1116+6*G_104*G_64-16*G_1984+16*G_1985-6*G_3055-12*G_1594+6*G_2700-6*G_1182-6*G_104*G_14+12*G_104*G_16-3*G_2464-24*G_2052+12*G_2053+3*G_2864-6*G_2865+6*G_88*G_64-6*G_88*G_14+12*G_88*G_16-2*G_1506+12*G_3054+G_2782+32*G_70*G_14-64*G_70*G_16-32*G_70*G_64+8*G_84*G_14-4*G_84*G_42-4*G_78*G_42+12*G_94*G_16+6*G_2699-40*G_830-3*G_2481+96*G_829+6*G_2480+96*G_828-6*G_2479-132*G_827-6*G_2478+72*G_826+9*G_2477+64*G_825-6*G_2476-28*G_824-72*G_823+3*G_2475-72*G_822-6*G_2474+72*G_821+6*G_2473+72*G_820+6*G_2472+72*G_819-12*G_2471-208*G_818+12*G_2470-72*G_817+6*G_2469+104*G_816+6*G_2468-6*G_2467+3*G_2466+6*G_94*G_64-6*G_2465+6*G_2698-6*G_94*G_14+6*G_2482+12*G_3053+G_1505-18*G_2430+6*G_1500-4*G_1501+G_1502-24*G_3052+G_1503-2*G_1504-96*G_1974+96*G_1975+12*G_118*G_16+6*G_2989-8*G_1945+4*G_1946-8*G_1947+4*G_1948+6*G_1592+12*G_1593+64*G_831+96*G_1976+64*G_1977-12*G_2697-32*G_1978-G_328*G_3-G_327*G_3-32*G_1981-8*G_1949+4*G_1950-6*G_24*G_14+12*G_24*G_16+6*G_118*G_64+12*G_172*G_3+12*G_171*G_3+12*G_178*G_3+12*G_177*G_3-12*G_164*G_3+24*G_162*G_3-12*G_170*G_3+24*G_168*G_3+12*G_161*G_3+12*G_157*G_3+12*G_155*G_3-2*G_1497+12*G_3051+6*G_1591-2*G_1498+G_1499-3*G_2483+12*G_2696-12*G_44*G_16-6*G_2484+6*G_44*G_14-72*G_832-3*G_2862+6*G_24*G_64-6*G_2863-8*G_1492+21*G_3049+4*G_1493-4*G_1494-24*G_3050-6*G_30*G_14+4*G_1495-2*G_1496+12*G_30*G_16+6*G_30*G_64-6*G_1580+9*G_1581-6*G_1582+6*G_1823-6*G_1583+6*G_1584-3*G_1585-3*G_1824-6*G_1825+6*G_1586-3*G_1587+3*G_1826+4*G_1827-6*G_1588+3*G_1589-6*G_1590-3*G_757*G_3-3*G_761*G_3-3*G_614*G_3-3*G_608*G_3-3*G_220*G_3-6*G_44*G_64+6*G_1576+6*G_1577-6*G_1578+3*G_1579-128*G_2134-39*G_3047+64*G_2135+64*G_2136-32*G_2137+16*G_2138-96*G_2139+21*G_3048+104*G_2140-56*G_2141-3*G_224*G_3-8*G_1491+3*G_2695+24*G_2050+24*G_2051-3*G_799*G_3-3*G_803*G_3-3*G_793*G_3-3*G_797*G_3+6*G_354*G_3-6*G_2694+128*G_2133-8*G_1490+36*G_3046-96*G_835-12*G_2487-96*G_834+12*G_2486+132*G_833+3*G_2485-3*G_1822-6*G_3045-3*G_815*G_3-12*G_1575-3*G_613*G_3+6*G_2489-72*G_836-3*G_617*G_3+6*G_2488-3*G_2860-16*G_1488+16*G_1489+6*G_366*G_3-3*G_634*G_3-8*G_519*G_3-8*G_492*G_3-8*G_456*G_3-4*G_496*G_3-4*G_495*G_3-4*G_559*G_3-4*G_558*G_3-4*G_523*G_3-4*G_522*G_3-8*G_555*G_3-3*G_638*G_3-3*G_688*G_3+12*G_521*G_3+12*G_494*G_3+12*G_458*G_3-4*G_560*G_3-4*G_556*G_3-3*G_811*G_3+6*G_2861-8*G_1567+4*G_1568+4*G_1569-2*G_1570-6*G_1571+6*G_1572+6*G_1573+12*G_1574+7*G_1564-8*G_1565-3*G_670*G_3-6*G_1819-6*G_1820+4*G_1566+9*G_2856-6*G_2857-6*G_2858+6*G_2859-3*G_2693-3*G_607*G_3-3*G_611*G_3-3*G_629*G_3+3*G_2854-8*G_1478+4*G_1479-18*G_3038+24*G_1480-28*G_1481+16*G_1482-18*G_3039-3*G_692*G_3-3*G_676*G_3-3*G_680*G_3+16*G_1483-16*G_1484-48*G_3040+16*G_1485-8*G_1486+48*G_3041-8*G_1487-12*G_973-24*G_3042+6*G_2490-24*G_3043+12*G_3044+6*G_2692-6*G_2855+36*G_1016+4*G_1559-2*G_1560+12*G_1561-13*G_1562+7*G_1563+4*I*Pi*G_78*G_3+4*I*Pi*G_84*G_3-4*I*Pi*G_69*G_3-4*I*Pi*G_79*G_3+24*I*Pi*G_66*G_6+24*I*Pi*G_75*G_6+24*I*Pi*G_73*G_6+24*I*Pi*G_72*G_6+24*I*Pi*G_76*G_6+24*I*Pi*G_85*G_6+24*I*Pi*G_83*G_6+24*I*Pi*G_82*G_6-12*I*Pi*G_66*G_3-12*I*Pi*G_75*G_3-12*I*Pi*G_73*G_3-12*I*Pi*G_72*G_3-12*I*Pi*G_76*G_3-12*I*Pi*G_85*G_3-12*I*Pi*G_83*G_3-12*I*Pi*G_82*G_3-8*I*Pi*G_68*G_6+8*I*Pi*G_58*G_6+8*I*Pi*G_59*G_6-24*I*Pi*G_7*G_14+48*I*Pi*G_7*G_16-24*I*Pi*G_8*G_14-32*I*Pi*G_81*G_6-16*I*Pi*G_7*G_43-16*I*Pi*G_8*G_43+16*I*Pi*G_81*G_3+16*I*Pi*G_37*G_3-32*I*Pi*G_36*G_6-32*I*Pi*G_37*G_6+16*I*Pi*G_36*G_3-3*I*Pi*G_30*G_3+2*I*Pi*G_62*G_6-7*I*Pi*G_109*G_3+3*G_738*G_3-3*G_184*G_3-3*G_188*G_3-3*G_238*G_3+3*G_733*G_3+3*G_732*G_3+12*G_3035-6*G_3036+18*G_3037-6*G_1554-16*G_1555-18*G_2492+16*G_1556-8*G_1557-8*G_1558-96*G_838+3*G_739*G_3+6*G_312*G_3-3*G_575*G_3-3*G_625*G_3-3*G_2491-3*G_571*G_3+132*G_837-96*G_839-16*G_1476-16*G_1477+12*G_3034+6*G_2690+8*zeta_2*G_45+3*I*Pi*G_696+21*G_3030+3*G_751*G_3-24*G_3031+12*G_2493+12*G_3032-24*G_3033+48*G_2131+48*G_2132-3*G_2691-6*G_3026-6*G_1467-6*G_1468+6*G_1469+36*G_3027-3*G_1470+6*G_1471-3*G_1472-39*G_3028-6*G_1473+3*G_1474+21*G_3029+16*G_1475+36*G_1015+6*G_2852-6*G_2853+18*G_2429-6*G_2689-3*G_242*G_3-24*G_3024-2*G_2781+12*G_3025-3*G_674*G_3+9*G_1818-24*G_840-3*G_2494-4*G_74*G_42-4*G_68*G_42+12*G_545*G_3-24*G_543*G_3+12*G_551*G_3-24*G_3023+6*G_669*G_3-36*G_1014+9*G_3017+6*G_2508-4*I*Pi*G_720+6*G_1458+12*G_1459+18*G_3018-12*G_1460+3*G_122*G_42+24*G_972+6*G_1461-18*G_3019+6*G_1462-18*G_3020+3*G_123*G_42-6*G_1463+3*G_1464-48*G_3021-6*G_1465+9*G_1466-3*I*Pi*G_694-3*I*Pi*G_698-9*G_775*G_3+12*G_763*G_3-9*G_206*G_3-12*G_2850+6*G_2851+48*G_3022-12*G_854+6*G_2507+24*G_853-12*G_2506-24*G_852+12*G_2505-24*G_851+6*G_2504+36*G_850+6*G_2503-24*G_849-6*G_2502+12*G_848-3*G_2501-24*G_847-3*G_425*G_3+6*G_2500+24*G_846-3*G_2499+24*G_845-48*G_844+6*G_2498+48*G_843-3*G_2497+24*G_842+6*G_2496+24*G_841-3*G_2495+2*G_423*G_3+3*G_196*G_3+2*G_722*G_3+G_428*G_3-3*G_349*G_3+6*G_1457-18*G_3016+3*G_2510-134*G_1310+4*G_1299+12*G_10*G_439-9*G_652*G_3+3*G_24*G_42+12*G_644*G_3-9*G_779*G_3+3*G_92*G_42+3*G_93*G_42+3*G_95*G_42+3*G_86*G_42+3*G_102*G_42+3*G_103*G_42+3*G_105*G_42+3*G_96*G_42+7*G_1544+7*G_1545-8*G_1546+4*G_1547-8*G_1548+4*G_1549+4*G_1550-2*G_1551+6*G_1552-6*G_1553-12*G_856-6*G_2509+24*G_855-39*G_3013+12*G_1450-8*G_1451+8*G_1452+24*G_3014-16*G_1453-4*G_1454+24*G_3015+48*G_10*G_126-8*G_1455-6*G_1456-96*G_10*G_128+9*G_2687-24*G_10*G_148-6*G_2688-12*G_10*G_435+24*G_10*G_149+24*G_10*G_436+24*G_1941-16*G_1942-6*G_2511+4*G_2066+4*G_2067+16*G_1446-16*G_1447+8*G_1448+30*G_3012-16*G_1449+4*G_1943+4*G_1944-72*G_860-6*G_2514+72*G_859-6*G_2513+96*G_1882-72*G_1883+12*G_858+9*G_2512+16*G_1970+16*G_1971+3*G_2685+8*G_1972-4*G_1973+3*G_1816-6*G_1817-6*G_2686-39*G_3009-24*G_857+24*G_3010-8*G_1938-8*G_1939-8*G_399*G_3+24*G_3011+4*G_1940-6*G_2684+16*G_1966+16*G_1967+128*G_2*G_128+30*G_3008-16*G_1969-64*G_2*G_126-33*G_3007-2*G_2779-13*G_2818+G_2780+32*G_2*G_148-33*G_3006+3*I*Pi*G_684+12*G_2849-8*G_405*G_3+12*G_1013+I*pow(Pi,3)*G_5-I*pow(Pi,3)*G_8-I*pow(Pi,3)*G_7-28*zeta_2*G_43-36*zeta_2*G_14+72*zeta_2*G_16-72*G_861+6*G_2515-4*G_5*G_306-8*G_5*G_148-32*G_5*G_128+16*G_5*G_126-62*zeta_2*G_35+14*G_1693+6*G_2847-16*G_1694+8*G_1695+6*G_2683-16*G_1698+8*G_1699+8*G_5*G_141+8*G_1702+6*G_2848+8*G_5*G_307+numeric(26,3)*zeta_3*G_5+4*G_5*G_310+16*G_1936-8*G_1937-24*G_504*G_3-24*G_441*G_3-44*zeta_2*G_79+56*zeta_2*G_77+6*G_2682+6*G_1814-6*G_1815-6*G_2846-3*G_2516-44*zeta_2*G_69+56*zeta_2*G_67+3*G_1178-12*G_2681+6*G_2517-12*G_971+12*G_2680+24*G_2064+32*G_516*G_3-16*G_2065+120*G_1309+32*G_517*G_3+G_2778+32*G_453*G_3+24*G_2128-12*G_2129-48*G_2130+8*G_1307-4*G_1308-6*G_1179+12*G_1090-4*G_1962-4*G_1963-24*I*Pi*G_576-16*G_1965+6*G_2679-24*G_2126+12*G_2127-13*G_1543-6*G_2519-3*G_2518-72*G_1306+4*G_2844-30*G_146*G_3+32*G_454*G_3-2*G_2845-6*G_1808+4*G_2843-8*G_2061+36*G_127*G_3-8*G_2062+4*G_2063+6*G_1809+6*G_1810+3*G_2520+12*G_1811-12*G_1812+6*G_1813+32*G_81*G_14-64*G_81*G_16-32*G_81*G_64+32*G_80*G_14-64*G_80*G_16-32*G_80*G_64+32*G_71*G_14-64*G_71*G_16-32*G_71*G_64+8*G_78*G_14-16*G_78*G_16-8*G_78*G_64+8*G_74*G_14-16*G_74*G_16-8*G_74*G_64+8*G_68*G_14-16*G_68*G_16-8*G_68*G_64+12*G_503*G_3+12*G_499*G_3+12*G_449*G_3+12*G_445*G_3-16*G_84*G_16-8*G_84*G_64-24*G_73*G_14+48*G_73*G_16+32*G_468*G_3-8*G_2842-72*G_1305-3*G_1089+24*G_970+6*G_2678+64*G_450*G_3-6*G_1806+3*G_1807+12*G_866-8*G_462*G_3-48*G_452*G_3-4*G_1689+24*G_1690-26*G_1691+14*G_1692+24*G_2123-24*G_2124+12*G_2125-6*G_1168+6*G_1175+9*G_1180-36*G_2121+24*G_2122-36*G_2521-32*G_1684+32*G_1685-16*G_1686+G_2777-16*G_1687+8*G_1688-32*G_8*G_307-16*G_8*G_310+16*G_7*G_306-32*G_7*G_141-32*G_7*G_307-16*G_7*G_310-8*G_79*G_14+16*G_79*G_16+8*G_79*G_64+64*G_513*G_3-24*G_969+16*G_2059-8*G_2060-6*G_1181-6*G_2677+6*G_1804-3*G_1805-12*G_867+36*G_2522+16*G_1934-16*G_1935-24*G_2112-24*G_2113-48*G_2114+48*G_2115-24*G_2116+24*zeta_2*G_15-24*G_2117+24*G_2118-12*G_2119+24*G_2120+4*G_2841-8*G_525*G_3-48*G_515*G_3-24*G_1012-6*G_2428+12*G_1542+3*G_2676-32*G_877+48*G_876+6*G_2530+48*G_875+6*G_2529-48*G_874-6*G_2528+48*G_872+48*G_871-48*G_870-12*G_868+36*G_2523-24*G_968-8*G_2840-18*G_1115-3*I*Pi*G_734-3*I*Pi*G_748-30*G_145*G_3+96*G_2110+24*G_2111+32*G_274*G_3+32*G_273*G_3-12*G_176*G_3+24*G_174*G_3-4*G_59*G_42+32*G_474*G_3-3*I*Pi*G_736-3*I*Pi*G_740-3*I*Pi*G_730-24*zeta_2*G_17+16*G_880-24*G_2534-16*G_879-24*G_2533+64*G_878+24*G_2532-24*zeta_2*G_18-16*G_536*G_3-16*G_532*G_3-16*G_479*G_3-16*G_475*G_3-4*G_79*G_42+32*G_77*G_42+12*G_2542-60*G_888+6*G_2541-60*G_887+6*G_2540+108*G_886-6*G_2539-96*G_885+60*G_884-24*G_2538+60*G_883-24*G_2537-60*G_882+24*G_2536-16*G_881-4*G_69*G_42+32*G_67*G_42-6*G_1674+3*G_3128+6*G_1675-3*G_1676+7*G_2839-18*G_1111-3*I*Pi*G_752-32*G_1933+6*G_1677-3*G_1678-6*G_1679+3*G_1680+12*G_1681-12*G_1682-12*G_1683-12*G_1011+16*G_8*G_308+16*G_7*G_308-3*G_2988-6*G_2675+42*G_144*G_3-13*G_2837-36*G_130*G_3-36*G_129*G_3-4*G_58*G_42-32*G_1930-3*G_1803-6*G_1535-16*G_1536+16*G_1537+32*G_37*G_42+32*G_36*G_42-8*G_1538+7*G_2838-11*zeta_2*G_59-11*zeta_2*G_58+56*zeta_2*G_37+56*zeta_2*G_36-8*G_1539-12*G_1009+24*G_1010+4*G_1540-2*G_1541+48*G_1879+6*I*Pi*G_662-12*I*Pi*G_603+6*I*Pi*G_595+6*I*Pi*G_668+6*I*Pi*G_664+6*I*Pi*G_212-12*I*Pi*G_667+12*I*Pi*G_631-12*I*Pi*G_597+12*I*Pi*G_569+3*I*Pi*G_777+3*I*Pi*G_805+12*I*Pi*G_191+12*I*Pi*G_764+12*I*Pi*G_641-12*I*Pi*G_604+3*I*Pi*G_772+3*I*Pi*G_205-3*I*Pi*G_770+3*I*Pi*G_778-3*I*Pi*G_197+12*I*Pi*G_578+3*I*Pi*G_204-4*I*Pi*G_460+8*I*Pi*G_383+8*I*Pi*G_266+2*I*Pi*G_397+32*I*Pi*G_535+32*I*Pi*G_454+3*I*Pi*G_199+3*I*Pi*G_198+3*I*Pi*G_769+3*I*Pi*G_433+3*I*Pi*G_809+3*I*Pi*G_682-3*I*Pi*G_313-3*I*Pi*G_317-3*I*Pi*G_349-3*I*Pi*G_353-3*I*Pi*G_359-3*I*Pi*G_676-3*I*Pi*G_670-3*I*Pi*G_607-3*I*Pi*G_613-3*I*Pi*G_418-3*I*Pi*G_412+3*I*Pi*G_378+3*I*Pi*G_379+3*I*Pi*G_773-6*G_374*G_3+11*zeta_2*G_57-120*G_2108+96*G_2109+4*G_2834-2*G_2835-12*G_1793+6*G_1794+6*G_1795-6*G_2546-114*G_892+6*G_2545+84*G_891-12*G_890+6*G_2544+24*G_889-12*G_2543-6*G_3127-6*G_1796+3*G_1797-6*G_1798+12*G_2836+9*G_1799-6*G_1800-7*G_1532+6*G_1533-6*G_1534-6*G_1801+6*G_1802-3*I*Pi*G_620+24*G_160*G_3+24*G_159*G_3+44*zeta_2*G_70+44*zeta_2*G_81-36*G_158*G_3+12*G_1792+44*zeta_2*G_80+44*zeta_2*G_71+64*G_1929-6*G_2548-72*G_897+3*G_2547+72*G_893+32*G_537*G_3+96*G_2105+96*G_2106+48*G_2107-8*G_385*G_3+48*G_2103-120*G_2104-8*G_384*G_3-36*G_268*G_3+24*G_442*G_3+24*G_506*G_3+24*G_505*G_3-6*G_373*G_3+12*G_500*G_3-24*G_498*G_3+12*G_446*G_3-24*G_444*G_3-24*G_549*G_3+12*G_563*G_3-24*G_561*G_3+12*G_509*G_3-24*G_507*G_3+12*G_482*G_3-24*G_480*G_3+12*G_488*G_3-24*G_486*G_3+24*G_443*G_3+16*G_80*G_42+16*G_71*G_42-72*G_898+16*G_70*G_42-24*G_15*G_42+24*G_154*G_3+24*G_153*G_3+16*G_81*G_42-36*G_152*G_3+36*G_967-3*G_2674-8*G_2832-8*G_2833-60*G_899+9*G_2549-48*G_278*G_3+64*G_276*G_3-48*G_272*G_3+64*G_270*G_3-16*G_2830-3*G_3126+32*G_280*G_3+32*G_279*G_3+32*G_531*G_3+16*G_2831-3*I*Pi*G_689-12*I*Pi*G_210-24*I*Pi*G_762-12*I*Pi*G_789+6*I*Pi*G_605+12*I*Pi*G_632+6*I*Pi*G_599+6*I*Pi*G_601-12*I*Pi*G_666-12*I*Pi*G_217-12*I*Pi*G_783-12*I*Pi*G_784+12*I*Pi*G_181+12*I*Pi*G_568-12*I*Pi*G_790-12*I*Pi*G_660-12*I*Pi*G_598-12*I*Pi*G_216-12*I*Pi*G_661+12*I*Pi*G_446+12*I*Pi*G_491+12*I*Pi*G_487+12*I*Pi*G_503+12*I*Pi*G_499+12*I*Pi*G_449+12*I*Pi*G_445+12*I*Pi*G_544+12*I*Pi*G_554+12*I*Pi*G_550+12*I*Pi*G_566+12*I*Pi*G_562+12*I*Pi*G_512+12*I*Pi*G_508+12*I*Pi*G_485+12*I*Pi*G_481-4*I*Pi*G_559+3*I*Pi*G_771+3*I*Pi*G_222+6*I*Pi*G_781+6*I*Pi*G_218+3*I*Pi*G_650+3*I*Pi*G_796+3*I*Pi*G_795-3*I*Pi*G_239-3*I*Pi*G_626+3*I*Pi*G_229+3*I*Pi*G_646+3*I*Pi*G_223+6*I*Pi*G_208+3*I*Pi*G_802+6*I*Pi*G_214+6*I*Pi*G_785+6*I*Pi*G_658+6*I*Pi*G_791+6*I*Pi*G_787+6*G_372*G_3-36*G_267*G_3+64*G_256*G_3+64*G_255*G_3-48*G_142*G_3+6*G_1176+64*G_1925-32*G_1926-6*G_2550-2*G_711*G_3+16*G_2*G_306-32*G_2*G_141-32*G_2*G_307+4*G_1420-8*G_1421+4*G_1422+24*G_1423-24*G_1424-16*G_2*G_310+2*G_57*G_14-4*G_57*G_16-2*G_57*G_64-24*G_1425-48*G_1426+48*G_1427-24*G_1428-24*G_1429+24*G_1430-12*G_1431+24*G_1432-36*G_1433+24*G_1434+24*G_1435-24*G_1436+12*G_1437-24*G_1438+12*G_1439+24*G_1440-12*G_1441-4*I*Pi*G_721-32*G_1442+64*G_1443+4*G_1444-16*G_1445+24*G_1008+48*G_1880-48*G_1881-8*G_35*G_14+16*G_35*G_16+8*G_35*G_64+32*G_33*G_14-64*G_33*G_16-32*G_33*G_64+6*G_2673-56*G_1923-56*G_1924-8*G_55*G_14+16*G_55*G_16+8*G_55*G_64-12*G_2057-16*G_2058+24*G_1397-36*G_1398+24*G_1399+24*G_1400-24*G_1401+12*G_1402-24*G_1403+12*G_1404+24*G_1405-G_109*G_42-G_47*G_42-12*G_1406-16*G_1407+16*G_1408-8*G_1409-8*G_1410-8*G_1411-2*G_330*G_3+4*G_1412+24*G_1413-16*G_1414+4*G_1415+4*G_1416-8*G_1417+4*G_1418-8*G_1419-6*G_2829-6*G_2828+6*I*Pi*G_5*G_14-4*I*Pi*G_35*G_3-2*I*Pi*G_5*G_64-12*I*Pi*G_5*G_16-12*I*Pi*G_17*G_3+24*I*Pi*G_18*G_6+12*I*Pi*G_21*G_3+12*I*Pi*G_20*G_3+12*I*Pi*G_19*G_3+12*I*Pi*G_13*G_3-8*I*Pi*G_74*G_6-8*I*Pi*G_78*G_6-8*I*Pi*G_84*G_6-16*I*Pi*G_7*G_65-16*I*Pi*G_8*G_65+8*I*Pi*G_69*G_6+8*I*Pi*G_79*G_6-4*I*Pi*G_58*G_3-4*I*Pi*G_59*G_3+24*I*Pi*G_15*G_6+48*I*Pi*G_8*G_16-32*I*Pi*G_67*G_6-32*I*Pi*G_77*G_6+16*I*Pi*G_67*G_3+16*I*Pi*G_77*G_3+8*I*Pi*G_7*G_42+8*I*Pi*G_8*G_42+16*I*Pi*G_70*G_3+16*I*Pi*G_71*G_3+16*I*Pi*G_80*G_3+8*I*Pi*G_7*G_64+8*I*Pi*G_8*G_64-32*I*Pi*G_70*G_6-32*I*Pi*G_71*G_6-32*I*Pi*G_80*G_6+4*I*Pi*G_68*G_3+4*I*Pi*G_74*G_3+102*G_900+12*G_2427+48*G_1373-24*G_1374-24*G_1375+24*G_1376-12*G_1377+24*G_1378-36*G_1379+24*G_1380+24*G_1381-24*G_1382+12*G_1383-32*G_1364-32*G_1367+16*G_1368+24*G_1369-24*G_1370-24*G_1371-48*G_1372-24*G_1007+6*G_2827-4*G_2776+6*G_2552-6*I*Pi*G_10*G_42-12*I*Pi*G_97*G_3+2*I*Pi*G_11*G_64-8*I*Pi*G_34*G_6+64*G_1363+48*G_33*G_42+24*I*Pi*G_87*G_6+24*I*Pi*G_97*G_6+12*I*Pi*G_10*G_43+12*I*Pi*G_9*G_43-6*I*Pi*G_60*G_6+3*I*Pi*G_123*G_3+3*I*Pi*G_28*G_3-6*I*Pi*G_61*G_6-28*G_35*G_42-8*G_55*G_42+G_57*G_42+24*G_2*G_308-4*G_5*G_308-3*I*Pi*G_683-28*zeta_2*G_65-6*I*Pi*G_93*G_6-8*G_2*G_437+8*G_2*G_140+8*zeta_2*G_64+6*zeta_3*G_6-96*G_1921+104*G_1922-16*G_2*G_439-32*G_2*G_436-32*G_2*G_149+16*G_2*G_435+4*G_5*G_439-2*I*Pi*G_111*G_3-2*I*Pi*G_110*G_3-72*G_902-3*G_2553-72*G_901-3*G_2672+3*I*Pi*G_102*G_3+3*I*Pi*G_103*G_3+8*I*Pi*G_2*G_42-16*I*Pi*G_2*G_65+3*I*Pi*G_122*G_3+3*I*Pi*G_29*G_3+3*I*Pi*G_92*G_3+3*I*Pi*G_93*G_3-6*I*Pi*G_9*G_42-12*I*Pi*G_87*G_3-6*I*Pi*G_9*G_64-56*G_264*G_3+60*G_266*G_3-16*G_381*G_3-6*zeta_3*G_2-3*zeta_3*G_3+12*G_383*G_3+2*G_393*G_3-96*G_254*G_3+6*G_2671-12*G_919+48*G_2569+24*G_918-84*G_2568+48*G_917+72*G_2567+48*G_916-12*G_2566-48*G_915+24*G_2565-48*G_2564-108*G_913-48*G_2563-108*G_912+96*G_2562+108*G_911-96*G_2561-16*G_910+16*G_909-16*G_908+12*G_907+64*G_906+3*G_2557-32*G_905-6*G_2556-12*G_904-3*G_2555+24*G_903-32*G_1919+16*G_1920+6*G_2554-24*G_1006+3*I*Pi*G_61*G_3-4*I*Pi*G_727-4*I*Pi*G_726-16*I*Pi*G_2*G_43+16*I*Pi*G_33*G_3-6*G_2670+8*G_5*G_436+8*G_5*G_149-4*G_5*G_435+2*G_5*G_437-2*G_5*G_140+68*zeta_2*G_33-14*zeta_2*G_55+17*zeta_2*G_42+96*G_252*G_3+I*numeric(1,2)*pow(Pi,3)*G_4+I*numeric(-1,2)*pow(Pi,3)*G_3+I*numeric(1,2)*pow(Pi,3)*G_11-6*I*Pi*G_113*G_6+18*G_1113-6*G_2669-6*I*Pi*G_112*G_6-72*G_920-128*G_1916+64*G_1917+64*G_1918+48*G_2570-32*I*Pi*G_33*G_6-2*G_2826-24*G_1384+12*G_1385+24*G_1386-12*G_1387+24*G_1388-24*G_1389-24*G_1390-48*G_1391+48*G_1392-24*G_1393-6*G_2551-24*G_1394+24*G_1395+6*G_3125-12*G_1396-24*G_966+6*G_3088+3*G_2945-6*G_2946+9*G_2947+6*G_10*G_437-6*G_2948+I*Pi*G_392-6*G_2949+6*G_2950+12*I*Pi*G_12*G_43+12*I*Pi*G_1*G_43+24*I*Pi*G_117*G_6-6*I*Pi*G_53*G_6+6*I*Pi*G_94*G_6-12*I*Pi*G_39*G_3-12*I*Pi*G_41*G_3+4*I*Pi*G_48*G_6-6*I*Pi*G_100*G_3-I*Pi*G_56*G_3-6*I*Pi*G_90*G_3-6*I*Pi*G_101*G_3-6*I*Pi*G_91*G_3+9*I*Pi*G_99*G_3+9*I*Pi*G_119*G_3-6*I*Pi*G_44*G_6+9*I*Pi*G_89*G_3-6*I*Pi*G_1*G_42-6*I*Pi*G_12*G_42+3*I*Pi*G_51*G_3-6*I*Pi*G_95*G_6+18*I*Pi*G_12*G_14-6*I*Pi*G_12*G_64-6*I*Pi*G_86*G_6-36*I*Pi*G_12*G_16+18*I*Pi*G_1*G_14+6*G_2901+I*Pi*G_388-6*G_10*G_140-3*G_2951+I*Pi*G_427+6*G_9*G_437-48*G_980+6*G_2902+4*G_530*G_3+4*G_526*G_3+4*G_467*G_3+4*G_463*G_3+16*G_8*G_306-32*G_8*G_141-8*G_1874+96*G_1875-72*G_1884+48*G_1885+48*G_2359+6*G_231*G_3+6*G_106*G_14+6*G_2798-12*G_106*G_16-6*G_1789+6*G_1790-6*G_106*G_64-2*G_1619+G_1620+6*G_50*G_14-12*G_50*G_16+6*G_1791-6*G_50*G_64-2*G_1621+6*G_51*G_14-12*G_51*G_16+G_1622-6*G_51*G_64+6*G_53*G_14-12*G_53*G_16-6*G_53*G_64+G_427*G_3+G_426*G_3+6*G_28*G_14+6*G_2585-12*G_28*G_16-3*G_2586-6*G_28*G_64+6*G_1640-3*G_1641+48*G_2078-24*G_2079+6*I*Pi*G_675+6*I*Pi*G_798-24*G_2080+24*G_2081+6*G_29*G_14-18*G_2587-24*G_964-24*I*Pi*G_2*G_14+6*G_1166-24*G_1908+12*G_1909+6*G_810*G_3+12*G_2252+G_2774-96*G_2094-96*G_2095+7*G_716*G_3;
    ex J_7_0 = 0;
    ex J_7_1 = 0;
    ex J_7_2 = I*Pi*G_11-2*I*Pi*G_2-4*G_33-2*G_2*G_3-2*G_14+I*Pi*G_4-G_42+G_11*G_3+G_4*G_3+2*G_45+2*G_64-G_109-G_47+2*G_35+2*I*Pi*G_6+4*G_16-I*Pi*G_3+2*G_107+(-2*G_4+4*G_2-4*G_6-2*G_11+2*G_3)*L_ztilde1;
    ex J_7_3 = G_620-2*G_618-G_110*G_3-G_118*G_3+2*G_117*G_3+2*G_87*G_3-G_124*G_3+5*G_62*G_3-I*Pi*G_89-I*Pi*G_98-I*Pi*G_48-I*Pi*G_88-I*Pi*G_99-2*G_630-G_46*G_3+2*G_4*G_14-G_52*G_3+G_12*G_42-G_98*G_3-7*zeta_2*G_4+2*G_12*G_14-4*G_12*G_16+2*G_23*G_3+I*Pi*G_26+2*G_632+2*G_631-2*G_107*G_3+I*Pi*G_109-2*G_12*G_64-G_48*G_3+I*Pi*G_27+I*Pi*G_100-4*G_1*G_16+G_10*G_42+I*Pi*G_47-I*Pi*G_49+I*Pi*G_101+I*Pi*G_91+I*Pi*G_90+I*Pi*G_121+I*Pi*G_120+2*G_643+2*G_213+2*G_642-4*G_641+4*G_639-G_215-2*G_645-G_209+2*G_1*G_14+4*G_296-2*G_11*G_64-4*G_11*G_16+3*G_203-2*G_204-2*G_205+2*G_11*G_14+2*G_207-2*G_201-G_104*G_3+G_197-G_119*G_3-G_30*G_3+G_647-2*G_195-4*G_4*G_16-G_99*G_3-G_88*G_3-8*G_294+2*G_193-G_24*G_3+2*G_192+3*G_47*G_3-4*G_191-4*G_34*G_3-2*G_654-G_94*G_3+3*G_653-2*G_651-G_89*G_3+4*G_189-2*G_655-2*G_180+2*G_181+2*G_182-4*G_40*G_3+5*G_56*G_3-G_114*G_3-G_108*G_3-2*G_4*G_64-7*zeta_2*G_11+2*G_657+I*Pi*G_11*G_3+I*Pi*G_12*G_3+I*Pi*G_10*G_3+I*Pi*G_9*G_3+G_26*G_3-G_659+2*G_158+2*G_663+G_683-2*G_681-G_665+(4*G_3-4*G_4+8*G_2-8*G_6-4*G_11)*pow(L_ztilde1,2)-4*G_156-G_111*G_3+2*G_152+G_707-2*G_705-2*G_703-2*G_702+4*G_701-4*G_699-4*G_150+6*G_711-8*G_149+G_91*G_3-4*G_9*G_16+8*G_148+2*G_569-2*G_9*G_64-2*G_10*G_64+G_714-4*G_713+2*G_10*G_14-4*G_10*G_16+2*G_9*G_14+G_100*G_3+G_101*G_3+G_90*G_3+G_715+4*G_146+4*G_145-6*G_144-2*G_45*G_3-2*G_717-G_49*G_3-8*G_141+G_719+4*G_142+2*G_140-4*G_139-G_11*G_42-4*G_138+G_27*G_3+G_120*G_3+4*G_137+G_121*G_3-2*G_723+G_725+2*G_97*G_3+G_1*G_42+(-2*G_10*G_3+4*G_1*G_6+4*G_12*G_6+4*G_4*G_6+2*G_4*G_3+4*G_9*G_6+4*G_10*G_6+4*G_11*G_6+2*G_11*G_3-2*G_1*G_3-2*G_12*G_3-2*G_9*G_3+10*G_5*G_3+4*G_14-8*G_16-4*G_15+4*G_17+8*G_35+8*G_34-32*G_33+2*G_30-2*G_27-2*G_26+2*G_25+2*G_24-4*G_23+4*G_18-20*G_5*G_6+8*G_40+16*G_2*G_6+8*G_43-8*G_42+4*G_45+2*G_46-6*G_47+2*G_48+4*G_64-10*G_62-10*G_56+20*G_55+2*G_52+2*G_49+8*G_65-16*G_2*G_3-4*G_87-2*G_91-2*G_90+2*G_89+2*G_88-2*G_100+2*G_99+2*G_98-4*G_97+2*G_94+2*G_104-2*G_101+4*G_107+2*G_108-6*G_109+2*G_110+2*G_124-2*G_121-2*G_120+2*G_119+2*G_118-4*G_117+2*G_114+2*G_111)*L_ztilde1+2*G_267+2*G_268+G_743-2*G_741-4*G_764+4*G_762+2*G_755+2*G_754-2*G_753+2*G_766+2*G_765-2*G_18*G_3-2*G_17*G_3+2*G_15*G_3+3*G_590-2*G_591-2*G_592+2*G_594-G_596+2*G_600-G_602+2*G_580-2*G_582+G_584-2*G_588+2*G_266-8*G_264+G_770-2*G_768+2*G_579-4*G_578+4*G_576+3*G_776-2*G_774-2*G_777+I*Pi*G_1*G_3-5*G_389+10*G_387-2*G_778+2*G_780-G_788+2*G_786-G_782+G_344-G_4*G_42+32*G_252-16*G_254-8*G_258+4*G_260-4*G_245-2*G_342+10*G_383+4*G_243-4*G_244-20*G_381+3*G_109*G_3-2*G_804+G_806+G_338-2*G_336+G_334+G_233-4*G_439-2*G_231+G_333-2*G_437+6*G_330-4*G_332+4*G_435-8*G_436+G_326-10*I*Pi*G_55+2*I*Pi*G_42+8*I*Pi*G_33-2*I*Pi*G_18+2*I*Pi*G_15-2*I*Pi*G_17+5*I*Pi*G_56+I*Pi*G_4*G_3-2*G_322-2*G_324-4*I*Pi*G_34-I*Pi*G_108-I*Pi*G_114-I*Pi*G_52+2*I*Pi*G_23-I*Pi*G_46+2*I*Pi*G_45+2*I*Pi*G_87-I*Pi*G_94+5*I*Pi*G_62+2*I*Pi*G_107-I*Pi*G_118+2*I*Pi*G_97+2*I*Pi*G_117-4*I*Pi*G_40+2*I*Pi*G_64-4*I*Pi*G_65-4*I*Pi*G_43+12*I*Pi*G_16-6*I*Pi*G_14-5*G_425-I*Pi*G_110-I*Pi*G_25-I*Pi*G_111-I*Pi*G_119-I*Pi*G_30-I*Pi*G_124-I*Pi*G_24-I*Pi*G_104-4*G_318+4*G_320-2*G_321+10*G_423-2*G_567+G_362-8*G_2*G_64-14*zeta_2*G_6+14*zeta_2*G_2-10*G_5*G_14+20*G_5*G_16+10*G_5*G_64-4*G_310-4*G_35*G_3-10*G_55*G_3+8*G_2*G_42-5*G_5*G_42+8*G_2*G_14-16*G_2*G_16+16*G_33*G_3+7*zeta_2*G_3-8*G_307+4*G_308+4*G_306-2*G_360-2*I*Pi*G_4*G_6+10*I*Pi*G_5*G_6+4*I*Pi*G_2*G_3-2*I*Pi*G_9*G_6-2*I*Pi*G_12*G_6-2*I*Pi*G_11*G_6-2*I*Pi*G_1*G_6-2*I*Pi*G_10*G_6-8*I*Pi*G_2*G_6-5*I*Pi*G_5*G_3-4*G_129+32*G_128+4*G_127-16*G_126-4*G_130+2*G_568-2*G_1*G_64-G_25*G_3+G_9*G_42;
    ex J_7_4 = -10*G_1669-8*G_9*G_148-4*G_9*G_435+8*G_9*G_149+8*G_9*G_436-4*I*Pi*G_604+4*G_9*G_439-4*G_2815+2*G_2773+2*G_183*G_3+3*G_2668+4*G_1*G_439-G_1165+2*G_225*G_3+4*I*Pi*G_641+2*G_237*G_3+G_114*G_42+G_52*G_42+2*G_756*G_3+3*G_353*G_3+8*G_2814+8*G_1*G_436+2*G_2772-4*G_2770+8*G_1*G_149+2*G_2771+8*G_1110-32*G_12*G_128+I*Pi*G_28*G_3+8*G_1109-7*zeta_2*G_1*G_3+2*I*Pi*G_48*G_3-8*G_12*G_148-4*G_12*G_435+8*G_12*G_149+8*G_12*G_436-2*G_2667-8*G_963+4*G_12*G_439+16*G_1*G_126-32*G_1*G_128-8*G_1*G_148-4*G_1*G_435+2*G_792*G_3-3*I*Pi*G_50*G_3-7*zeta_2*G_12*G_3+G_241*G_3-8*G_962+I*Pi*G_123*G_3+16*G_12*G_126-4*G_2768-13*G_1108+16*G_961+2*G_798*G_3+2*G_219*G_3-G_1083+2*G_1084+4*G_2769+2*G_612*G_3+2*G_624*G_3-4*G_603*G_3-G_226*G_3-G_230*G_3+G_814*G_3+G_760*G_3+G_813*G_3+G_222*G_3+G_223*G_3-16*G_960+G_759*G_3+2*G_606*G_3+2*G_633*G_3+G_229*G_3+3*G_694*G_3+8*G_2765+G_228*G_3+8*G_2766+2*G_687*G_3-7*zeta_2*G_9*G_3+10*G_1667+10*G_1668-7*zeta_2*G_10*G_3+8*G_1105-6*G_1080+2*I*Pi*G_49*G_3+G_2666+8*G_1106+8*G_2767+4*G_1081-4*I*Pi*G_49*G_6-G_1082+10*G_1107+14*zeta_2*G_9*G_6+14*zeta_2*G_10*G_6+14*zeta_2*G_12*G_6+14*zeta_2*G_1*G_6-16*G_2764-4*G_604*G_3-4*G_783*G_3-2*G_1163-4*G_217*G_3-4*G_216*G_3-4*G_211*G_3-4*I*Pi*G_667-4*I*Pi*G_597+2*G_1164+16*G_2763-G_1079-4*G_210*G_3-2*G_2665-4*G_660*G_3+8*G_2813+14*zeta_2*G_11*G_6-4*G_790*G_3+2*I*Pi*G_664+8*G_2762-4*G_789*G_3-4*G_784*G_3+6*I*Pi*G_44*G_6-13*G_1104-3*I*Pi*G_51*G_3+14*zeta_2*G_4*G_6+2*G_1078+2*G_2664+8*G_2761+I*Pi*G_93*G_3-4*I*Pi*G_603+2*I*Pi*G_595+2*I*Pi*G_668-20*G_1666-2*G_1162-4*G_667*G_3+10*G_1663+10*G_1664+20*G_1665-4*G_666*G_3+3*G_1161+I*Pi*G_92*G_3-4*G_661*G_3-16*G_2812-8*G_663*G_3-10*G_1662-16*G_2758+2*G_1077-5*I*Pi*G_424+4*I*Pi*G_631+4*I*Pi*G_569+4*I*Pi*G_191+4*I*Pi*G_764-5*I*Pi*G_392-5*I*Pi*G_388+4*I*Pi*G_727+4*I*Pi*G_726-I*Pi*G_770-I*Pi*G_683-I*Pi*G_197+5*I*Pi*G_433-8*I*Pi*G_258+4*I*Pi*G_721-8*I*Pi*G_294-I*Pi*G_620+16*G_2759-8*G_594*G_3-8*G_600*G_3-4*G_598*G_3-4*G_597*G_3-16*G_2760+I*Pi*G_103*G_3-3*G_202*G_3+7*G_2650+6*I*Pi*G_1*G_14-2*I*Pi*G_1*G_64-4*I*Pi*G_110*G_6+8*I*Pi*G_39*G_6-2*I*Pi*G_102*G_6-12*I*Pi*G_1*G_16+2*I*Pi*G_108*G_6-2*I*Pi*G_92*G_6+2*I*Pi*G_52*G_6+2*I*Pi*G_46*G_6+6*I*Pi*G_10*G_14+8*I*Pi*G_38*G_6+2*I*Pi*G_114*G_6-12*I*Pi*G_10*G_16-12*I*Pi*G_9*G_16+3*I*Pi*G_25*G_3+6*I*Pi*G_9*G_14-2*I*Pi*G_96*G_6+5*G_25*G_42+G_125*G_42+G_621*G_3+I*Pi*G_22*G_3+I*Pi*G_31*G_3+G_586*G_3+I*Pi*G_116*G_3+2*G_214*G_3+7*G_2651-8*G_959+2*G_212*G_3-16*G_2757+I*Pi*G_122*G_3+I*Pi*G_29*G_3+G_585*G_3-8*G_2652+G_622*G_3+2*G_787*G_3+2*G_785*G_3+2*G_781*G_3+2*G_218*G_3+G_198*G_3+2*G_658*G_3+4*G_2653+2*G_791*G_3+G_108*G_42+G_46*G_42+7*zeta_2*G_111+G_199*G_3-8*G_2654+G_234*G_3+3*G_359*G_3+G_235*G_3-8*G_213*G_3-8*G_207*G_3+4*G_2655+G_771*G_3-8*G_780*G_3-8*G_786*G_3-8*G_657*G_3+10*G_1103-5*G_430*G_3+G_29*G_42+12*G_2648-2*G_1160+9*G_332*G_3+7*zeta_2*G_49+G_28*G_42+G_116*G_42+7*zeta_2*G_110-8*G_958+9*G_713*G_3+7*zeta_2*G_48+G_30*G_42-4*G_2996+2*G_662*G_3-13*G_2649+2*G_1076+I*Pi*G_102*G_3-8*G_2645-5*G_380*G_3-5*G_431*G_3+4*G_2646+28*G_2756+10*G_1659-5*G_419*G_3+I*Pi*G_105*G_3+4*G_577*G_3+4*G_640*G_3+4*G_767*G_3+4*G_194*G_3-4*G_19*G_42-4*G_20*G_42-4*G_21*G_42-4*G_13*G_42-4*G_147*G_3-4*G_143*G_3-5*G_422*G_3-2*G_2647-5*G_418*G_3+16*G_2811-5*G_434*G_3+G_22*G_42+16*G_2643-5*G_376*G_3+I*Pi*G_236+4*G_1074+2*I*Pi*G_662-4*G_1075+4*G_284*G_3-8*G_2644-24*G_2755-5*G_377*G_3+I*Pi*G_125*G_3-3*G_369*G_3+4*G_302*G_3-6*G_2640+I*Pi*G_96*G_3+2*G_675*G_3+2*I*Pi*G_658-11*G_1102+4*G_290*G_3-6*G_2641+4*G_293*G_3+8*G_2753+4*G_289*G_3+6*G_2810-16*G_2642+G_801*G_3-20*G_1658-4*G_2754+4*G_287*G_3+4*G_283*G_3+G_31*G_42-14*G_1099+2*G_2663+16*G_2751-2*G_2638-3*G_351*G_3+18*G_1100+6*G_2639-11*G_1101-4*I*Pi*G_660+16*G_2752-4*I*Pi*G_598-4*I*Pi*G_661-3*G_358*G_3+6*G_2809-3*G_357*G_3-3*G_370*G_3+4*G_247*G_3+4*G_2634-3*G_316*G_3+8*G_1072+3*G_1098+2*G_1088+2*I*Pi*G_605+2*I*Pi*G_599-3*G_2749-3*G_750*G_3-8*G_2635+2*I*Pi*G_601-4*I*Pi*G_666+G_1159+I*Pi*G_95*G_3+I*Pi*G_86*G_3+4*G_2636+8*G_957-3*G_697*G_3-3*G_696*G_3+4*G_2637+10*G_1655+4*G_305*G_3+4*G_301*G_3-4*G_1073-3*G_352*G_3-16*G_2750-4*G_2824+2*G_601*G_3-8*G_1071-6*G_1097-4*G_2662+2*G_599*G_3-3*G_315*G_3+4*G_956+4*G_248*G_3+7*G_2632+4*G_251*G_3+3*G_2747+6*G_2748-I*Pi*G_333-I*Pi*G_334-8*G_2633-6*G_2808-3*G_656*G_3+7*G_2631+3*G_2745-6*G_2746-4*I*Pi*G_783-4*I*Pi*G_784+4*I*Pi*G_181+4*I*Pi*G_568-4*I*Pi*G_790-4*I*Pi*G_216-5*I*Pi*G_428+2*I*Pi*G_781+2*I*Pi*G_218-I*Pi*G_239-I*Pi*G_626+2*I*Pi*G_208+2*I*Pi*G_214+5*I*Pi*G_425+2*I*Pi*G_785+2*I*Pi*G_791+2*I*Pi*G_787+2*I*Pi*G_212+2*G_605*G_3-6*G_729*G_3+2*G_595*G_3+2*G_668*G_3+2*G_664*G_3-13*G_2630+10*G_1096-I*Pi*G_758-6*I*Pi*G_747-6*I*Pi*G_735-6*I*Pi*G_729-6*I*Pi*G_693-I*Pi*G_812-I*Pi*G_635-I*Pi*G_185-I*Pi*G_572-I*Pi*G_689-I*Pi*G_743-4*I*Pi*G_210-8*I*Pi*G_762-8*I*Pi*G_639-4*I*Pi*G_789-I*Pi*G_707+4*I*Pi*G_632-4*I*Pi*G_217-8*G_955-I*Pi*G_326-3*G_620*G_3-6*G_348*G_3-8*G_1070-5*G_412*G_3+3*G_355*G_3+4*G_2627+7*G_2807+G_805*G_3+G_773*G_3-6*G_693*G_3-4*G_2825-6*G_2744-2*G_2628-6*G_747*G_3+I*Pi*G_200+12*G_2629-6*G_735*G_3+16*G_1069+3*G_317*G_3+4*G_323*G_3+G_809*G_3+3*G_371*G_3+3*G_367*G_3-5*G_416*G_3-5*G_388*G_3-5*G_413*G_3-5*G_424*G_3-5*G_392*G_3-2*G_718*G_3+15*G_389*G_3-10*G_387*G_3-12*G_296*G_3+G_200*G_3+G_769*G_3+G_236*G_3+G_232*G_3-3*G_197*G_3-2*G_728*G_3-2*G_724*G_3-12*G_1005+4*G_700*G_3-3*G_233*G_3-3*G_770*G_3+4*G_704*G_3+16*G_2624+4*I*Pi*G_4*G_65+3*I*Pi*G_99*G_3+3*I*Pi*G_119*G_3-4*I*Pi*G_34*G_3-4*I*Pi*G_40*G_3+3*I*Pi*G_89*G_3-2*I*Pi*G_1*G_42-2*I*Pi*G_12*G_42-2*I*Pi*G_95*G_6-3*I*Pi*G_115*G_3-2*I*Pi*G_10*G_64+6*I*Pi*G_12*G_14-3*I*Pi*G_106*G_3-2*I*Pi*G_12*G_64-2*I*Pi*G_86*G_6-3*I*Pi*G_113*G_3-12*I*Pi*G_12*G_16-3*I*Pi*G_112*G_3-2*I*Pi*G_103*G_6+6*G_2742-3*G_683*G_3-8*G_2625-3*G_647*G_3-3*G_806*G_3-3*G_584*G_3+6*G_2743-I*Pi*G_362-6*I*Pi*G_348+4*G_2661-8*G_2626-6*G_2621-20*G_1094-2*G_337*G_3-3*zeta_3*G_11+10*G_1095-3*zeta_3*G_4-14*G_2806-35*zeta_2*G_62-6*G_2622-35*zeta_2*G_56-4*G_120*G_14-12*G_119*G_16-6*G_119*G_64-16*G_2623+16*G_951-8*G_117*G_14+6*G_119*G_14+4*G_319*G_3-8*G_952+2*G_2660-4*G_121*G_14+20*G_1653+I*Pi*G_327-20*G_1654+8*G_121*G_16+4*G_121*G_64+3*G_2619+6*G_2620-2*G_347*G_3-2*G_343*G_3+I*Pi*G_196+I*Pi*G_363-2*G_341*G_3-4*zeta_2*G_4*G_3-4*G_12*G_308-8*G_948+8*G_120*G_16+8*G_2616-7*G_2820+4*G_120*G_64+8*G_2617-2*G_1158+6*G_25*G_14-12*G_25*G_16-6*G_25*G_64-6*G_2618-I*Pi*G_608-4*G_1*G_308+16*G_117*G_16+8*G_117*G_64-4*G_27*G_14+I*Pi*G_240+20*G_1093+2*G_93*G_14-4*G_93*G_16+8*G_23*G_64+16*G_23*G_16-13*G_2615+2*G_92*G_14+20*G_1650-30*G_1651-4*G_92*G_16-4*zeta_2*G_11*G_3+20*G_1652-2*G_92*G_64-8*G_23*G_14-16*G_1068+28*zeta_2*G_34+28*zeta_2*G_40-4*G_9*G_308-4*G_10*G_308-4*G_26*G_14+8*G_2612+8*G_27*G_16-4*G_1092+4*G_27*G_64-14*G_946-2*G_93*G_64+8*G_2613+20*G_1647-20*G_1648+10*G_2614+16*G_947-20*G_1649-13*G_2611+8*G_258*G_3-I*Pi*G_614-5*G_56*G_42+8*G_26*G_16+4*G_26*G_64-4*G_1091-8*G_1067+10*G_2610-12*G_260*G_3+2*G_2659+2*G_95*G_14-4*G_95*G_16-20*G_1646-2*G_95*G_64+2*G_86*G_14-5*G_62*G_42+8*G_294*G_3-4*G_2804-20*G_895-4*G_2805+2*G_105*G_14-4*G_105*G_16-11*G_2609+G_686*G_3+18*G_2607+2*G_102*G_14-4*G_102*G_16-2*G_102*G_64+2*G_103*G_14-4*G_103*G_16-20*G_1645-2*G_2658-2*G_103*G_64-11*G_2608+8*G_1004-14*G_2606+2*G_804*G_3+G_583*G_3+2*G_768*G_3+6*G_1642-2*G_2657+10*G_2603+2*G_1157-3*G_1643+20*G_1644-8*G_1066+26*G_896-6*G_2604+3*G_2605+7*G_2803+4*G_34*G_42-G_2596+4*G_2597+4*G_1154+8*G_1002+G_623*G_3-4*G_2598-4*G_1155-4*G_1003+G_619*G_3-4*G_2599+2*G_1156-4*I*Pi*G_320-4*I*Pi*G_344-4*I*Pi*G_338+20*G_2600+G_587*G_3-20*G_2601+10*G_2602+I*Pi*G_364+I*Pi*G_628+I*Pi*G_627+4*G_40*G_42+4*G_1149+16*G_999-G_2594-2*G_1150-2*G_1151-4*G_86*G_16-8*G_1000+2*G_1152-2*G_86*G_64+2*G_2595-8*G_1001+2*G_1153+2*I*Pi*G_612+16*I*Pi*G_253+2*I*Pi*G_606+4*I*Pi*G_298+4*I*Pi*G_297+2*I*Pi*G_237+14*I*Pi*G_330-4*I*Pi*G_250-4*I*Pi*G_249+10*I*Pi*G_417+10*I*Pi*G_429-4*I*Pi*G_303-4*I*Pi*G_286+4*I*Pi*G_261+2*I*Pi*G_624+2*I*Pi*G_219+2*I*Pi*G_225-4*I*Pi*G_291-4*I*Pi*G_304-4*I*Pi*G_285-4*I*Pi*G_292+2*I*Pi*G_183+4*I*Pi*G_262+4*I*Pi*G_209-4*I*Pi*G_211-G_2590+G_646*G_3+2*G_2591-4*G_96*G_16-G_2592-2*G_96*G_64+2*G_96*G_14+2*G_2593+G_650*G_3-2*G_105*G_64+G_682*G_3-16*G_998+2*G_122*G_14+16*G_1065+8*G_100*G_16+4*G_2588+4*G_2995+2*G_645*G_3-I*Pi*G_677-I*Pi*G_671+2*G_681*G_3-G_2589+2*G_582*G_3+3*G_313*G_3-7*G_653*G_3+2*G_123*G_14-4*G_123*G_16-7*G_712*G_3+12*G_578*G_3-4*G_122*G_16-2*G_122*G_64+4*G_100*G_64+2*G_125*G_14+8*G_2322-4*G_125*G_16+2*G_2584-2*G_125*G_64+2*G_116*G_14-6*G_2802+2*G_2320+2*G_2319-2*G_2318-4*G_116*G_16+12*G_2313+12*G_2312-12*G_2311+12*G_764*G_3-2*G_116*G_64+12*G_191*G_3-8*G_2323-7*G_203*G_3-4*G_29*G_16+12*G_641*G_3-7*G_776*G_3+2*G_2583-2*G_123*G_64-I*Pi*G_800-7*G_335*G_3+8*G_2579+3*I*Pi*G_368-I*Pi*G_794-8*G_996-8*G_580*G_3-4*G_2580+5*G_591*G_3+4*G_2656-8*G_997+5*G_592*G_3+4*G_2581+2*G_618*G_3+G_772*G_3-8*G_2324+I*Pi*G_187+I*Pi*G_186-4*G_2801+G_807*G_3-4*G_2582+3*I*Pi*G_350+3*I*Pi*G_356+16*G_1063-16*G_1064-20*G_386*G_3-8*G_2578-20*G_382*G_3-8*G_579*G_3+8*G_2326+25*G_394*G_3-4*G_2800+3*I*Pi*G_314-8*G_642*G_3+4*I*Pi*G_12*G_43+4*I*Pi*G_1*G_43+8*I*Pi*G_87*G_6+8*I*Pi*G_97*G_6+8*I*Pi*G_117*G_6+2*I*Pi*G_94*G_6+4*I*Pi*G_10*G_43-4*I*Pi*G_39*G_3+4*I*Pi*G_9*G_43-4*I*Pi*G_41*G_3-10*I*Pi*G_60*G_6+5*I*Pi*G_56*G_3-10*I*Pi*G_61*G_6+4*I*Pi*G_11*G_65-2*I*Pi*G_93*G_6+G_365*G_3-8*G_2327-4*G_101*G_14+8*G_101*G_16+4*G_101*G_64+G_684*G_3+G_685*G_3-8*G_97*G_14+16*G_97*G_16-10*zeta_2*G_47-8*zeta_2*G_107-10*zeta_2*G_109+8*G_32*G_64+16*G_32*G_16-8*G_32*G_14+8*G_97*G_64+8*G_41*G_64+16*G_41*G_16-8*G_41*G_14+8*G_39*G_64+16*G_39*G_16-8*G_39*G_14+G_795*G_3+G_796*G_3+G_706*G_3+6*G_99*G_14+G_710*G_3-12*G_99*G_16-6*G_99*G_64+G_742*G_3+8*G_90*G_16+4*G_90*G_64+7*zeta_2*G_114+7*zeta_2*G_108+7*zeta_2*G_52+7*zeta_2*G_46+G_746*G_3+4*G_1148+8*G_91*G_16+4*G_91*G_64-3*G_1633+6*G_1634-12*G_89*G_16-2*G_31*G_64-6*G_89*G_64+2*G_22*G_14-4*G_22*G_16-2*G_22*G_64-16*G_2575-5*I*Pi*G_422-9*G_1635-20*G_269*G_3+6*G_1636+6*G_1637+G_808*G_3-6*G_1638+G_648*G_3+G_649*G_3-20*G_265*G_3+16*G_257*G_3+16*G_253*G_3+2*G_31*G_14+16*G_2576+3*G_1639+6*G_89*G_14-4*G_31*G_16+25*G_398*G_3-2*G_29*G_64-8*G_2577+8*G_995+2*G_1086-4*G_90*G_14+6*G_1632-8*G_87*G_14+16*G_87*G_16+8*G_87*G_64-4*G_91*G_14-4*G_994-10*G_61*G_64-20*G_61*G_16+16*G_1062+10*G_61*G_14-4*G_100*G_14-8*G_2574-10*G_63*G_64-20*G_63*G_16+10*G_63*G_14+10*G_54*G_14-20*G_54*G_16-8*G_2573+I*Pi*G_328+2*G_2330-2*G_2329-8*G_2328-10*G_54*G_64-16*G_2571-I*Pi*G_799-I*Pi*G_793+16*G_2572+8*G_38*G_64+16*G_38*G_16-8*G_38*G_14+G_361*G_3-4*I*Pi*G_38*G_3+2*I*Pi*G_104*G_6-2*I*Pi*G_9*G_42-4*I*Pi*G_87*G_3-6*I*Pi*G_25*G_6-2*I*Pi*G_9*G_64-I*Pi*G_118*G_3-6*I*Pi*G_119*G_6+6*I*Pi*G_4*G_14-6*I*Pi*G_89*G_6-12*I*Pi*G_4*G_16+6*I*Pi*G_11*G_14+8*I*Pi*G_23*G_6-6*I*Pi*G_99*G_6+2*I*Pi*G_111*G_3+2*I*Pi*G_110*G_3-12*I*Pi*G_11*G_16-2*I*Pi*G_10*G_42-4*I*Pi*G_97*G_3-4*I*Pi*G_32*G_3+2*G_2331-4*G_965-G_1087+G_329*G_3-16*G_762*G_3-4*I*Pi*G_642-6*G_1630-6*G_1631+3*G_1112+G_2347-2*G_2346-16*G_189*G_3-G_2345+2*G_2344-G_2343+2*G_2342-2*G_2341-2*G_2340+3*G_2339-2*G_2338+G_2337-2*G_2336+2*G_2335+2*G_2334-4*G_2333+4*G_2332-7*G_590*G_3-I*Pi*G_220+5*G_778*G_3-32*G_938+16*G_939+5*G_777*G_3-8*G_766*G_3+16*G_940-8*G_941+4*G_942-24*G_943-8*G_765*G_3+26*G_944+10*G_201*G_3-14*G_945-7*G_2819-4*I*Pi*G_207-4*I*Pi*G_213-2*I*Pi*G_195-2*I*Pi*G_768-2*I*Pi*G_681-2*I*Pi*G_618-I*Pi*G_629-8*I*Pi*G_699-8*I*Pi*G_318-5*I*Pi*G_391-5*I*Pi*G_390-8*I*Pi*G_189-2*I*Pi*G_804-2*I*Pi*G_231+25*I*Pi*G_398+4*I*Pi*G_720+3*I*Pi*G_694+3*I*Pi*G_698+I*pow(Pi,3)*G_2+5*G_204*G_3+12*G_1629+G_325*G_3+5*G_205*G_3-5*I*Pi*G_416-16*G_576*G_3+32*G_2352-32*G_2351+32*G_937+4*I*Pi*G_596+4*I*Pi*G_665+10*G_588*G_3-8*G_192*G_3-7*G_331*G_3-9*G_2741-4*I*Pi*G_579-G_2994+4*I*Pi*G_659+2*G_1623+I*Pi*G_814-G_1624+5*G_654*G_3+6*G_112*G_64+6*G_1625-6*G_113*G_14+12*G_113*G_16+6*G_113*G_64-6*G_115*G_14-I*Pi*G_226+10*G_651*G_3-16*G_639*G_3-6*G_112*G_14-G_1085+10*G_774*G_3+5*G_655*G_3-6*G_1626-6*G_1627+12*G_112*G_16-8*G_193*G_3-12*G_1628-16*G_2353+3*G_749*G_3-28*G_1061+I*Pi*G_690+I*Pi*G_637+I*Pi*G_636+I*Pi*G_759+I*Pi*G_813+3*G_731*G_3-16*G_2354+4*I*Pi*G_602-8*G_643*G_3+12*G_115*G_16+3*G_695*G_3+3*G_737*G_3+8*G_2355+24*G_1060+8*G_993-4*G_1059+I*Pi*G_760+12*G_936+G_610*G_3-4*G_2356-8*G_1147+4*G_297*G_3+7*G_2799+4*G_262*G_3+4*G_992+4*I*Pi*G_342+4*G_1146+4*G_261*G_3+24*G_2357+6*G_2740+4*G_299*G_3+4*G_295*G_3+6*G_115*G_64-3*G_2739+4*G_298*G_3-28*G_2358+3*G_350*G_3+4*I*Pi*G_322-5*G_390*G_3+I*Pi*G_574+I*Pi*G_691-5*G_391*G_3+4*I*Pi*G_321+32*G_1055-16*G_1056-16*G_1057+8*G_1058-32*G_1054+G_609*G_3+I*Pi*G_241-G_1167+12*G_935+I*Pi*G_573+16*G_2360+4*G_2797+I*Pi*G_609-4*G_2822+4*G_2796+16*G_2362+I*Pi*G_610+I*Pi*G_616-G_1618-16*G_2361-4*G_2372+4*G_2371-4*G_2370+8*G_2369-8*G_2368+3*G_356*G_3-8*G_2367+16*G_2366-16*G_2365-8*G_2364-8*G_2363+4*G_263*G_3+3*G_734*G_3-8*G_932+4*G_933-12*G_934+5*G_415*G_3+3*G_736*G_3+3*G_368*G_3+6*G_2738+3*G_314*G_3+2*G_2375+2*G_2374+2*G_2373-8*G_45*G_14-20*G_60*G_16+10*G_60*G_14-6*G_2737+22*G_894+32*G_1268+18*G_2794+8*G_45*G_64-13*G_2795-G_2376+16*G_45*G_16-I*Pi*G_124*G_3+5*I*Pi*G_62*G_3-I*Pi*G_52*G_3-I*Pi*G_46*G_3+4*I*Pi*G_1*G_65-4*I*Pi*G_107*G_3-4*I*Pi*G_45*G_3-I*Pi*G_94*G_3+4*I*Pi*G_26*G_6+4*I*Pi*G_27*G_6+4*I*Pi*G_120*G_6+5*I*Pi*G_61*G_3+5*I*Pi*G_63*G_3+5*I*Pi*G_54*G_3+7*I*Pi*G_47*G_3+2*I*Pi*G_24*G_6+2*I*Pi*G_30*G_6+2*I*Pi*G_118*G_6-G_1617-10*G_60*G_64-10*I*Pi*G_56*G_6-2*I*Pi*G_4*G_42+4*I*Pi*G_12*G_65-2*I*Pi*G_4*G_64-I*Pi*G_114*G_3-I*Pi*G_108*G_3-2*I*Pi*G_11*G_42-14*I*Pi*G_109*G_6-14*I*Pi*G_47*G_6+4*I*Pi*G_121*G_6-2*I*Pi*G_120*G_3-2*I*Pi*G_121*G_3-2*I*Pi*G_27*G_3-2*I*Pi*G_26*G_3+2*I*Pi*G_124*G_6-I*Pi*G_104*G_3-8*G_929+3*G_740*G_3+8*I*Pi*G_40*G_6-4*I*Pi*G_23*G_3+6*I*Pi*G_112*G_6+4*I*Pi*G_11*G_43+4*I*Pi*G_4*G_43+8*I*Pi*G_107*G_6+6*I*Pi*G_113*G_6+8*I*Pi*G_45*G_6-4*I*Pi*G_117*G_3-10*I*Pi*G_54*G_6+8*I*Pi*G_32*G_6-10*I*Pi*G_63*G_6-I*Pi*G_24*G_3+4*G_259*G_3+3*G_730*G_3+3*G_748*G_3+I*Pi*G_228+16*G_928+3*G_698*G_3+5*G_414*G_3+(-2*G_29*G_3+2*G_626+2*G_625-4*G_624-2*G_623-2*G_622-2*G_621+6*G_620-2*G_619-4*G_618+2*G_617-2*G_616-2*G_615+2*G_614-8*G_10*G_65-8*G_110*G_3-2*G_118*G_3+16*G_117*G_3+16*G_87*G_3-2*G_124*G_3+10*G_62*G_3+2*G_613-8*G_12*G_65+2*G_629-2*G_628-2*G_627-20*G_411-2*G_46*G_3-4*G_4*G_14-2*G_52*G_3+2*G_571+8*G_12*G_42-2*G_636+2*G_635-2*G_98*G_3-6*zeta_2*G_4-4*G_12*G_14+8*G_12*G_16+2*G_634+16*G_23*G_3-4*G_633-4*G_12*G_64-8*G_48*G_3+8*G_1*G_16+8*G_10*G_42-8*G_9*G_65+4*G_31*G_6+4*G_29*G_6-2*G_637-2*G_744-2*G_125*G_3-2*G_122*G_3+12*G_735-2*G_123*G_3+2*G_638-2*G_96*G_3+4*G_22*G_6-12*G_113*G_6-12*G_112*G_6+4*G_122*G_6+4*G_123*G_6+8*G_211+4*G_28*G_6-8*G_644-4*G_212+4*G_116*G_6+4*G_125*G_6+16*G_300-8*G_301+16*G_643+16*G_213+16*G_642-4*G_214-24*G_641-8*G_640+32*G_639-12*G_215-4*G_645+4*G_102*G_6-12*G_209-4*G_1*G_14+8*G_210+4*G_86*G_6-2*G_86*G_3+4*G_96*G_6+4*G_105*G_6-2*G_102*G_3-2*G_103*G_3-8*G_297-8*G_298-8*G_299+4*G_103*G_6-4*G_208-2*G_105*G_3-2*G_646+24*G_296+6*G_202-4*G_11*G_64+8*G_11*G_16+14*G_203-2*G_92*G_3-10*G_204-10*G_205-4*G_11*G_14-2*G_93*G_3+6*G_206+16*G_207-12*G_115*G_6-2*G_199-2*G_200-2*G_95*G_3-20*G_201-2*G_196-2*G_104*G_3+6*G_44*G_3+6*G_197+6*G_53*G_3+6*G_51*G_3+6*G_50*G_3+6*G_106*G_3+6*G_115*G_3+6*G_113*G_3-10*G_119*G_3-2*G_30*G_3+4*G_95*G_6+4*G_93*G_6+4*G_92*G_6-12*G_44*G_6-2*G_198+6*G_647-12*G_53*G_6-12*G_51*G_6-12*G_50*G_6-12*G_106*G_6-8*G_194-2*G_648-4*G_195+8*G_4*G_16-8*G_295+8*G_292-8*G_293-10*G_99*G_3-2*G_88*G_3-16*G_294-4*G_24*G_6+16*G_193-2*G_24*G_3+16*G_192-4*G_94*G_6-8*G_190-2*G_47*G_3-4*G_88*G_6-10*G_54*G_3+8*G_38*G_3+8*G_39*G_3-2*G_649-24*G_191+8*G_41*G_3-8*G_290+8*G_32*G_3+20*G_62*G_6+20*G_56*G_6-16*G_40*G_6-16*G_34*G_6-10*G_63*G_3-10*G_60*G_3-10*G_61*G_3-8*G_34*G_3+8*G_291-10*G_654-2*G_94*G_3+14*G_653+6*G_652-2*G_187-20*G_651-4*G_30*G_6+2*G_188-10*G_89*G_3-4*G_118*G_6-4*G_98*G_6-4*G_124*G_6-2*G_650-8*G_11*G_43+32*G_189-4*G_104*G_6+2*G_184+2*G_185-16*G_97*G_6-2*G_186-16*G_117*G_6-8*G_121*G_6-8*G_120*G_6-10*G_655+12*G_25*G_6-16*G_23*G_6+8*G_177+8*G_178-8*G_179-4*G_183+12*G_99*G_6-8*G_40*G_3+10*G_56*G_3-8*G_27*G_6-8*G_26*G_6-8*G_173+16*G_174-8*G_175+6*G_656-8*G_176-8*G_101*G_6-8*G_100*G_6+12*G_119*G_6-8*G_169-2*G_114*G_3-2*G_108*G_3+28*G_109*G_6-4*G_4*G_64-8*G_91*G_6+20*G_54*G_6-16*G_38*G_6-16*G_39*G_6+16*G_288-16*G_41*G_6-16*G_32*G_6-6*zeta_2*G_11+20*G_60*G_6-8*G_289+20*G_61*G_6+20*G_63*G_6-8*G_170+16*G_657-16*G_45*G_6+8*G_171+8*G_172-8*G_167+16*G_168-50*G_398-8*G_287+6*G_112*G_3-4*G_658+8*G_26*G_3+8*G_286+8*G_165-8*G_284+8*G_285+8*G_166+8*G_660+16*G_162-12*G_659-8*G_163+10*G_392-8*G_164-8*G_11*G_65-8*G_4*G_65-8*G_4*G_43-16*G_87*G_6+8*G_161-16*G_160+24*G_158-16*G_107*G_6-4*G_108*G_6-16*G_159+8*G_661-4*G_662-4*G_52*G_6+12*G_89*G_6+16*G_663-8*G_90*G_6+6*G_683-2*G_682-4*G_681+2*G_680-2*G_679-2*G_678+2*G_677+2*G_676-4*G_675+2*G_674-2*G_673-2*G_672+2*G_671+2*G_670-4*G_669-4*G_668+8*G_667+8*G_666-12*G_665-4*G_664+8*G_157-2*G_684-2*G_686-2*G_685-8*G_283-32*G_156-4*G_687-8*G_111*G_3+16*G_282+8*G_155-16*G_154-16*G_153-2*G_690+2*G_689+2*G_688-2*G_691+24*G_152+8*G_151-2*G_710-2*G_709-2*G_708+6*G_707-2*G_706-4*G_705-8*G_704-16*G_703-16*G_702+24*G_701-8*G_700-6*G_698+6*G_697+6*G_696-6*G_695-6*G_694+12*G_693+2*G_692-32*G_150-4*G_711+16*G_149+8*G_91*G_3+8*G_9*G_16+8*G_148+14*G_712-8*G_1*G_43-4*G_9*G_64-4*G_10*G_64+8*G_147+6*G_714-18*G_713-4*G_10*G_14-8*G_10*G_43-8*G_9*G_43+8*G_10*G_16-4*G_9*G_14-8*G_12*G_43+8*G_100*G_3+8*G_101*G_3+8*G_90*G_3+6*G_715+20*G_146+20*G_145+14*G_716+100*G_393-50*G_394-28*G_144-16*G_717-8*G_49*G_3+8*G_143+4*G_718+16*G_141+12*G_719-16*G_140+8*G_110*G_6+8*G_49*G_6+8*G_111*G_6-32*G_139-32*G_138+8*G_217-4*G_218-4*G_219+8*G_27*G_3+8*G_134-8*G_721+8*G_135-8*G_136+8*G_120*G_3+32*G_137+8*G_121*G_3-16*G_723-8*G_133+4*G_722-6*G_734+6*G_733+6*G_732-6*G_731-6*G_730+12*G_729+4*G_728-8*G_727+8*G_48*G_6-8*G_726+12*G_725+4*G_724+16*G_131-8*G_132+16*G_97*G_3+8*G_216-6*G_737-6*G_736+8*G_1*G_42-4*G_46*G_6+8*G_267+8*G_268-100*G_57*G_6-2*G_116*G_3+28*G_47*G_6-4*G_114*G_6-2*G_22*G_3+6*G_738+12*G_747-2*G_746-2*G_745+6*G_743-2*G_742-4*G_741-6*G_740+6*G_739-6*G_748-24*G_764-8*G_763+32*G_762+2*G_761-2*G_760+2*G_758+2*G_757-4*G_756-6*G_752+6*G_751+6*G_750-6*G_749+16*G_766+16*G_765-16*G_18*G_3-16*G_17*G_3+2*G_611-4*G_612-2*G_610+6*G_589+14*G_590-10*G_591-10*G_592+6*G_593+16*G_594-4*G_595-12*G_596+8*G_597+8*G_598-4*G_599+16*G_600-4*G_601-12*G_602+8*G_603+8*G_604-4*G_605-4*G_606+2*G_607+2*G_608-2*G_609+16*G_580-8*G_581-2*G_573-2*G_574-4*G_582-2*G_583+6*G_584-2*G_585-2*G_586-2*G_587-20*G_588+8*G_266-8*G_767+40*G_265-112*G_264-2*G_772-2*G_771+6*G_770-2*G_769-4*G_768+16*G_579-24*G_578+32*G_576-8*G_577-2*G_773+2*G_575-8*G_263+14*G_776+6*G_775-20*G_774-10*G_777+10*G_390+10*G_388-30*G_389+6*G_779+40*G_386+20*G_387-10*G_778+16*G_780-4*G_781-4*G_792-4*G_791+8*G_790+8*G_789-12*G_788-4*G_787+16*G_786-4*G_785+8*G_784+8*G_783-12*G_782+12*G_348-6*G_349-6*G_350+6*G_351+6*G_352-6*G_353+12*G_354+4*G_343+12*G_344-8*G_345-8*G_346+4*G_347-2*G_795+2*G_794+2*G_793-8*G_248+8*G_249+8*G_250-8*G_251+192*G_252-32*G_253-64*G_254-32*G_257-16*G_258-8*G_259+24*G_260-8*G_261-8*G_262-32*G_245+16*G_246-2*G_796-8*G_247-16*G_342+40*G_383-32*G_2*G_43+2*G_242+32*G_243-32*G_244-8*G_340+4*G_341+2*G_797+40*G_5*G_43-2*G_241-4*G_798+2*G_238+2*G_239+10*G_380-160*G_381+40*G_382-2*G_240+2*G_799+2*G_803-2*G_802-2*G_801+2*G_800-2*G_109*G_3+8*G_13*G_3+8*G_21*G_3+8*G_20*G_3+8*G_19*G_3+16*G_17*G_6+16*G_18*G_6-10*G_378-10*G_379+80*G_55*G_6-64*G_33*G_6-2*G_28*G_3+10*G_377+80*G_35*G_6-8*G_339-4*G_804+6*G_806+10*G_376-2*G_805-2*G_234-2*G_235-2*G_236-4*G_237+4*G_337+12*G_338-20*G_375-2*G_807+20*G_374-16*G_440+14*G_335-16*G_336+50*G_57*G_3-2*G_808+20*G_373-2*G_809+6*G_334-6*G_371-2*G_232-20*G_372+6*G_233-4*G_810-8*G_439+2*G_230-16*G_20*G_6-16*G_21*G_6-16*G_13*G_6-4*G_231+2*G_811+16*G_15*G_6-16*G_19*G_6+6*G_333-16*G_438+6*G_370+2*G_815-2*G_814-2*G_813+2*G_812+6*G_369-4*G_330+14*G_331-18*G_332-8*G_435+16*G_436-4*G_570+40*G_5*G_65+10*G_434-6*G_368-10*G_432-2*G_325+6*G_326-2*G_327-10*G_433-2*G_328-2*G_329+10*G_431-32*G_2*G_65-6*G_367-16*G_322+10*G_427+10*G_428-8*G_323-20*G_429+10*G_430-4*G_324+2*G_226+2*G_227-2*G_228-2*G_229+12*G_366+10*G_426-30*G_425+10*G_424-2*G_364-2*G_365-6*G_317-8*G_319+24*G_320-16*G_321+20*G_423-2*G_363+6*G_362-10*G_421+10*G_422+6*G_315+6*G_316-16*G_2*G_64-12*zeta_2*G_6+12*zeta_2*G_2+10*G_391+20*G_5*G_14-40*G_5*G_16+20*G_5*G_64-6*G_314+12*G_312-6*G_313-16*G_311-16*G_309-8*G_310-56*G_35*G_3-80*G_55*G_3+48*G_2*G_42-40*G_5*G_42-16*G_2*G_14+32*G_2*G_16+96*G_33*G_3-2*G_759+6*zeta_2*G_3-4*G_225+16*G_307+24*G_308+10*G_419-10*G_420-8*G_306+2*G_224-8*G_302+8*G_303+8*G_304-8*G_305-2*G_361+10*G_418+10*G_416-20*G_417+6*G_357+6*G_358-6*G_359-4*G_360-2*G_223-6*G_355-10*G_415-6*G_356-10*G_414+10*G_413+10*G_412-8*G_129-16*G_128+8*G_127+8*G_126-8*G_130+2*G_572+2*G_220+2*G_221-2*G_222-8*G_720+40*G_269-8*G_1*G_65-2*G_31*G_3-4*G_1*G_64-10*G_25*G_3+8*G_9*G_42)*L_ztilde1+3*G_752*G_3+I*Pi*G_623+I*Pi*G_686+12*G_2735+7*G_2793-8*G_925-6*G_2736-6*G_2377+I*Pi*G_615+I*Pi*G_619+16*G_924+8*G_107*G_64+4*G_1873+7*G_1143+14*G_47*G_14+4*G_990+7*G_1144-8*G_991-8*G_1145-G_2386+2*G_2385-G_2384+2*G_2383-G_2382+2*G_2381-G_2380-G_2379+4*G_2378-2*G_1140-14*G_47*G_64-28*G_47*G_16+8*G_988+12*G_1141-8*G_989-13*G_1142+8*G_2823-20*G_62*G_16-10*G_62*G_64+10*G_56*G_14+I*Pi*G_648-20*G_56*G_16-10*G_56*G_64-8*G_246*G_3-6*G_1134+4*G_2387-8*G_300*G_3-4*G_984-16*G_1135+8*G_985+16*G_1136+I*Pi*G_654-8*G_1137-8*G_288*G_3-12*G_986-8*G_1138+8*G_987+4*G_1139+6*G_2911-13*G_2401+10*G_2400-11*G_2399-11*G_2398+18*G_2397-14*G_2396+3*G_2395-6*G_2394+10*G_2393+10*G_2392-4*G_41*G_42-4*G_32*G_42+10*G_62*G_14-20*G_2391+20*G_2390-4*G_2389-4*G_2388-12*G_2734+8*G_2403+4*G_2436+5*G_420*G_3+5*G_433*G_3+5*G_432*G_3+I*Pi*G_592+I*Pi*G_585+I*Pi*G_649+5*G_379*G_3+5*G_378*G_3+10*G_411*G_3+5*G_60*G_42+8*G_2402+5*G_61*G_42+5*G_63*G_42+5*G_54*G_42-4*G_38*G_42-4*G_39*G_42+5*G_421*G_3+10*G_2404+G_1050-28*G_109*G_16+14*G_109*G_14-14*G_109*G_64-14*G_2792+4*G_133*G_3-8*G_131*G_3-4*G_166*G_3-4*G_165*G_3-6*G_1133+16*G_107*G_16-8*G_107*G_14+2*G_2993-4*G_250*G_3-6*G_2733+10*G_375*G_3-8*G_982+10*G_429*G_3+10*G_417*G_3-4*G_249*G_3+8*G_983+I*Pi*G_591+4*G_727*G_3-8*G_282*G_3-2*I*Pi*G_343-4*I*Pi*G_580-G_2992-4*I*Pi*G_643+4*G_1130-2*G_1131-13*G_2405-6*I*Pi*G_354-2*I*Pi*G_337-2*I*Pi*G_341+6*G_1132+4*G_726*G_3-6*G_2732+4*G_345*G_3+4*G_346*G_3+I*Pi*G_807+4*G_720*G_3+4*G_721*G_3+8*G_2821-12*G_2817+4*G_340*G_3+I*Pi*G_808-2*G_11*G_140+I*Pi*G_586+I*Pi*G_655+16*G_11*G_126-8*G_1871+16*G_1872-2*I*Pi*G_582-6*I*Pi*G_366-6*I*Pi*G_312-12*G_320*G_3+4*G_339*G_3-9*G_2910+I*Pi*G_235-6*G_2791-32*G_11*G_128+8*G_2406+5*G_1670-10*G_1671-2*I*Pi*G_347-2*I*Pi*G_645-8*G_11*G_148-5*I*Pi*G_418-5*I*Pi*G_412+5*I*Pi*G_378+5*I*Pi*G_379+3*I*Pi*G_752+3*I*Pi*G_736+3*I*Pi*G_740+3*I*Pi*G_730+3*I*Pi*G_734+3*I*Pi*G_748-4*I*Pi*G_786-I*Pi*G_680-4*I*Pi*G_780-8*I*Pi*G_576+16*G_4*G_126+6*G_2909+I*Pi*G_684+I*Pi*G_234+2*G_11*G_437+6*G_2410+3*G_2409-6*G_2408+8*G_2407-2*G_4*G_140-8*G_4*G_148-32*G_4*G_128-6*G_338*G_3+8*G_342*G_3+2*G_4*G_437+4*G_1129+16*G_1869+8*G_1870+6*G_2731-8*G_1128-4*G_1174-14*G_3004+16*G_20*G_16+8*G_20*G_64-8*G_21*G_14+16*G_21*G_16+8*G_21*G_64-8*G_13*G_14+16*G_13*G_16+8*G_13*G_64+4*G_167*G_3+4*G_163*G_3+4*G_173*G_3+4*G_169*G_3+4*G_179*G_3-3*G_2908+18*G_3005-8*G_1126+4*G_1173+4*G_1127-6*G_3002+3*G_3003-7*I*Pi*G_331-7*I*Pi*G_712-5*I*Pi*G_413-7*I*Pi*G_335-4*I*Pi*G_725-4*I*Pi*G_719-I*Pi*G_811-7*I*Pi*G_716+4*I*Pi*G_319-4*I*Pi*G_701+4*I*Pi*G_295+4*I*Pi*G_263+4*I*Pi*G_299+4*I*Pi*G_259-I*Pi*G_757-I*Pi*G_224-I*Pi*G_230+4*I*Pi*G_704+16*I*Pi*G_257-20*I*Pi*G_265-20*I*Pi*G_269+2*I*Pi*G_570-4*G_304*G_3-6*G_2411-20*G_2999-4*G_291*G_3+2*G_2816+10*G_3000+10*G_3001+8*G_336*G_3-2*G_1049-2*G_1041+3*G_1042-2*G_1043-2*G_1044+2*G_1045-G_1046-4*G_2997+6*G_2907+2*G_1047-G_1048+20*G_2998-4*G_4*G_435+4*G_11*G_439+8*G_11*G_436-14*G_922+8*G_40*G_64+16*G_40*G_16-8*G_40*G_14-14*G_923+I*Pi*G_709-2*G_1170-4*G_303*G_3+2*G_1171+7*G_1125+2*G_1172-G_2987-8*G_1868+G_2730-16*G_1866+16*G_1867+2*G_1037+4*G_2986+2*G_1038-2*G_1039+8*G_4*G_436+G_1040+8*G_4*G_149-4*G_1036-6*G_2906+4*G_52*G_16-2*G_52*G_14+2*G_2982+2*G_2983+4*G_1035-G_2728+2*G_108*G_64+4*G_108*G_16-G_2984-2*G_108*G_14-2*G_2729-6*G_2985+2*G_114*G_64+4*G_114*G_16-2*G_114*G_14+4*G_4*G_439+G_1169-2*G_46*G_14+2*G_2991+2*G_52*G_64-4*G_1864+16*G_1865+2*G_2727-2*G_1177+4*G_46*G_16+2*G_2981-6*G_2905-6*G_2412+4*G_2979-4*G_2980-10*G_1673-G_2726-4*G_286*G_3-4*G_2978+2*G_46*G_64-6*G_2790-8*G_2415+16*G_2414-16*G_2413+I*Pi*G_773+8*G_34*G_64-8*G_34*G_14-4*G_292*G_3-4*G_285*G_3-4*G_49*G_64-8*G_49*G_16+4*G_49*G_14-4*G_110*G_64-8*G_110*G_16+4*G_110*G_14+8*G_11*G_149-4*G_11*G_435+4*G_4*G_310+8*G_4*G_307+8*G_4*G_141-4*G_4*G_306+8*G_2977+16*G_34*G_16+4*G_48*G_14-8*G_2416-8*G_2976+12*G_2904-8*G_1248+2*G_3123+8*G_1249-G_3124-4*G_1250+8*G_1251-12*G_1252+8*G_1253+8*G_1254-8*G_1255+4*G_1256-8*G_1257+4*G_1258+8*G_1259-32*G_1261+32*G_1262+32*G_1263-8*G_48*G_16-8*G_2975-192*G_1264+I*Pi*G_678+96*G_1265-2*G_3122-4*G_48*G_64-7*zeta_2*G_90-2*G_3121-7*zeta_2*G_91+4*G_2789-7*zeta_2*G_101+3*G_3120+2*G_3115+4*G_2417-7*zeta_2*G_26+2*G_3116-8*G_2435-7*zeta_2*G_27+2*G_1034-2*G_3117+G_3118-7*zeta_2*G_120-7*zeta_2*G_121-8*G_2972-2*G_3119-16*G_2973+16*G_2974-7*zeta_2*G_100+8*G_11*G_307+16*G_2970+8*G_11*G_141-4*G_11*G_306-8*G_2971+2*G_2725+4*G_11*G_310-16*G_2969+I*Pi*G_332+8*G_322*G_3+8*G_702*G_3+8*G_703*G_3+12*G_2419-12*G_701*G_3+2*G_195*G_3-8*G_981+4*G_2788+5*G_1861-2*G_3110+32*G_1862+24*G_2965-64*G_1863+5*G_89*G_42+2*G_1220-G_1221-2*G_1222+2*G_3111+G_616*G_3+G_1223+2*G_3112-8*G_1224+8*G_1225-28*G_2966+8*G_1226-32*G_1227+32*G_1228+32*G_1229-32*G_1230+52*G_1231-36*G_1232-36*G_1233+32*G_1234-32*G_1235+4*G_3113+16*G_1236+16*G_1237+32*G_1238+16*G_2967-32*G_1239+16*G_1240+16*G_1241+8*G_1242-8*G_1243-8*G_1244-16*G_1245-6*G_344*G_3+16*G_1246-8*G_1247-2*G_2418+16*G_2968+8*G_717*G_3-6*G_719*G_3-4*G_3114+I*Pi*G_809+I*Pi*G_682+8*G_723*G_3-2*G_2724+2*G_3104-6*G_725*G_3-G_3105+2*G_3106-G_3107+8*G_321*G_3-4*G_2964+2*G_3108-G_3109+26*G_921-3*I*Pi*G_351+8*G_2963+3*I*Pi*G_731+3*I*Pi*G_737+3*I*Pi*G_749-I*Pi*G_797-I*Pi*G_803-I*Pi*G_238-I*Pi*G_184-20*I*Pi*G_382-20*I*Pi*G_386-2*I*Pi*G_360-2*I*Pi*G_705-2*I*Pi*G_741-2*I*Pi*G_324+14*I*Pi*G_711+2*I*Pi*G_675+2*I*Pi*G_687+2*I*Pi*G_798+2*I*Pi*G_810+2*I*Pi*G_756+2*I*Pi*G_669+2*I*Pi*G_633+2*I*Pi*G_792-16*G_2962+G_1213-2*G_1214+3*G_1215-2*G_1216-2*G_1217+2*G_1218-G_1219+8*G_12*G_307-13*G_2420+2*G_3098-G_3099-G_1184-6*G_3100+8*G_1*G_307+2*G_1185-G_1186-2*G_1187+G_1188+4*G_1189-4*G_1190+2*G_1191+I*Pi*G_199+I*Pi*G_198+I*Pi*G_769+2*G_1192+2*G_1193+8*G_1*G_141-G_1194-6*G_1195+4*G_1196+4*G_3101-G_1197-G_3102-G_1198+2*G_1199-32*G_2959-G_1200+2*G_1201-G_1202+2*G_1203-G_1204-2*G_1205+2*G_1206-4*G_1*G_306+2*G_1207+4*G_1208-4*G_1209+2*G_1210-G_3103+2*G_1211-2*G_1212+4*G_12*G_310+32*G_2960-16*G_2961+7*G_2421+6*G_2787+4*G_1*G_310-G_3089+2*G_3090-G_3091+7*G_1124-12*G_2903+2*G_2952+I*Pi*G_205-G_2953+I*Pi*G_778-2*G_9*G_140-2*G_2954+I*Pi*G_204+G_2955+7*G_2441+7*G_2440-13*G_2439+12*G_2438-2*G_2437+4*G_2426-8*G_2425+4*G_2424-8*G_2423+7*G_2422+I*Pi*G_777+I*Pi*G_805+15*G_1672-2*G_2944-2*G_12*G_140+10*G_1821-6*G_2775+4*G_111*G_14+2*G_2942+2*G_2943+6*G_2786+2*G_1*G_437-2*G_1*G_140-2*G_1121+12*G_1122+2*G_12*G_437-2*G_2723-13*G_1123+4*G_2940-4*G_2941-4*G_111*G_64-6*G_1114+2*G_1033-8*G_2434-8*G_111*G_16-2*G_3087+2*G_2939+4*G_1120-8*G_2444+4*G_2443-16*G_979-8*G_2442-2*G_3086+3*G_2722-8*G_1027+8*G_1029-8*G_97*G_42-4*G_90*G_42-8*G_1030-8*G_1031+6*G_2900-4*G_91*G_42-8*G_87*G_42+4*G_2445-2*G_1032+I*Pi*G_672-8*G_2931-8*G_2932+I*Pi*G_229+2*G_3097+I*Pi*G_646+I*Pi*G_223+8*G_2934-8*G_2935-4*G_100*G_42-8*G_2936-2*G_2937+I*Pi*G_802+2*G_2938-4*G_101*G_42-8*G_1026+G_124*G_42-G_2897-2*G_2926+5*G_119*G_42+2*G_2927+2*G_2928+G_98*G_42+2*G_2898+G_104*G_42-G_2899+5*G_99*G_42-6*G_2785+8*G_2930-5*I*Pi*G_430-5*I*Pi*G_376-3*I*Pi*G_593+4*I*Pi*G_302-4*I*Pi*G_753-I*Pi*G_611-I*Pi*G_617+4*I*Pi*G_287-I*Pi*G_625+4*I*Pi*G_293+4*I*Pi*G_301+4*I*Pi*G_247-I*Pi*G_634-I*Pi*G_688+4*I*Pi*G_284-I*Pi*G_571+4*I*Pi*G_700+4*I*Pi*G_323+3*I*Pi*G_695-2*G_3092+G_3093+4*G_3094-4*G_3095+2*G_3096+G_118*G_42-8*G_978+4*G_2446+I*Pi*G_650+I*Pi*G_796+I*Pi*G_795-8*G_1118+2*G_1023+4*G_49*G_42-8*G_1119+3*G_3085+8*G_12*G_141-4*G_12*G_306+4*G_10*G_310+8*G_10*G_307+8*G_10*G_141-4*G_10*G_306+G_88*G_42+G_94*G_42-4*G_121*G_42-8*G_117*G_42+G_615*G_3+2*G_2896+8*G_1025-3*G_113*G_42+G_3083-8*G_23*G_42-4*G_120*G_42+I*Pi*G_222+4*G_110*G_42+4*G_111*G_42-14*zeta_2*G_23-14*zeta_2*G_117-14*zeta_2*G_97-14*zeta_2*G_87+4*G_9*G_310+8*G_9*G_307+8*G_9*G_141-4*G_9*G_306+4*G_48*G_42+4*G_132*G_3-4*G_135*G_3-4*G_134*G_3+8*G_15*G_14-16*G_15*G_16-8*G_15*G_64-8*G_19*G_14+16*G_19*G_16+8*G_19*G_64-8*G_20*G_14+G_2720-5*G_1859-10*G_1860-2*G_2721-25*G_1742-2*G_3084-2*G_3082-4*G_26*G_42+4*G_175*G_3+4*G_136*G_3-4*G_27*G_42-2*G_2719-2*G_2448-2*G_2447-3*G_743*G_3-3*G_112*G_42-4*G_151*G_3+8*G_18*G_14-16*G_18*G_16-8*G_18*G_64+8*G_17*G_14-16*G_17*G_16-8*G_17*G_64-4*I*Pi*G_19*G_3-4*I*Pi*G_13*G_3-8*I*Pi*G_15*G_6-I*Pi*G_30*G_3-10*I*Pi*G_62*G_6+7*I*Pi*G_109*G_3+5*I*Pi*G_60*G_3-2*I*Pi*G_125*G_6-2*I*Pi*G_116*G_6-2*I*Pi*G_28*G_6-2*I*Pi*G_11*G_64+6*I*Pi*G_115*G_6+8*I*Pi*G_34*G_6+6*I*Pi*G_106*G_6-G_2895+I*Pi*G_771-12*G_2919+12*G_2920-3*G_714*G_3+16*G_2433+2*G_2718+12*G_2921+2*G_3080+2*G_3081+2*G_2449+4*G_581*G_3-3*G_589*G_3-3*G_593*G_3-3*G_715*G_3+2*G_1022+3*G_2916+6*G_2917-3*G_2918+6*G_2912-3*G_44*G_42-3*G_53*G_42-6*G_2913+3*G_2914+2*G_2717-3*G_51*G_42-G_2893-3*G_50*G_42-6*G_2915+2*G_2894+4*G_2715+2*G_3077+4*G_3078-4*G_3079-70*zeta_2*G_5*G_6-6*G_1516-4*G_2716-4*G_1530-6*G_2890-2*G_1021+4*G_2891-14*G_1531-G_2892+16*G_1117-3*G_106*G_42-3*G_115*G_42-13*G_1520+G_673*G_3+4*G_1521+4*G_1522-6*G_1523+7*G_1524-4*G_1525-4*G_1526-6*G_1527+7*G_1528-4*G_1529+G_628*G_3+G_574*G_3+2*G_2453-4*G_2452+4*G_2451+2*G_2450+6*G_209*G_3+6*G_215*G_3+6*G_782*G_3+50*G_1741+7*G_1518+18*G_1519-100*G_1723+G_187*G_3+50*G_1724-2*G_3073+G_186*G_3+G_3074+G_679*G_3+50*G_1727-25*G_1728+G_672*G_3-2*G_3075+6*G_788*G_3+6*G_659*G_3+5*G_1838-10*G_1839+5*G_1840-2*G_2712+56*zeta_2*G_2*G_6-10*G_1841+5*G_1842+2*G_2713-10*G_1843+10*G_1844+10*G_1845+20*G_1846-20*G_1847+2*G_3076+6*G_665*G_3+G_744*G_3+G_745*G_3+2*G_741*G_3+G_573*G_3+I*Pi*G_744+I*Pi*G_745+10*G_1848+10*G_1849-10*G_1850+2*G_2714+5*G_1851-10*G_1852+15*G_1853-10*G_1854-10*G_1855+10*G_1856-5*G_1857+10*G_1858+G_627*G_3+G_240*G_3-G_3072+2*G_2454+30*G_1833-G_758*G_3+2*G_3071-6*G_1615-20*G_1834+5*G_1835-G_2711-G_812*G_3+5*G_1836-10*G_1837+4*G_1616-8*G_977+2*G_705*G_3-G_2889+G_636*G_3-G_2784+G_637*G_3+6*G_596*G_3+20*G_1703-20*G_1704+6*G_602*G_3+2*G_208*G_3+20*G_1705-10*G_1706-10*G_1707-10*G_1708+5*G_1709+30*G_1710+4*G_190*G_3-20*G_1711-32*G_9*G_128+5*G_1712+5*G_1713+16*G_9*G_126+7*zeta_2*G_24+7*zeta_2*G_30-10*G_1714+7*zeta_2*G_25-3*G_707*G_3+5*G_1715-10*G_1716+G_691*G_3+5*G_1717+G_678*G_3-10*G_1718+5*G_1719-16*G_2432+G_690*G_3+7*zeta_2*G_94-G_3070+7*zeta_2*G_89-2*G_2455-6*G_1596+6*G_1597-3*G_1598+6*G_1599-10*G_1831+5*G_1832-9*G_1600+6*G_1601+6*G_1602-6*G_1603+3*G_1604-6*G_1605+3*G_1606+6*G_1607-3*G_1608+4*G_1609-4*G_1610+2*G_1611+2*G_1612+2*G_1613-G_1614+7*zeta_2*G_104-G_2709+7*zeta_2*G_99+2*G_2710+7*zeta_2*G_88+7*zeta_2*G_98+2*G_3069-10*G_1829-10*G_1830+2*G_2708+2*G_2888+7*zeta_2*G_119+8*G_976-14*G_1517-G_2705+7*zeta_2*G_118+2*G_2706+7*zeta_2*G_124-G_2707+2*G_570*G_3+G_802*G_3-G_635*G_3+G_709*G_3+G_708*G_3-3*G_334*G_3-3*G_333*G_3+I*Pi*G_329+I*Pi*G_365+I*Pi*G_710-6*G_2431+G_2456-G_671*G_3+3*G_2458-3*G_362*G_3-2*G_2457-G_800*G_3-G_794*G_3-G_2704-2*G_3068-G_677*G_3+I*Pi*G_325+I*Pi*G_706+I*Pi*G_361+2*G_2887-3*G_326*G_3-2*G_3067+G_364*G_3+2*G_360*G_3-G_689*G_3+6*G_2882-3*G_2883+4*G_2884-4*G_2885+2*G_2886+I*Pi*G_742+I*Pi*G_713-G_2990+4*G_2703-2*G_2459-G_239*G_3+2*G_324*G_3+G_363*G_3-9*G_2875+6*G_2876+6*G_2877+I*Pi*G_801-6*G_2878+3*G_2879-6*G_2880+3*G_2881-6*G_2702-G_185*G_3+3*G_3066+6*G_2874+20*G_1322-G_626*G_3+2*G_3062-2*G_3063+G_3064+5*I*Pi*G_389-I*Pi*G_233-I*Pi*G_806+5*I*Pi*G_421+5*I*Pi*G_415+5*I*Pi*G_414+4*I*Pi*G_644+5*I*Pi*G_420+4*I*Pi*G_763+4*I*Pi*G_182+4*I*Pi*G_215+4*I*Pi*G_717+4*I*Pi*G_190+6*I*Pi*G_651-5*I*Pi*G_380-5*I*Pi*G_434+4*I*Pi*G_723+6*I*Pi*G_588+4*I*Pi*G_702+4*I*Pi*G_581+4*I*Pi*G_754+6*I*Pi*G_774+6*I*Pi*G_201+4*I*Pi*G_703+4*I*Pi*G_755-3*I*Pi*G_656-3*I*Pi*G_202-3*I*Pi*G_775+4*I*Pi*G_782-4*I*Pi*G_296-I*Pi*G_674-3*I*Pi*G_206-3*I*Pi*G_589-3*I*Pi*G_652-3*I*Pi*G_779-4*I*Pi*G_260+4*I*Pi*G_290-4*I*Pi*G_193-4*I*Pi*G_765-4*I*Pi*G_766+4*I*Pi*G_248-4*I*Pi*G_630-2*G_3065-G_572*G_3-4*G_1260-6*G_2870-6*G_2871+6*G_2872-3*G_2873-2*G_2460-G_2462-G_227*G_3+2*G_2461+2*G_1508-G_1509-4*G_3060-6*G_1510+6*G_1511+6*G_1512+2*G_3061+4*G_1513-G_221*G_3+4*G_1514-6*G_1515-12*G_2868+12*G_2869+2*G_124*G_64+8*G_1294-4*G_1295+8*G_1296-4*G_1297+8*G_1298+4*G_1300-4*G_1301-4*G_1302+2*G_3058+112*G_1303-48*G_1304+14*G_1311+14*G_1312-8*G_1313+12*G_1314-8*G_1315-8*G_1316+4*G_3059-8*G_1317+12*G_1318-8*G_1319-8*G_1320-40*G_1321-2*G_118*G_14-6*G_1595-4*G_975-8*I*Pi*G_17*G_6+8*I*Pi*G_13*G_6+8*I*Pi*G_21*G_6+8*I*Pi*G_20*G_6-48*I*Pi*G_2*G_16-8*I*Pi*G_2*G_64+24*I*Pi*G_2*G_14-30*I*Pi*G_5*G_14+20*I*Pi*G_35*G_3+10*I*Pi*G_5*G_64-25*I*Pi*G_57*G_3+32*I*Pi*G_33*G_6+60*I*Pi*G_5*G_16+16*I*Pi*G_2*G_43-16*I*Pi*G_33*G_3-8*I*Pi*G_2*G_42+16*I*Pi*G_2*G_65+4*I*Pi*G_17*G_3-8*I*Pi*G_18*G_6-4*I*Pi*G_21*G_3-4*I*Pi*G_20*G_3-6*G_2867+2*G_1183+20*G_1828+2*G_2463-2*G_124*G_14-2*I*Pi*G_29*G_6+4*I*Pi*G_9*G_65+8*I*Pi*G_41*G_6-2*I*Pi*G_123*G_6+4*I*Pi*G_10*G_65-2*I*Pi*G_122*G_6-4*I*Pi*G_111*G_6-2*I*Pi*G_105*G_6-2*I*Pi*G_22*G_6-2*I*Pi*G_31*G_6-20*I*Pi*G_5*G_65+20*I*Pi*G_55*G_3+10*I*Pi*G_5*G_42+50*I*Pi*G_57*G_6-40*I*Pi*G_55*G_6-20*I*Pi*G_5*G_43-40*I*Pi*G_35*G_6+8*I*Pi*G_19*G_6+4*I*Pi*G_18*G_3+4*I*Pi*G_15*G_3+4*G_124*G_16+2*G_2783-G_2701-G_1507+2*G_3057+35*zeta_2*G_5*G_3-6*G_2866-4*G_1293-2*G_98*G_14+8*G_974-16*G_1269+64*G_1270-16*G_1271+I*Pi*G_622+I*Pi*G_621-16*G_1272+4*G_98*G_16-16*G_1273-2*G_3056-34*zeta_2*G_2*G_3+32*G_1282-16*G_1283+16*G_1284-16*G_1285+2*G_98*G_64+8*G_1286+I*Pi*G_685+I*Pi*G_746+8*G_1287+8*G_1288-4*G_1289-24*G_1290+16*G_1291-4*G_1292-16*G_1116+2*G_104*G_64-2*G_3055+12*G_1594+2*G_2700+I*Pi*G_587-2*G_1182-2*G_104*G_14+4*G_104*G_16-G_2464-3*G_2864+6*G_2865+2*G_88*G_64-2*G_88*G_14+4*G_88*G_16+2*G_1506+4*G_3054-G_2782+4*G_94*G_16+2*G_2699+40*G_830-G_2481-12*G_829+2*G_2480-12*G_828-2*G_2479+16*G_827-2*G_2478-8*G_826+3*G_2477-64*G_825-2*G_2476+28*G_824+8*G_823+G_2475+8*G_822-2*G_2474-8*G_821+2*G_2473-16*G_820+2*G_2472-16*G_819-4*G_2471+208*G_818+4*G_2470+16*G_817+2*G_2469-104*G_816+2*G_2468-2*G_2467+G_2466+2*G_94*G_64-2*G_2465+I*Pi*G_583+2*G_2698-2*G_94*G_14+2*G_2482+4*G_3053-G_1505-6*G_2430-6*G_1500+4*G_1501-G_1502-8*G_3052-G_1503+2*G_1504+(-4*G_10*G_3+8*G_1*G_6+8*G_12*G_6+8*G_4*G_6+4*G_4*G_3+8*G_9*G_6+8*G_10*G_6+8*G_11*G_6+4*G_11*G_3-4*G_1*G_3-4*G_12*G_3-4*G_9*G_3+20*G_5*G_3+8*G_14-16*G_16-8*G_15+8*G_17+16*G_35+16*G_34-64*G_33+4*G_30-4*G_27-4*G_26+4*G_25+4*G_24-8*G_23+8*G_18-40*G_5*G_6+16*G_40+32*G_2*G_6+16*G_43-16*G_42+8*G_45+4*G_46-12*G_47+4*G_48+8*G_64-20*G_62-20*G_56+40*G_55+4*G_52+4*G_49+16*G_65-32*G_2*G_3-8*G_87-4*G_91-4*G_90+4*G_89+4*G_88-4*G_100+4*G_99+4*G_98-8*G_97+4*G_94+4*G_104-4*G_101+8*G_107+4*G_108-12*G_109+4*G_110+4*G_124-4*G_121-4*G_120+4*G_119+4*G_118-8*G_117+4*G_114+4*G_111)*pow(L_ztilde1,2)+4*G_118*G_16+2*G_2989-6*G_1592-12*G_1593-64*G_831-4*G_2697+G_328*G_3+G_327*G_3-2*G_24*G_14+4*G_24*G_16+2*G_118*G_64-4*G_172*G_3-4*G_171*G_3-4*G_178*G_3-4*G_177*G_3+4*G_164*G_3-8*G_162*G_3+4*G_170*G_3-8*G_168*G_3-4*G_161*G_3-4*G_157*G_3-4*G_155*G_3+2*G_1497+4*G_3051-6*G_1591+2*G_1498-G_1499-G_2483+4*G_2696+12*G_44*G_16-2*G_2484-6*G_44*G_14+8*G_832+3*G_2862+2*G_24*G_64+6*G_2863+8*G_1492+7*G_3049-4*G_1493+4*G_1494-8*G_3050-2*G_30*G_14-4*G_1495+2*G_1496+4*G_30*G_16+2*G_30*G_64+6*G_1580-9*G_1581+6*G_1582+10*G_1823+6*G_1583-6*G_1584+3*G_1585-5*G_1824-10*G_1825-6*G_1586+3*G_1587+5*G_1826-20*G_1827+6*G_1588-3*G_1589+6*G_1590-G_757*G_3-G_761*G_3-G_614*G_3-G_608*G_3-G_220*G_3+6*G_44*G_64-6*G_1576-6*G_1577+6*G_1578-3*G_1579-13*G_3047+7*G_3048-G_224*G_3+8*G_1491+G_2695-G_799*G_3-G_803*G_3-G_793*G_3-G_797*G_3-6*G_354*G_3-2*G_2694+8*G_1490+12*G_3046+16*G_835-4*G_2487+16*G_834+4*G_2486-20*G_833+G_2485-5*G_1822-2*G_3045-G_815*G_3+12*G_1575-G_613*G_3+2*G_2489+8*G_836-G_617*G_3+2*G_2488+3*G_2860+16*G_1488-16*G_1489-6*G_366*G_3-G_634*G_3-G_638*G_3-G_688*G_3-G_811*G_3-6*G_2861+8*G_1567-4*G_1568-4*G_1569+2*G_1570+6*G_1571-6*G_1572-6*G_1573-12*G_1574-7*G_1564+8*G_1565-G_670*G_3-10*G_1819-10*G_1820-4*G_1566-9*G_2856+6*G_2857+6*G_2858-6*G_2859+4*I*Pi*G_577+4*I*Pi*G_167+4*I*Pi*G_163+4*I*Pi*G_173+4*I*Pi*G_169+4*I*Pi*G_179+4*I*Pi*G_175+4*I*Pi*G_136+4*I*Pi*G_132+8*I*Pi*G_139+8*I*Pi*G_150-8*I*Pi*G_152+8*I*Pi*G_156-8*I*Pi*G_158+4*I*Pi*G_127-3*I*Pi*G_697-3*I*Pi*G_750+10*I*Pi*G_423-I*Pi*G_692+4*I*Pi*G_788-G_2693-G_607*G_3-G_611*G_3-G_629*G_3-3*G_2854+8*G_1478-4*G_1479-6*G_3038-24*G_1480+28*G_1481-16*G_1482-6*G_3039-G_692*G_3-G_676*G_3-G_680*G_3-16*G_1483+16*G_1484-16*G_3040-16*G_1485+8*G_1486+16*G_3041+8*G_1487+4*G_973-8*G_3042+2*G_2490-8*G_3043+4*G_3044+2*G_2692+6*G_2855+12*G_1016-4*G_1559+2*G_1560-12*G_1561+13*G_1562-3*I*Pi*G_370-3*I*Pi*G_357-3*I*Pi*G_358-7*G_1563-3*G_738*G_3-G_184*G_3-G_188*G_3-G_238*G_3-3*G_733*G_3-3*G_732*G_3+4*G_3035-2*G_3036+6*G_3037+6*G_1554+16*G_1555-6*G_2492-16*G_1556+8*G_1557+8*G_1558+16*G_838-3*G_739*G_3-6*G_312*G_3-G_575*G_3-G_625*G_3-G_2491-G_571*G_3-20*G_837+16*G_839+16*G_1476+16*G_1477+4*G_3034+2*G_2690-8*zeta_2*G_45-3*I*Pi*G_352+7*G_3030-3*G_751*G_3-8*G_3031+4*G_2493+4*G_3032-8*G_3033-G_2691-2*G_3026+6*G_1467+6*G_1468-6*G_1469+12*G_3027+3*G_1470-6*G_1471+3*G_1472-13*G_3028+6*G_1473-3*G_1474+7*G_3029-16*G_1475+12*G_1015-6*G_2852+6*G_2853+6*G_2429-2*G_2689-G_242*G_3-8*G_3024+2*G_2781+4*G_3025-G_674*G_3+15*G_1818+8*G_840-G_2494-8*G_3023+2*G_669*G_3-12*G_1014+3*G_3017+2*G_2508-I*Pi*G_653+4*I*Pi*G_345-6*G_1458-12*G_1459+6*G_3018+12*G_1460+G_122*G_42-8*G_972-6*G_1461-6*G_3019-6*G_1462-6*G_3020+G_123*G_42+6*G_1463-3*G_1464-16*G_3021+6*G_1465-9*G_1466+4*I*Pi*G_346-3*G_775*G_3+4*G_763*G_3-I*Pi*G_584-3*G_206*G_3+12*G_2850-6*G_2851+16*G_3022+4*G_854+2*G_2507-8*G_853-4*G_2506+8*G_852+4*G_2505+8*G_851+2*G_2504-12*G_850+2*G_2503+8*G_849-2*G_2502-4*G_848-G_2501+8*G_847+15*G_425*G_3+2*G_2500-8*G_846-G_2499-8*G_845+16*G_844+2*G_2498-16*G_843-G_2497-8*G_842+2*G_2496-8*G_841-G_2495-10*G_423*G_3+G_196*G_3-2*G_722*G_3-5*G_428*G_3+3*G_349*G_3-6*G_1457-6*G_3016+G_2510-10*G_1310-4*G_1299+4*G_10*G_439-3*G_652*G_3+G_24*G_42+4*G_644*G_3+4*I*Pi*G_340-I*Pi*G_590-3*G_779*G_3+G_92*G_42+G_93*G_42+G_95*G_42+G_86*G_42+G_102*G_42+G_103*G_42+G_105*G_42+G_96*G_42-7*G_1544-7*G_1545+8*G_1546-I*Pi*G_647-4*G_1547+8*G_1548-4*G_1549-4*G_1550+2*G_1551-6*G_1552+6*G_1553+4*G_856-2*G_2509-8*G_855-13*G_3013-12*G_1450+8*G_1451-8*G_1452+8*G_3014+16*G_1453+4*G_1454+8*G_3015+16*G_10*G_126+8*G_1455+6*G_1456-32*G_10*G_128+3*G_2687-8*G_10*G_148-2*G_2688-4*G_10*G_435+8*G_10*G_149+8*G_10*G_436-2*G_2511-16*G_1446+16*G_1447-8*G_1448+10*G_3012+16*G_1449+8*G_860-2*G_2514-8*G_859-2*G_2513-4*G_858+3*G_2512+G_2685+5*G_1816-10*G_1817-2*G_2686-13*G_3009+8*G_857+8*G_3010+8*G_3011-2*G_2684-128*G_2*G_128+10*G_3008+64*G_2*G_126-11*G_3007+2*G_2779+13*G_2818-G_2780-32*G_2*G_148-11*G_3006+4*I*Pi*G_339-12*G_2849-4*G_1013+28*zeta_2*G_43+36*zeta_2*G_14-72*zeta_2*G_16+8*G_861+2*G_2515+20*G_5*G_306+40*G_5*G_148+160*G_5*G_128-80*G_5*G_126+6*zeta_2*G_35+10*G_1693-6*G_2847+2*G_2683-40*G_5*G_141-40*G_1702-6*G_2848-40*G_5*G_307-20*G_5*G_310+2*G_2682+10*G_1814-10*G_1815-32*G_862+6*G_2846-G_2516+G_1178-4*G_2681+2*G_2517+4*G_971+32*G_863+4*G_2680-8*G_1309-G_2778-4*I*Pi*G_594-4*I*Pi*G_600-40*G_1307+20*G_1308-2*G_1179+4*G_1090-3*I*Pi*G_315-4*I*Pi*G_657-4*I*Pi*G_663+2*G_2679+13*G_1543-32*G_865-2*G_2519+32*G_864-G_2518-8*G_1306-4*G_2844-10*G_146*G_3+2*G_2845-10*G_1808-4*G_2843-16*G_243*G_3-4*G_127*G_3+10*G_1809+10*G_1810+G_2520+20*G_1811-20*G_1812+10*G_1813-3*I*Pi*G_316+8*G_2842-8*G_1305-G_1089-8*G_970+2*G_2678-10*G_1806+5*G_1807+52*G_866+20*G_1689-40*G_1690+10*G_1691+10*G_1692-2*G_1168+2*G_1175+3*I*Pi*G_355+3*I*Pi*G_367-3*I*Pi*G_369+3*G_1180-12*G_2521+160*G_1684-80*G_1685-G_2777-40*G_1688+8*G_969-2*G_1181-2*G_2677+10*G_1804-5*G_1805-36*G_867+12*G_2522+I*numeric(-1,2)*pow(Pi,3)*G_4+I*numeric(-1,2)*pow(Pi,3)*G_11+(numeric(-16,3)*G_11+numeric(32,3)*G_2+numeric(16,3)*G_3+numeric(-32,3)*G_6+numeric(-16,3)*G_4)*pow(L_ztilde1,3)+16*G_138*G_3-14*zeta_2*G_15-4*G_2841+8*G_1012-2*G_2428-12*G_1542+G_2676-I*Pi*G_203-5*I*Pi*G_377-I*Pi*G_776-5*I*Pi*G_427-I*Pi*G_714-I*Pi*G_715-5*I*Pi*G_426-5*I*Pi*G_431+32*G_877+16*G_876+2*G_2530+16*G_875+2*G_2529-32*G_874-2*G_2528+32*G_873+16*G_872+16*G_871-32*G_870+32*G_869-36*G_868+12*G_2523+8*G_968-4*I*Pi*G_151-4*I*Pi*G_155-8*I*Pi*G_131-4*I*Pi*G_166-4*I*Pi*G_171-4*I*Pi*G_172-4*I*Pi*G_165-8*I*Pi*G_168-8*I*Pi*G_162-4*I*Pi*G_177-4*I*Pi*G_178-8*I*Pi*G_174-4*I*Pi*G_134-4*I*Pi*G_135-2*I*Pi*G_145-2*I*Pi*G_146-4*I*Pi*G_147-8*I*Pi*G_137-4*I*Pi*G_143+8*I*Pi*G_138+4*I*Pi*G_640+4*I*Pi*G_194+4*I*Pi*G_767+8*I*Pi*G_160+8*I*Pi*G_159+8*I*Pi*G_153+8*I*Pi*G_154+8*G_2840-6*G_1115+3*I*Pi*G_371-10*G_145*G_3+16*G_139*G_3+4*G_176*G_3-8*G_174*G_3+14*zeta_2*G_17-16*G_880-8*G_2534+16*G_879-8*G_2533-64*G_878+8*G_2532+14*zeta_2*G_18-I*Pi*G_607-I*Pi*G_613+4*G_2542-20*G_888+2*G_2541-20*G_887+2*G_2540+20*G_886-2*G_2539+8*G_884-8*G_2538+8*G_883-8*G_2537-8*G_882+8*G_2536+16*G_881-10*G_1674+G_3128+10*G_1675-5*G_1676-7*G_2839-6*G_1111+10*G_1677-5*G_1678-10*G_1679+5*G_1680+20*G_1681-20*G_1682-20*G_1683+4*G_1011-G_2988-2*G_2675+14*G_144*G_3+13*G_2837+4*G_130*G_3+4*G_129*G_3-5*G_1803+6*G_1535+16*G_1536-16*G_1537+8*G_1538-7*G_2838+8*G_1539+4*G_1009-8*G_1010-4*G_1540+2*G_1541-10*G_374*G_3-4*G_2834+2*G_2835-20*G_1793+10*G_1794+10*G_1795+3*I*Pi*G_349+3*I*Pi*G_353+3*I*Pi*G_359-2*G_2546-36*G_892+2*G_2545+28*G_891+4*G_890+2*G_2544-8*G_889-4*G_2543-2*G_3127-10*G_1796+5*G_1797-10*G_1798-12*G_2836+15*G_1799-10*G_1800+7*G_1532-6*G_1533+6*G_1534-10*G_1801+10*G_1802-I*Pi*G_676-I*Pi*G_670+16*G_150*G_3+8*G_160*G_3+8*G_159*G_3-12*G_158*G_3+16*G_156*G_3+20*G_1792-2*G_2548-16*G_897+G_2547+22*G_893-4*G_268*G_3+16*G_245*G_3+16*G_244*G_3-10*G_373*G_3+8*G_18*G_42+8*G_17*G_42-16*G_898+8*G_154*G_3+8*G_153*G_3-12*G_152*G_3-12*G_967-G_2674+8*G_2832+8*G_2833-20*G_899+3*I*Pi*G_313+3*I*Pi*G_317+3*G_2549+16*G_2830-G_3126-16*G_2831-16*G_137*G_3+10*G_372*G_3-4*G_267*G_3+2*G_1176-2*G_2550-4*I*Pi*G_439+12*I*Pi*G_306-36*I*Pi*G_126+72*I*Pi*G_128+8*I*Pi*G_311-24*I*Pi*G_141+12*I*Pi*G_148-50*I*Pi*G_393+40*I*Pi*G_381+4*I*Pi*G_133+4*I*Pi*G_164+4*I*Pi*G_170-8*I*Pi*G_243+4*I*Pi*G_176-4*I*Pi*G_157-4*I*Pi*G_161+10*I*Pi*G_372-10*I*Pi*G_373-10*I*Pi*G_374+8*I*Pi*G_244+8*I*Pi*G_245+2*I*Pi*G_144+8*I*Pi*G_142-4*I*Pi*G_129-4*I*Pi*G_130+2*G_711*G_3-16*G_2*G_306+32*G_2*G_141+32*G_2*G_307-4*G_1420+8*G_1421-4*G_1422+8*G_1423-8*G_1424+16*G_2*G_310-50*G_57*G_14+100*G_57*G_16+50*G_57*G_64-8*G_1425-16*G_1426+16*G_1427-8*G_1428-8*G_1429+8*G_1430-4*G_1431+8*G_1432-12*G_1433+8*G_1434+8*G_1435-8*G_1436+4*G_1437-8*G_1438+4*G_1439+8*G_1440-4*G_1441+32*G_1442-64*G_1443-4*G_1444+16*G_1445-8*G_1008+40*G_35*G_14-80*G_35*G_16-40*G_35*G_64-32*G_33*G_14+64*G_33*G_16+32*G_33*G_64-8*I*Pi*G_282-8*I*Pi*G_288-8*I*Pi*G_300-8*I*Pi*G_246+10*I*Pi*G_375+10*I*Pi*G_411-5*I*Pi*G_419+25*I*Pi*G_394-4*I*Pi*G_180+8*I*Pi*G_438-4*I*Pi*G_308-32*I*Pi*G_252+8*I*Pi*G_309-4*I*Pi*G_437-24*I*Pi*G_307+40*I*Pi*G_264+12*I*Pi*G_140-24*I*Pi*G_436-24*I*Pi*G_149+12*I*Pi*G_435+8*I*Pi*G_440-4*I*Pi*G_310+2*G_2673+4*I*Pi*G_305-3*I*Pi*G_751-4*I*Pi*G_567-4*I*Pi*G_192+40*G_55*G_14-80*G_55*G_16-40*G_55*G_64+8*G_1397-12*G_1398+8*G_1399+8*G_1400-8*G_1401+4*G_1402-8*G_1403+4*G_1404+8*G_1405+G_109*G_42+G_47*G_42-4*G_1406+16*G_1407-16*G_1408+8*G_1409+8*G_1410+8*G_1411+2*G_330*G_3-4*G_1412-24*G_1413+16*G_1414-4*G_1415-4*G_1416+8*G_1417-4*G_1418+8*G_1419+6*G_2829+6*G_2828+26*G_900+4*G_2427+16*G_1373-8*G_1374-8*G_1375+8*G_1376-4*G_1377+8*G_1378-12*G_1379+8*G_1380+8*G_1381-8*G_1382+4*G_1383+8*G_1369-8*G_1370-8*G_1371-16*G_1372+8*G_1007-6*G_2827+4*G_2776+2*G_2552+4*I*Pi*G_578-3*I*Pi*G_738-3*I*Pi*G_739+4*I*Pi*G_251-48*G_33*G_42+6*I*Pi*G_53*G_6-4*I*Pi*G_48*G_6-2*I*Pi*G_100*G_3-2*I*Pi*G_90*G_3-2*I*Pi*G_101*G_3-2*I*Pi*G_91*G_3+28*G_35*G_42+40*G_55*G_42-25*G_57*G_42-24*G_2*G_308+20*G_5*G_308+28*zeta_2*G_65+8*G_2*G_437-8*G_2*G_140-8*zeta_2*G_64-6*zeta_3*G_6+16*G_2*G_439+32*G_2*G_436+32*G_2*G_149-16*G_2*G_435-20*G_5*G_439-16*G_902-G_2553+I*Pi*G_708-16*G_901-G_2672+4*I*Pi*G_101*G_6+4*I*Pi*G_90*G_6+4*I*Pi*G_91*G_6+2*I*Pi*G_98*G_6-I*Pi*G_98*G_3+2*I*Pi*G_88*G_6+56*G_264*G_3-4*G_266*G_3+80*G_381*G_3+6*zeta_3*G_2+3*zeta_3*G_3-20*G_383*G_3-50*G_393*G_3+32*G_254*G_3+2*G_2671+5*I*Pi*G_432+10*I*Pi*G_387-3*I*Pi*G_696+4*I*Pi*G_289-I*Pi*G_188-I*Pi*G_815-I*Pi*G_242-I*Pi*G_575-I*Pi*G_638-I*Pi*G_761-2*I*Pi*G_728-3*I*Pi*G_732-3*I*Pi*G_733+4*I*Pi*G_283-2*I*Pi*G_724-2*I*Pi*G_718-2*I*Pi*G_722+4*G_919+16*G_2569-8*G_918-28*G_2568+16*G_917+24*G_2567+16*G_916-4*G_2566-32*G_915+8*G_2565+32*G_914-16*G_2564+12*G_913-16*G_2563+12*G_912+32*G_2562-12*G_911-32*G_2561+16*G_910-16*G_909+16*G_908-12*G_907-64*G_906+G_2557+32*G_905-2*G_2556+4*G_904-G_2555-8*G_903+2*G_2554+6*I*Pi*G_50*G_6+8*G_1006-I*Pi*G_88*G_3-2*G_2670-40*G_5*G_436-40*G_5*G_149+20*G_5*G_435-10*G_5*G_437+10*G_5*G_140-68*zeta_2*G_33+70*zeta_2*G_55-17*zeta_2*G_42-96*G_252*G_3+4*I*Pi*G_100*G_6-3*I*Pi*G_44*G_3-3*I*Pi*G_53*G_3-I*pow(Pi,3)*G_6+I*Pi*G_232+6*G_1113-2*G_2669+6*I*Pi*G_51*G_6-24*G_920+16*G_2570+2*G_2826-8*G_1384+4*G_1385+8*G_1386-4*G_1387+8*G_1388-8*G_1389-8*G_1390-16*G_1391+16*G_1392-8*G_1393-2*G_2551-8*G_1394+8*G_1395+2*G_3125-4*G_1396+8*G_966+2*G_3088+G_2945-2*G_2946+3*G_2947+2*G_10*G_437-2*G_2948-2*G_2949+2*G_2950-6*G_2901+I*Pi*G_772-2*G_10*G_140-G_2951+I*Pi*G_673+I*Pi*G_679+2*G_9*G_437+16*G_980-6*G_2902+8*G_1874+I*numeric(1,2)*pow(Pi,3)*G_3+16*G_2359+2*G_231*G_3-6*G_106*G_14-6*G_2798+4*I*Pi*G_336+12*G_106*G_16-10*G_1789+10*G_1790+6*G_106*G_64+2*G_1619-G_1620-6*G_50*G_14+12*G_50*G_16+10*G_1791+6*G_50*G_64+2*G_1621-6*G_51*G_14+12*G_51*G_16-G_1622+6*G_51*G_64-6*G_53*G_14+12*G_53*G_16+6*G_53*G_64-5*G_427*G_3-5*G_426*G_3+2*G_28*G_14+2*G_2585-4*G_28*G_16-G_2586-2*G_28*G_64-I*Pi*G_227-6*G_1640+3*G_1641-I*Pi*G_221+2*G_29*G_14-6*G_2587+8*G_964+2*G_1166+2*G_810*G_3-G_2774-7*G_716*G_3;
    ex J_8_0 = 0;
    ex J_8_1 = numeric(1,2)*G_8+numeric(1,2)*G_7+numeric(-1,2)*G_5;
    ex J_8_2 = numeric(5,2)*G_59+3*G_79+2*G_55-2*G_80+3*G_69-G_8*G_3+G_17-2*G_67-2*G_70+G_5*G_3-2*G_37+2*G_35-2*G_36-G_15-2*G_81+numeric(-3,2)*G_57+G_18-G_7*G_3+numeric(5,2)*G_58-2*G_77-2*G_71+(-2*G_5+2*G_7+2*G_8)*L_ztilde1;
    ex J_8_3 = -10*G_409-10*G_408+15*G_407-10*G_405-10*G_403-10*G_402-10*G_399+15*G_401+8*G_477+8*G_478-4*G_160-12*G_476+6*G_158-4*G_159-12*G_539+8*G_540+8*G_541+8*G_474+8*G_513-12*G_515+8*G_516+8*G_517-12*G_525+15*G_527-9*G_528-9*G_529+8*G_531-12*G_533+8*G_534+8*G_535+8*G_537+6*G_504-6*G_505-6*G_506-4*G_156+8*G_472+8*G_280-4*G_154-4*G_153+8*G_279+6*G_152+8*G_471-12*G_278-4*G_150+5*G_146-12*G_470+8*G_276+5*G_145+6*G_393-3*G_144-12*G_272+8*G_273+8*G_274+8*G_468+4*G_142-4*G_139-4*G_138-9*G_465+4*G_137-9*G_466-10*G_267-10*G_268+15*G_464+numeric(-3,2)*zeta_2*G_5+numeric(3,2)*zeta_2*G_8+numeric(3,2)*zeta_2*G_7-2*G_18*G_3-2*G_17*G_3+2*G_8*G_42+2*G_7*G_42-6*G_79*G_3+4*G_77*G_3-6*G_69*G_3+4*G_67*G_3-5*G_59*G_3-5*G_58*G_3+4*G_37*G_3+4*G_36*G_3+4*G_81*G_3+4*G_80*G_3+4*G_71*G_3+4*G_70*G_3+2*G_15*G_3+6*G_266-12*G_462-8*G_264+8*G_453+8*G_454+8*G_450-12*G_452+numeric(-7,2)*G_395-8*G_254+8*G_255+8*G_256-10*G_384-4*G_245+2*G_383+4*G_243-4*G_244-8*G_381-6*G_443-6*G_442+6*G_441+numeric(17,2)*G_396+7*G_374+3*G_57*G_3+7*G_373-7*G_372-4*G_35*G_3-4*G_55*G_3-2*G_5*G_42+(4*G_7-4*G_5+4*G_8)*pow(L_ztilde1,2)+(-4*G_8*G_3-8*G_71-8*G_36-8*G_37-4*G_15-4*G_7*G_3+4*G_18+8*G_35+12*G_79+8*G_55-8*G_77+4*G_17+12*G_69+4*G_5*G_3-8*G_67-6*G_57-8*G_70-8*G_81+10*G_59-8*G_80+10*G_58)*L_ztilde1+numeric(17,2)*G_397+2*G_129-2*G_127+2*G_130-10*G_385+8*G_270;
    ex J_8_4 = 12*G_2093-32*G_2234-32*G_2235-28*G_1660-28*G_1661+42*G_1659+40*G_1782-28*G_1656-28*G_1657-28*G_1658-32*G_2220-32*G_2221+48*G_2224-60*G_2225+36*G_2226+36*G_2227-32*G_2228+48*G_2229-32*G_2230-32*G_2231-32*G_2232+48*G_2233+42*G_1655+16*G_954+48*G_2219+16*G_953-24*G_2215+24*G_2216+24*G_2217-32*G_2218+16*G_950+16*G_951-24*G_952+35*G_1653-28*G_1654+40*G_1781-32*G_2208-32*G_2209-24*G_948+48*G_2210-32*G_2211-32*G_2212+16*G_949-32*G_2205+48*G_2206-32*G_2207+28*G_1650-45*G_1651+35*G_1652-18*G_946+28*G_1647-28*G_1648+16*G_947-28*G_1649+48*G_2201-60*G_2202+36*G_2203+36*G_2204+14*G_1646-20*G_895+14*G_1645-14*G_1644+30*G_896-32*G_2014-24*G_2096+24*G_2097+24*G_2098-24*G_938+16*G_939+16*G_940-24*G_943+30*G_944-18*G_945-12*G_1877-24*G_1878+16*G_937-32*G_2198-12*G_936-32*G_2195+48*G_2196-32*G_2197-12*G_935+40*G_1701+numeric(-4,3)*zeta_3*G_8+numeric(-4,3)*zeta_3*G_7+numeric(4,3)*zeta_3*G_5+numeric(15,2)*zeta_2*G_59+numeric(15,2)*zeta_2*G_58+numeric(-9,2)*zeta_2*G_57+16*G_930+16*G_931+12*G_934-60*G_1780-60*G_1784+40*G_1785+17*G_894+40*G_1786-30*G_2101-30*G_2102-24*G_929+16*G_926+16*G_927+16*G_928-24*G_925+16*G_924-45*G_1778+40*G_1779-36*G_1886+24*G_1887+24*G_2193+24*G_2194+40*G_1769-60*G_1770+40*G_1771+40*G_1772-60*G_1775+75*G_1776-45*G_1777-3*zeta_2*G_8*G_3-3*zeta_2*G_7*G_3-24*G_2192-30*G_1768+36*G_2185+36*G_2186-54*G_2187+36*G_2188+36*G_2189-54*G_2183+36*G_2184-39*G_2180-39*G_2181+36*G_2182+24*G_1892-60*G_2178+69*G_2179-18*G_922-18*G_923-32*G_2010+48*G_2011-32*G_2012-32*G_2013+48*G_2015-32*G_2016-32*G_2017+40*G_1763+30*G_1766-30*G_1767-30*G_2170-30*G_2171+48*G_2172-60*G_2173+36*G_2174+36*G_2175+40*G_1762-16*G_1261+16*G_1262+16*G_1263+32*G_1265-32*G_1266-32*G_1267+40*G_1760-60*G_1761+24*G_1888+24*G_1889-45*G_1754-45*G_1755+40*G_1756-60*G_1757+40*G_1758+40*G_1759+30*G_2169+75*G_1753+8*G_1224-8*G_1225-8*G_1226-16*G_1227+16*G_1228+16*G_1229-16*G_1230+12*G_1231-20*G_1232-20*G_1233+16*G_1234-24*G_1235+16*G_1236+16*G_1237+16*G_1238-24*G_1239+16*G_1240+16*G_1241-24*G_2099+42*G_2100+30*G_921+40*G_1748+40*G_1749-60*G_1752-60*G_1960+numeric(-15,2)*G_1730+numeric(53,2)*G_1731+numeric(53,2)*G_1732+48*G_2006-60*G_2007+36*G_2008+36*G_2009-60*G_1747+30*G_1743-30*G_1744-30*G_1745+40*G_1746-32*G_2000+48*G_2001-32*G_2002-32*G_2003+36*G_2142-32*G_2143+48*G_2144-32*G_2145-32*G_2146-32*G_2147+48*G_2148-32*G_2149-32*G_2150+24*G_1914-32*G_1915-34*G_1736-34*G_1737+51*G_1738-34*G_1739-34*G_1740-24*G_1723-2*G_1724-34*G_1725-34*G_1726+14*G_1729-34*G_1733+51*G_1734-34*G_1735+48*G_1954-60*G_1955+36*G_1956+36*G_1957-25*G_1720+25*G_1721+25*G_1722-32*G_1991+48*G_1992-32*G_1993-32*G_1994-24*G_1997+24*G_1998+24*G_1999-24*G_1912+24*G_1913-12*G_1876-30*G_1952-30*G_1953-32*G_1989-32*G_1990+30*G_1951-24*G_1323+24*G_1324+24*G_1325-32*G_1326+48*G_1327-32*G_1328-32*G_1329+48*G_1332-60*G_1333+36*G_1334+36*G_1335-32*G_1336+48*G_1337-32*G_1338-32*G_1339-32*G_1340+48*G_1341-32*G_1342-32*G_1343-24*G_1346+24*G_1347+24*G_1348-32*G_1349+48*G_1350-32*G_1351-32*G_1352+48*G_1355-60*G_1356+36*G_1357+36*G_1358-32*G_1359+48*G_1360+28*G_1300-28*G_1301-28*G_1302+32*G_1303-8*G_1304-34*G_1311-34*G_1312+40*G_1313-60*G_1314+40*G_1315+40*G_1316+40*G_1317-60*G_1318+40*G_1319+40*G_1320+69*G_1961-36*G_1890+24*G_1891+36*G_1986-32*G_1987+48*G_1988+3*zeta_2*G_5*G_3+32*G_1270-24*G_1271+40*G_1272+40*G_1273-32*G_1274+48*G_1275-32*G_1276-32*G_1277-32*G_1278+48*G_1279-32*G_1280-32*G_1281+48*G_1983-60*G_1984+36*G_1985+10*G_829+10*G_828-6*G_827+8*G_826-8*G_823-8*G_822+8*G_821+4*G_820+4*G_819-4*G_817-24*G_1974+24*G_1975+24*G_1976-32*G_1977+48*G_1978-32*G_1979-32*G_1980-8*G_832+48*G_2134-32*G_2135-32*G_2136+48*G_2139-60*G_2140+36*G_2141-32*G_2133-8*G_835-8*G_834+12*G_833-8*G_836-8*G_838+12*G_837-8*G_839+24*G_2131+24*G_2132+14*G_1310-8*G_860+8*G_859+42*G_1882-30*G_1883+36*G_1970+36*G_1971+20*G_399*G_3+36*G_1966+36*G_1967+36*G_1968-54*G_1969+20*G_405*G_3-30*G_401*G_3-8*G_861+6*zeta_2*G_35-28*G_1693+40*G_1694-60*G_1695+40*G_1696+40*G_1697+40*G_1698-60*G_1699+40*G_1700+18*G_528*G_3-12*G_504*G_3-12*G_441*G_3+9*zeta_2*G_79-6*zeta_2*G_77-16*G_862+9*zeta_2*G_69-6*zeta_2*G_67-30*G_407*G_3+16*G_863-16*G_516*G_3+18*G_529*G_3-24*G_1309+18*G_465*G_3-16*G_517*G_3-16*G_453*G_3+18*G_466*G_3-24*G_2130-39*G_1962-39*G_1963+36*G_1964-54*G_1965-16*G_865+16*G_864+40*G_1306-10*G_146*G_3-16*G_454*G_3-8*G_243*G_3+4*G_127*G_3-16*G_468*G_3-16*G_534*G_3+40*G_1305-16*G_450*G_3+12*G_866+(-16*G_80+16*G_35+24*G_79-16*G_37-16*G_77-16*G_36+24*G_69+8*G_5*G_3-16*G_67+8*G_17+20*G_58-8*G_7*G_3-16*G_81+16*G_55-12*G_57-16*G_71-16*G_70+8*G_18-8*G_15+20*G_59-8*G_8*G_3)*pow(L_ztilde1,2)+(numeric(16,3)*G_8+numeric(-16,3)*G_5+numeric(16,3)*G_7)*pow(L_ztilde1,3)+24*G_462*G_3+24*G_452*G_3-8*G_1690-12*G_1691-28*G_1692+32*G_1684+16*G_1685+40*G_1686+40*G_1687-16*G_513*G_3-30*G_464*G_3+(-40*G_409-40*G_408+60*G_407-40*G_405-40*G_403-40*G_402-40*G_399+60*G_401+32*G_477+32*G_478-16*G_160-48*G_476+24*G_158+34*G_397-16*G_159-48*G_539+32*G_540+32*G_541+32*G_474+32*G_513-48*G_515+32*G_516+32*G_517-48*G_525+60*G_527-36*G_528-36*G_529+32*G_531-48*G_533+32*G_534+32*G_535+32*G_537+24*G_504-24*G_505-24*G_506-16*G_156+32*G_472+32*G_280-16*G_154-16*G_153+32*G_279+24*G_152+32*G_471-48*G_278-14*G_395-16*G_150+20*G_146-48*G_470+32*G_276+20*G_145+24*G_393-12*G_144-48*G_272+32*G_273+32*G_274+32*G_468+16*G_142-16*G_139-16*G_138-36*G_465+16*G_137-36*G_466-40*G_267-40*G_268+60*G_464-8*G_18*G_3-8*G_17*G_3-6*zeta_2*G_5+8*G_8*G_42+8*G_7*G_42-24*G_79*G_3+16*G_77*G_3-24*G_69*G_3+16*G_67*G_3+6*zeta_2*G_8+6*zeta_2*G_7-20*G_59*G_3-20*G_58*G_3+16*G_37*G_3+16*G_36*G_3+16*G_81*G_3+16*G_80*G_3+16*G_71*G_3+16*G_70*G_3+8*G_15*G_3+24*G_266-48*G_462-32*G_264+32*G_453+32*G_454+32*G_450-48*G_452-32*G_254+32*G_255+32*G_256-40*G_384-16*G_245+8*G_383+16*G_243-16*G_244-32*G_381-24*G_443-24*G_442+24*G_441+28*G_374+12*G_57*G_3+28*G_373-28*G_372-16*G_35*G_3-16*G_55*G_3-8*G_5*G_42+8*G_129-8*G_127+8*G_130-40*G_385+32*G_270+34*G_396)*L_ztilde1-20*G_867+8*G_138*G_3-3*zeta_2*G_15-30*G_527*G_3+24*G_525*G_3+24*G_515*G_3+16*G_876+16*G_875-24*G_874+16*G_873+16*G_872+16*G_871-24*G_870+16*G_869-20*G_868-16*G_478*G_3-16*G_477*G_3-16*G_472*G_3+24*G_476*G_3-10*G_145*G_3+8*G_139*G_3+24*G_2110-16*G_274*G_3-16*G_273*G_3+10*G_59*G_42-16*G_474*G_3+3*zeta_2*G_17-16*G_540*G_3-16*G_535*G_3+3*zeta_2*G_18+12*G_79*G_42-8*G_77*G_42-20*G_888-20*G_887+4*G_886-16*G_885+14*G_884+14*G_883-14*G_882+12*G_69*G_42-8*G_67*G_42-32*G_1932-16*G_471*G_3-16*G_541*G_3+28*G_1681-28*G_1682-28*G_1683-4*G_8*G_308-4*G_7*G_308+6*G_144*G_3-4*G_130*G_3-4*G_129*G_3+10*G_58*G_42+48*G_1930-32*G_1931-8*G_37*G_42-8*G_36*G_42-6*zeta_2*G_37-6*zeta_2*G_36+24*G_1879-14*G_374*G_3+7*G_395*G_3-36*G_2108+24*G_2109-7*G_892+12*G_891+8*G_150*G_3+8*G_160*G_3+8*G_159*G_3-6*zeta_2*G_70-6*zeta_2*G_81-12*G_158*G_3+8*G_156*G_3-6*zeta_2*G_80-6*zeta_2*G_71-32*G_1927-32*G_1928-32*G_1929-20*G_897+17*G_893-16*G_537*G_3+24*G_470*G_3+24*G_2105+24*G_2106+24*G_2107+20*G_385*G_3+24*G_2103-36*G_2104+20*G_384*G_3+20*G_268*G_3+8*G_245*G_3+8*G_244*G_3-17*G_397*G_3-17*G_396*G_3+12*G_442*G_3+12*G_506*G_3+12*G_505*G_3-14*G_373*G_3+4*G_18*G_42+4*G_17*G_42+12*G_443*G_3-8*G_80*G_42-8*G_71*G_42-20*G_898-8*G_70*G_42-4*G_15*G_42+8*G_154*G_3+8*G_153*G_3-8*G_81*G_42-12*G_152*G_3+24*G_539*G_3-20*G_899+24*G_278*G_3-16*G_276*G_3+24*G_272*G_3-16*G_270*G_3+20*G_409*G_3+20*G_408*G_3+20*G_403*G_3+20*G_402*G_3-16*G_280*G_3-16*G_279*G_3+24*G_533*G_3-16*G_531*G_3-8*G_137*G_3+14*G_372*G_3+20*G_267*G_3-16*G_256*G_3-16*G_255*G_3-8*G_142*G_3-32*G_1925+48*G_1926+24*G_1880-24*G_1881+36*G_1923+36*G_1924+30*G_900+48*G_1364-32*G_1365-32*G_1366-32*G_1361-32*G_1362-32*G_1363+8*G_35*G_42+8*G_55*G_42-6*G_57*G_42+4*G_5*G_308+48*G_1921-60*G_1922-20*G_902-20*G_901+16*G_264*G_3-12*G_266*G_3+16*G_381*G_3-4*G_383*G_3-12*G_393*G_3+16*G_254*G_3+16*G_917+16*G_916-24*G_915+16*G_914-12*G_913-12*G_912+12*G_911+6*zeta_2*G_55-24*G_920+48*G_1916-32*G_1917-32*G_1918+12*G_1875-30*G_1884+24*G_1885+40*G_1783-12*G_2094-12*G_2095;
    ex J_9_0 = numeric(-1,4);
    ex J_9_1 = I*numeric(-1,2)*Pi;
    ex J_9_2 = -2*G_107-I*Pi*G_11-G_11*G_3+2*I*Pi*G_2-I*Pi*G_4-2*G_45-2*I*Pi*G_6-G_4*G_3+2*G_2*G_3+G_109+2*G_14+G_42-4*G_16+I*Pi*G_3+4*G_33-2*G_64+numeric(11,4)*zeta_2-2*G_35+G_47+(-4*G_2-2*G_3+2*G_11+4*G_6+2*G_4)*L_ztilde1;
    ex J_9_3 = -3*G_62*G_3+G_46*G_3-2*G_4*G_14+G_52*G_3+7*zeta_2*G_4+I*Pi*G_46+2*G_107*G_3+I*Pi*G_108+I*Pi*G_114+I*Pi*G_52-4*G_296+2*G_11*G_64+4*G_11*G_16-2*G_11*G_14+4*G_4*G_16+8*G_294-2*G_47*G_3+4*G_34*G_3+4*I*Pi*G_34-2*I*Pi*G_45-3*I*Pi*G_62-2*I*Pi*G_107+4*I*Pi*G_40-2*I*Pi*G_64+4*I*Pi*G_65+4*I*Pi*G_43-12*I*Pi*G_16+6*I*Pi*G_14+6*I*Pi*G_55-2*I*Pi*G_42-8*I*Pi*G_33-3*I*Pi*G_56+4*G_40*G_3-3*G_56*G_3+G_114*G_3+G_108*G_3+2*G_4*G_64+7*zeta_2*G_11+I*numeric(1,4)*pow(Pi,3)-G_707+2*G_705-2*G_701+4*G_699-4*G_711+numeric(13,6)*zeta_3+8*G_149-8*G_148+2*G_713+2*G_45*G_3+8*G_141-2*G_140+G_11*G_42+2*I*Pi*G_11*G_6+8*I*Pi*G_2*G_6+3*I*Pi*G_5*G_3-I*Pi*G_11*G_3-6*I*Pi*G_5*G_6-4*I*Pi*G_2*G_3-I*Pi*G_4*G_3+2*I*Pi*G_4*G_6-G_743+2*G_741-4*G_266+8*G_264+3*G_389-6*G_387+G_4*G_42-32*G_252+16*G_254+8*G_258-4*G_260-6*G_383+12*G_381+(4*G_11+8*G_6+4*G_4-4*G_3-8*G_2)*pow(L_ztilde1,2)-2*G_109*G_3+4*G_439+2*G_437-4*G_330+2*G_332-4*G_435+8*G_436-G_326+2*G_324+3*G_425+4*G_318-2*G_320-6*G_423-G_362+8*G_2*G_64+14*zeta_2*G_6-14*zeta_2*G_2+6*G_5*G_14-12*G_5*G_16-6*G_5*G_64+4*G_310+4*G_35*G_3+6*G_55*G_3-8*G_2*G_42+3*G_5*G_42-8*G_2*G_14+16*G_2*G_16-16*G_33*G_3-7*zeta_2*G_3+8*G_307-4*G_308-4*G_306+(-4*G_4*G_6-2*G_4*G_3-4*G_11*G_6-2*G_11*G_3-6*G_5*G_3-4*G_14+8*G_16-8*G_35-8*G_34+32*G_33+12*G_5*G_6-8*G_40-16*G_2*G_6-8*G_43+8*G_42-4*G_45-2*G_46+4*G_47-4*G_64+6*G_62+6*G_56-12*G_55-2*G_52-8*G_65+16*G_2*G_3-4*G_107-2*G_108+4*G_109-2*G_114)*L_ztilde1+2*G_360-32*G_128+16*G_126;
    ex J_9_4 = -2*G_2773+24*I*Pi*G_35*G_6+48*I*Pi*G_2*G_16+8*I*Pi*G_2*G_64-G_114*G_42-G_52*G_42+I*numeric(13,3)*Pi*zeta_3+2*G_2770+4*G_2768-4*G_2769-18*I*Pi*G_57*G_6+24*I*Pi*G_55*G_6+12*I*Pi*G_5*G_43-8*G_2767+12*I*Pi*G_5*G_65-12*I*Pi*G_55*G_3-6*I*Pi*G_5*G_42-14*zeta_2*G_11*G_6-14*zeta_2*G_4*G_6+4*I*Pi*G_34*G_3+4*I*Pi*G_40*G_3-2*I*Pi*G_108*G_6-2*I*Pi*G_52*G_6-2*I*Pi*G_46*G_6-2*I*Pi*G_114*G_6-I*Pi*G_365-I*Pi*G_710+3*I*Pi*G_428+3*I*Pi*G_424+3*I*Pi*G_392+3*I*Pi*G_388+8*I*Pi*G_258+8*I*Pi*G_294+8*I*Pi*G_699+8*I*Pi*G_318-9*I*Pi*G_398-6*I*Pi*G_387-9*I*Pi*G_394-8*I*Pi*G_438+4*I*Pi*G_308+32*I*Pi*G_252-8*I*Pi*G_309+4*I*Pi*G_437+24*I*Pi*G_307-24*I*Pi*G_264-12*I*Pi*G_140+24*I*Pi*G_436+24*I*Pi*G_149-12*I*Pi*G_435-8*I*Pi*G_440+4*I*Pi*G_310+4*I*Pi*G_439-12*I*Pi*G_306+36*I*Pi*G_126-72*I*Pi*G_128-8*I*Pi*G_311+24*I*Pi*G_141-12*I*Pi*G_148+18*I*Pi*G_393-24*I*Pi*G_381-6*I*Pi*G_423-4*I*Pi*G_263-4*I*Pi*G_299-4*I*Pi*G_259-4*I*Pi*G_704-16*I*Pi*G_257-3*I*Pi*G_56*G_3-4*I*Pi*G_11*G_65-4*I*Pi*G_4*G_65+12*I*Pi*G_265-16*I*Pi*G_253-6*I*Pi*G_330-I*Pi*G_746-G_108*G_42-G_46*G_42-I*Pi*G_742-I*Pi*G_325-I*Pi*G_706-I*Pi*G_361-I*Pi*G_329-4*G_332*G_3-4*I*Pi*G_700-4*I*Pi*G_323+12*I*Pi*G_382+2*I*Pi*G_360-4*G_713*G_3+2*I*Pi*G_705+2*I*Pi*G_741+2*I*Pi*G_324-6*I*Pi*G_711+3*I*Pi*G_331+3*I*Pi*G_712+3*I*Pi*G_335+3*I*Pi*G_716-4*I*Pi*G_319-4*I*Pi*G_295+6*I*Pi*G_109*G_6+6*I*Pi*G_47*G_6-6*I*Pi*G_4*G_14-4*G_2756+12*I*Pi*G_4*G_16-6*I*Pi*G_11*G_14+12*I*Pi*G_11*G_16+2*I*Pi*G_4*G_42+2*I*Pi*G_4*G_64+2*I*Pi*G_11*G_42+8*G_2755-8*G_2753+4*G_2754+I*Pi*G_114*G_3+I*Pi*G_108*G_3+I*Pi*G_52*G_3+I*Pi*G_46*G_3-3*G_2807-4*G_323*G_3+3*G_388*G_3+3*G_424*G_3+3*G_392*G_3-6*G_389*G_3+6*G_387*G_3+8*G_296*G_3-4*G_700*G_3-4*G_704*G_3+4*I*Pi*G_45*G_3-3*I*Pi*G_47*G_3+6*I*Pi*G_56*G_6+3*zeta_3*G_11+3*zeta_3*G_4+6*G_2806+21*zeta_2*G_62+21*zeta_2*G_56-4*G_319*G_3+4*zeta_2*G_4*G_3-4*I*Pi*G_11*G_43-4*I*Pi*G_4*G_43-8*I*Pi*G_107*G_6-8*I*Pi*G_45*G_6-3*I*Pi*G_62*G_3+4*I*Pi*G_107*G_3-8*I*Pi*G_40*G_6+4*zeta_2*G_11*G_3-28*zeta_2*G_34-28*zeta_2*G_40-8*G_258*G_3+3*G_56*G_42+8*G_260*G_3+3*G_62*G_42-8*G_294*G_3+12*I*Pi*G_269+(numeric(16,3)*G_4+numeric(-16,3)*G_3+numeric(16,3)*G_11+numeric(32,3)*G_6+numeric(-32,3)*G_2)*pow(L_ztilde1,3)-4*G_34*G_42-4*G_40*G_42+3*G_712*G_3+3*G_335*G_3+12*G_386*G_3+12*G_382*G_3-9*G_394*G_3-G_365*G_3+3*zeta_2*G_47+8*zeta_2*G_107+3*zeta_2*G_109-G_706*G_3-G_710*G_3-G_742*G_3-7*zeta_2*G_114-7*zeta_2*G_108-7*zeta_2*G_52-7*zeta_2*G_46-G_746*G_3+12*G_269*G_3+12*G_265*G_3-16*G_257*G_3-16*G_253*G_3-9*G_398*G_3-G_361*G_3-G_329*G_3-G_325*G_3+3*G_331*G_3-2*G_1623+G_1624-4*G_299*G_3-4*G_295*G_3-4*G_263*G_3+8*G_45*G_14-32*G_1268-8*G_2794-8*G_45*G_64+4*G_2795-16*G_45*G_16-4*G_259*G_3-3*G_2793-8*G_107*G_64-4*G_1873-6*G_47*G_14+6*G_47*G_64+12*G_47*G_16+12*G_62*G_16+6*G_62*G_64-6*G_56*G_14+12*G_56*G_16+6*G_56*G_64-6*G_62*G_14+12*G_109*G_16-6*G_109*G_14+6*G_109*G_64+6*G_2792-16*G_107*G_16+8*G_107*G_14-I*pow(Pi,3)*G_2+I*pow(Pi,3)*G_6+2*G_11*G_140-16*G_11*G_126+8*G_1871-16*G_1872+4*G_320*G_3+32*G_11*G_128+8*G_11*G_148+numeric(-79,16)*zeta_4-16*G_4*G_126-2*G_11*G_437+2*G_4*G_140+8*G_4*G_148+32*G_4*G_128-2*G_4*G_437-16*G_1869-8*G_1870+4*G_4*G_435-4*G_11*G_439-8*G_11*G_436-8*G_40*G_64-16*G_40*G_16+8*G_40*G_14+8*G_1868+16*G_1866-16*G_1867-8*G_4*G_436-8*G_4*G_149-4*G_52*G_16+2*G_52*G_14-2*G_108*G_64-4*G_108*G_16+2*G_108*G_14-2*G_114*G_64-4*G_114*G_16+2*G_114*G_14-4*G_4*G_439+2*G_46*G_14-2*G_52*G_64+4*G_1864-16*G_1865-4*G_46*G_16-2*G_46*G_64-8*G_34*G_64+8*G_34*G_14-8*G_11*G_149+4*G_11*G_435-4*G_4*G_310-8*G_4*G_307-8*G_4*G_141+4*G_4*G_306-16*G_34*G_16+192*G_1264-96*G_1265-2*G_2789-8*G_11*G_307-8*G_11*G_141+4*G_11*G_306-4*G_11*G_310+4*G_701*G_3+4*G_2788-32*G_1862+64*G_1863+4*G_2775-2*G_2898+G_2899+9*G_1742+2*G_743*G_3+42*zeta_2*G_5*G_6+4*G_2890-2*G_2891+6*G_1531+4*G_1520-18*G_1741-3*G_1518-8*G_1519+36*G_1723-18*G_1724-18*G_1727+9*G_1728-56*zeta_2*G_2*G_6+6*G_1841-3*G_1842-2*G_741*G_3-12*G_1833+4*G_1615+6*G_1834-2*G_1616-2*G_705*G_3+G_2889+G_2784-12*G_1703+12*G_1704-6*G_1705+6*G_1708-3*G_1709-12*G_1710+6*G_1711+2*G_707*G_3+6*G_1718-3*G_1719+6*G_1831-3*G_1832-4*G_1609+2*G_1610-2*G_1613+G_1614-2*G_2888+6*G_1517+2*G_362*G_3+2*G_326*G_3-2*G_360*G_3-4*G_2884+2*G_2885-2*G_324*G_3-12*G_1322-2*G_1508+G_1509+4*G_1513-2*G_1514-8*G_1298-80*G_1303+40*G_1304+24*G_1321-6*G_1828-2*G_2783-21*zeta_2*G_5*G_3+16*G_1269-64*G_1270+32*G_1271+34*zeta_2*G_2*G_3-32*G_1282+16*G_1283-16*G_1284+8*G_1285-8*G_1288+4*G_1289+16*G_1290-8*G_1291-40*G_830+64*G_825-28*G_824-208*G_818+104*G_816+4*G_1500-2*G_1501+64*G_831-2*G_1498+G_1499-8*G_1492+4*G_1493-4*G_1494+2*G_1495+12*G_1827-8*G_1478+4*G_1479+8*G_1480-4*G_1481+8*zeta_2*G_45-6*G_425*G_3+6*G_423*G_3+3*G_428*G_3-8*G_1310+4*G_1299+12*G_1450-8*G_1451+8*G_1452-16*G_1453-4*G_1454-8*G_1455+16*G_1446-16*G_1447+8*G_1448-16*G_1449+128*G_2*G_128-64*G_2*G_126+32*G_2*G_148-28*zeta_2*G_43-36*zeta_2*G_14+72*zeta_2*G_16-12*G_5*G_306-24*G_5*G_148-96*G_5*G_128+48*G_5*G_126-6*zeta_2*G_35+24*G_5*G_141+24*G_1702+24*G_5*G_307+12*G_5*G_310+16*G_1309+24*G_1307-12*G_1308-12*G_1689+24*G_1690-12*G_1691-96*G_1684+48*G_1685+24*G_1688+(-6*G_62*G_3+2*G_46*G_3+4*G_4*G_14+2*G_52*G_3+6*zeta_2*G_4+8*G_299-16*G_296+4*G_11*G_64-8*G_11*G_16+4*G_11*G_14-8*G_4*G_16+8*G_295+16*G_294-2*G_47*G_3-12*G_62*G_6-12*G_56*G_6+16*G_40*G_6+16*G_34*G_6+8*G_34*G_3+8*G_11*G_43+8*G_40*G_3-6*G_56*G_3+2*G_114*G_3+2*G_108*G_3-12*G_109*G_6+4*G_4*G_64+6*zeta_2*G_11+16*G_45*G_6+18*G_398-6*G_392+8*G_11*G_65+8*G_4*G_65+8*G_4*G_43+16*G_107*G_6+4*G_108*G_6+4*G_52*G_6+2*G_710-4*G_707+2*G_706+4*G_705+8*G_704-8*G_701+8*G_700-4*G_711-16*G_149-8*G_148-6*G_712+8*G_713-6*G_716-36*G_393+18*G_394-16*G_141+16*G_140+4*G_46*G_6+36*G_57*G_6-12*G_47*G_6+4*G_114*G_6+2*G_746-4*G_743+2*G_742+4*G_741-16*G_266-24*G_265+80*G_264+8*G_263-6*G_388+12*G_389-24*G_386-12*G_387-192*G_252+32*G_253+64*G_254+32*G_257+16*G_258+8*G_259-16*G_260-24*G_383+32*G_2*G_43-24*G_5*G_43+96*G_381-24*G_382-2*G_109*G_3-48*G_55*G_6+64*G_33*G_6-48*G_35*G_6+16*G_440-6*G_335-18*G_57*G_3+8*G_439+16*G_438-4*G_330-6*G_331+8*G_332+8*G_435-16*G_436-24*G_5*G_65+2*G_325-4*G_326+2*G_329+32*G_2*G_65-6*G_428+8*G_323+4*G_324+12*G_425-6*G_424+2*G_365+8*G_319-8*G_320-12*G_423-4*G_362+16*G_2*G_64+12*zeta_2*G_6-12*zeta_2*G_2-12*G_5*G_14+24*G_5*G_16-12*G_5*G_64+16*G_311+16*G_309+8*G_310+40*G_35*G_3+48*G_55*G_3-48*G_2*G_42+24*G_5*G_42+16*G_2*G_14-32*G_2*G_16-96*G_33*G_3-6*zeta_2*G_3-16*G_307-24*G_308+8*G_306+2*G_361+4*G_360+16*G_128-8*G_126-24*G_269)*L_ztilde1-32*G_877+16*G_880-16*G_879+64*G_878+(-8*G_4*G_6-4*G_4*G_3-8*G_11*G_6-4*G_11*G_3-12*G_5*G_3-8*G_14+16*G_16-16*G_35-16*G_34+64*G_33+24*G_5*G_6-16*G_40-32*G_2*G_6-16*G_43+16*G_42-8*G_45-4*G_46+8*G_47-8*G_64+12*G_62+12*G_56-24*G_55-4*G_52-16*G_65+32*G_2*G_3-8*G_107-4*G_108+8*G_109-4*G_114)*pow(L_ztilde1,2)-16*G_881-3*G_1532+2*G_711*G_3+16*G_2*G_306-32*G_2*G_141-32*G_2*G_307-8*G_1421+4*G_1422-16*G_2*G_310+18*G_57*G_14-36*G_57*G_16-18*G_57*G_64-32*G_1442+64*G_1443+4*G_1444-16*G_1445-24*G_35*G_14+48*G_35*G_16+24*G_35*G_64+32*G_33*G_14-64*G_33*G_16-32*G_33*G_64-24*G_55*G_14+48*G_55*G_16+24*G_55*G_64+G_109*G_42+G_47*G_42-16*G_1407+8*G_1408-8*G_1411+2*G_330*G_3+4*G_1412+16*G_1413-8*G_1414-2*G_2776-3*I*Pi*G_109*G_3+2*I*Pi*G_11*G_64-8*I*Pi*G_34*G_6+48*G_33*G_42-20*G_35*G_42-24*G_55*G_42+9*G_57*G_42+24*G_2*G_308-12*G_5*G_308-28*zeta_2*G_65-8*G_2*G_437+8*G_2*G_140+8*zeta_2*G_64+6*zeta_3*G_6-16*G_2*G_439-32*G_2*G_436-32*G_2*G_149+16*G_2*G_435+12*G_5*G_439+8*I*Pi*G_2*G_42-16*I*Pi*G_2*G_65+6*I*Pi*G_62*G_6-40*G_264*G_3+8*G_266*G_3-48*G_381*G_3-6*zeta_3*G_2-3*zeta_3*G_3+12*G_383*G_3+18*G_393*G_3-32*G_254*G_3-16*G_910+16*G_909-16*G_908+12*G_907+64*G_906-32*G_905-36*I*Pi*G_5*G_16-16*I*Pi*G_2*G_43+16*I*Pi*G_33*G_3+24*G_5*G_436+24*G_5*G_149-12*G_5*G_435+6*G_5*G_437-6*G_5*G_140+68*zeta_2*G_33-42*zeta_2*G_55+17*zeta_2*G_42+96*G_252*G_3+I*numeric(1,2)*pow(Pi,3)*G_4+I*numeric(-1,2)*pow(Pi,3)*G_3+I*numeric(1,2)*pow(Pi,3)*G_11-6*I*Pi*G_5*G_64+9*I*Pi*G_57*G_3-32*I*Pi*G_33*G_6-8*G_1874+12*I*Pi*G_386-24*I*Pi*G_2*G_14+18*I*Pi*G_5*G_14-12*I*Pi*G_35*G_3+G_2774+3*G_716*G_3;
    ex J_10_0 = 0;
    ex J_10_1 = 0;
    ex J_10_2 = 2*G_109+2*I*Pi*G_4-4*G_107+2*G_4*G_3-2*G_47-2*I*Pi*G_11-2*G_11*G_3+4*G_45+(4*G_11-4*G_4)*L_ztilde1;
    ex J_10_3 = 5*G_620-10*G_618+G_110*G_3+5*G_118*G_3-6*G_117*G_3+6*G_87*G_3+G_124*G_3-2*G_62*G_3+4*I*Pi*G_45+6*I*Pi*G_87-I*Pi*G_89-5*I*Pi*G_94-2*I*Pi*G_62-4*I*Pi*G_107-I*Pi*G_98+5*I*Pi*G_118-I*Pi*G_109+6*I*Pi*G_97-6*I*Pi*G_117-I*Pi*G_48+12*I*Pi*G_40-I*Pi*G_88-I*Pi*G_27+2*I*Pi*G_56+2*I*Pi*G_108+2*I*Pi*G_114-2*I*Pi*G_52-6*I*Pi*G_23-I*Pi*G_26-2*I*Pi*G_46+5*I*Pi*G_24-5*I*Pi*G_104-I*Pi*G_99-2*G_630-2*G_46*G_3+4*G_4*G_14-I*Pi*G_121-I*Pi*G_120-12*I*Pi*G_34-2*G_52*G_3-3*G_12*G_42-G_98*G_3-14*zeta_2*G_4-6*G_12*G_14+12*G_12*G_16-6*G_23*G_3+2*G_632+2*G_631+4*G_107*G_3+6*G_12*G_64-G_48*G_3+I*Pi*G_100+12*G_1*G_16+3*G_10*G_42+I*Pi*G_47-I*Pi*G_49+I*Pi*G_30+I*Pi*G_101+I*Pi*G_91+I*Pi*G_90+I*Pi*G_124+I*Pi*G_110+I*Pi*G_25+I*Pi*G_111+I*Pi*G_119+2*G_643-2*G_213+2*G_642-8*G_641+12*G_639+G_215-2*G_645+G_209-6*G_1*G_14-12*G_296+4*G_11*G_64+8*G_11*G_16-7*G_203+2*G_204+2*G_205-4*G_11*G_14-2*G_207+2*G_201-5*G_104*G_3-5*G_197+G_119*G_3+G_30*G_3+G_647+10*G_195-8*G_4*G_16-G_99*G_3-G_88*G_3+24*G_294-2*G_193+5*G_24*G_3-2*G_192+5*G_47*G_3+8*G_191-12*G_34*G_3-2*G_654-5*G_94*G_3+7*G_653-2*G_651-G_89*G_3-12*G_189-2*I*Pi*G_11*G_3-6*I*Pi*G_9*G_6-2*G_655+6*I*Pi*G_12*G_6+4*I*Pi*G_11*G_6+2*G_180-2*G_181-2*G_182+12*G_40*G_3+2*G_56*G_3+6*I*Pi*G_1*G_6-6*I*Pi*G_10*G_6+2*I*Pi*G_4*G_3-4*I*Pi*G_4*G_6-3*I*Pi*G_1*G_3-3*I*Pi*G_12*G_3+3*I*Pi*G_10*G_3+3*I*Pi*G_9*G_3+2*G_114*G_3+2*G_108*G_3-4*G_4*G_64+14*zeta_2*G_11+2*G_657-G_26*G_3-G_659+2*G_663+5*G_683-10*G_681-G_665+G_111*G_3-2*G_707+4*G_705+2*G_703+2*G_702-6*G_701+8*G_699-10*G_711+G_91*G_3-12*G_9*G_16+2*G_569-6*G_9*G_64-6*G_10*G_64-G_714+6*G_713+6*G_10*G_14-12*G_10*G_16+6*G_9*G_14+G_100*G_3+G_101*G_3+G_90*G_3-G_715-4*G_45*G_3+2*G_717-G_49*G_3-G_719+2*G_11*G_42-G_27*G_3-G_120*G_3-G_121*G_3+2*G_723-G_725+6*G_97*G_3-3*G_1*G_42-2*G_743+4*G_741+8*G_764-12*G_762-2*G_755-2*G_754+2*G_753-2*G_766-2*G_765+(-6*G_10*G_3-12*G_1*G_6-12*G_12*G_6+8*G_4*G_6+4*G_4*G_3+12*G_9*G_6+12*G_10*G_6-8*G_11*G_6-4*G_11*G_3+6*G_1*G_3+6*G_12*G_3-6*G_9*G_3+24*G_34-2*G_30+2*G_27+2*G_26-2*G_25-10*G_24+12*G_23-24*G_40+8*G_45+4*G_46-10*G_47+2*G_48+4*G_62-4*G_56+4*G_52+2*G_49-12*G_87-2*G_91-2*G_90+2*G_89+2*G_88-2*G_100+2*G_99+2*G_98-12*G_97+10*G_94+10*G_104-2*G_101-8*G_107-4*G_108+10*G_109-2*G_110-2*G_124+2*G_121+2*G_120-2*G_119-10*G_118+12*G_117-4*G_114-2*G_111)*L_ztilde1+7*G_590-2*G_591-2*G_592+2*G_594-G_596+2*G_600-G_602+2*G_580-2*G_582+G_584-2*G_588-5*G_770+10*G_768+2*G_579-8*G_578+12*G_576-7*G_776+2*G_774+2*G_777-2*G_389+4*G_387+2*G_778-2*G_780+G_788-2*G_786+G_782+G_344-2*G_4*G_42-24*G_258+12*G_260-2*G_342-5*G_109*G_3+2*G_804-G_806+G_338-2*G_336+G_334-G_233+2*G_231+G_333+10*G_330-6*G_332+2*G_326-2*G_322-4*G_324+2*G_425-8*G_318+6*G_320-2*G_321-4*G_423-2*G_567+2*G_362-4*G_360+(8*G_11-8*G_4)*pow(L_ztilde1,2)+2*G_568+6*G_1*G_64+G_25*G_3+3*G_9*G_42;
    ex J_10_4 = 10*G_1669-24*G_9*G_148-12*G_9*G_435+24*G_9*G_149+24*G_9*G_436-2*I*Pi*G_392-2*I*Pi*G_388-4*I*Pi*G_604+12*G_9*G_439+4*G_2815-4*G_2773-6*G_183*G_3+7*G_2668-12*G_1*G_439-G_1165+6*G_225*G_3-4*I*Pi*G_191-4*I*Pi*G_764+4*I*Pi*G_641-6*G_237*G_3-2*G_114*G_42+2*G_52*G_42-6*G_756*G_3+3*G_353*G_3-8*G_2814-24*G_1*G_436-2*G_2772+6*G_2770+6*I*Pi*G_125*G_6+6*I*Pi*G_116*G_6-6*I*Pi*G_28*G_6+4*I*Pi*G_11*G_64-6*I*Pi*G_115*G_6+24*I*Pi*G_34*G_6-6*I*Pi*G_106*G_6-24*G_1*G_149-2*G_2771-8*G_1110+96*G_12*G_128-8*G_1109+21*zeta_2*G_1*G_3+2*I*Pi*G_48*G_3+6*I*Pi*G_22*G_6+6*I*Pi*G_31*G_6+24*G_12*G_148+12*G_12*G_435-24*G_12*G_149-24*G_12*G_436-2*G_2667+4*I*Pi*G_62*G_6-10*I*Pi*G_109*G_3+3*I*Pi*G_60*G_3-12*G_12*G_439-48*G_1*G_126+96*G_1*G_128+24*G_1*G_148+12*G_1*G_435+6*G_792*G_3+4*I*Pi*G_46*G_6+18*I*Pi*G_10*G_14+36*I*Pi*G_38*G_6-4*I*Pi*G_114*G_6-36*I*Pi*G_10*G_16-3*I*Pi*G_50*G_3-36*I*Pi*G_9*G_16-11*I*Pi*G_25*G_3+18*I*Pi*G_9*G_14+6*I*Pi*G_96*G_6-6*I*Pi*G_29*G_6+12*I*Pi*G_9*G_65+21*zeta_2*G_12*G_3-36*I*Pi*G_41*G_6-6*I*Pi*G_123*G_6+12*I*Pi*G_10*G_65-G_241*G_3-48*G_12*G_126-6*I*Pi*G_122*G_6+4*I*Pi*G_111*G_6+6*I*Pi*G_105*G_6+8*G_2768+13*G_1108+6*G_798*G_3+6*G_219*G_3+3*G_1083-6*G_1084-8*G_2769+6*G_612*G_3-6*G_624*G_3-4*I*Pi*G_108*G_6-6*I*Pi*G_92*G_6+4*I*Pi*G_52*G_6-4*G_603*G_3-G_226*G_3-5*G_230*G_3-G_814*G_3-G_760*G_3+3*I*Pi*G_113*G_3+36*I*Pi*G_12*G_16+3*I*Pi*G_112*G_3-G_813*G_3+G_222*G_3+G_223*G_3-G_759*G_3+6*G_606*G_3-6*G_633*G_3+G_229*G_3-3*G_694*G_3-8*G_2765+G_228*G_3-8*G_2766-6*I*Pi*G_103*G_6-18*I*Pi*G_1*G_14+6*I*Pi*G_1*G_64-6*G_687*G_3-21*zeta_2*G_9*G_3-2*G_1667-2*G_1668-21*zeta_2*G_10*G_3-8*G_1105+26*G_1080+2*I*Pi*G_49*G_3+4*I*Pi*G_110*G_6+36*I*Pi*G_39*G_6+G_2666-8*G_1106-16*G_2767-16*G_1081-6*I*Pi*G_102*G_6+36*I*Pi*G_1*G_16-4*I*Pi*G_49*G_6+3*G_1082-10*G_1107+6*I*Pi*G_569-I*Pi*G_777-I*Pi*G_805+3*I*Pi*G_106*G_3+6*I*Pi*G_12*G_64+6*I*Pi*G_86*G_6+42*zeta_2*G_9*G_6+42*zeta_2*G_10*G_6-42*zeta_2*G_12*G_6-42*zeta_2*G_1*G_6+16*G_2764-4*G_604*G_3+4*G_783*G_3-2*G_1163+4*G_217*G_3+4*G_216*G_3+4*G_211*G_3-4*I*Pi*G_667+6*I*Pi*G_631-4*I*Pi*G_597+2*G_1164-16*G_2763+3*I*Pi*G_115*G_3-6*I*Pi*G_10*G_64-18*I*Pi*G_12*G_14+5*G_1079+4*G_210*G_3-2*G_2665-4*G_660*G_3-8*G_2813-28*zeta_2*G_11*G_6+4*G_790*G_3+2*I*Pi*G_664-2*I*Pi*G_212+2*I*Pi*G_424-8*G_2762+4*G_789*G_3+4*G_784*G_3+6*I*Pi*G_44*G_6+11*I*Pi*G_89*G_3+6*I*Pi*G_1*G_42+13*G_1104+6*I*Pi*G_12*G_42-3*I*Pi*G_51*G_3+6*I*Pi*G_95*G_6+28*zeta_2*G_4*G_6-10*G_1078+2*G_2664-8*G_2761-4*I*Pi*G_603+2*I*Pi*G_595+2*I*Pi*G_668+8*G_1666-2*G_1162-4*G_667*G_3-2*G_1663-2*G_1664-12*G_1665-4*G_666*G_3+7*G_1161-4*G_661*G_3+16*G_2812-8*G_663*G_3+2*G_1662+16*G_2758-6*G_1077-16*G_2759-8*G_594*G_3-8*G_600*G_3-4*G_598*G_3-4*G_597*G_3+16*G_2760+13*G_202*G_3+7*G_2650-13*G_25*G_42-3*G_125*G_42+3*G_621*G_3+G_586*G_3-2*G_214*G_3+7*G_2651-2*G_212*G_3+16*G_2757+G_585*G_3-8*G_2652+3*G_622*G_3-2*G_787*G_3-2*G_785*G_3-2*G_781*G_3-2*G_218*G_3-3*G_198*G_3+2*G_658*G_3+4*G_2653-2*G_791*G_3-2*G_108*G_42+2*G_46*G_42-7*zeta_2*G_111-3*G_199*G_3-8*G_2654-G_234*G_3+3*G_359*G_3-G_235*G_3+8*G_213*G_3+8*G_207*G_3+4*G_2655-3*G_771*G_3+8*G_780*G_3+8*G_786*G_3-8*G_657*G_3-10*G_1103+5*G_430*G_3+3*G_29*G_42+12*G_2648-2*G_1160+13*G_332*G_3+7*zeta_2*G_49+3*G_28*G_42-3*G_116*G_42-7*zeta_2*G_110-13*G_713*G_3+7*zeta_2*G_48-G_30*G_42+4*G_2996+2*G_662*G_3-13*G_2649-6*G_1076-8*G_2645+G_380*G_3+G_431*G_3+4*G_2646-32*G_2756-G_419*G_3-5*G_422*G_3-2*G_2647-G_418*G_3-16*G_2811+G_434*G_3-3*G_22*G_42+16*G_2643+5*G_376*G_3-20*G_1074-2*I*Pi*G_791-2*I*Pi*G_787+2*I*Pi*G_662+16*G_1075+6*G_284*G_3-8*G_2644+32*G_2755+G_377*G_3-3*G_369*G_3-6*G_302*G_3-6*G_2640+6*G_675*G_3-I*Pi*G_425-2*I*Pi*G_785+2*I*Pi*G_658+17*G_1102+6*G_290*G_3-6*G_2641+30*G_293*G_3-16*G_2753+6*G_289*G_3-6*G_2810-16*G_2642+G_801*G_3+8*G_2754+30*G_287*G_3+6*G_283*G_3-3*G_31*G_42+30*G_1099+2*G_2663-16*G_2751-2*G_2638-3*G_351*G_3-48*G_1100+6*G_2639+17*G_1101+6*I*Pi*G_568+4*I*Pi*G_790-4*I*Pi*G_660-16*G_2752-4*I*Pi*G_598+4*I*Pi*G_216-4*I*Pi*G_661-3*G_358*G_3-6*G_2809-3*G_357*G_3+2*I*Pi*G_428-3*I*Pi*G_771-2*I*Pi*G_781-3*G_370*G_3-2*I*Pi*G_218-2*I*Pi*G_208-2*I*Pi*G_214-30*G_247*G_3+4*G_2634-3*G_316*G_3-13*G_1098-10*G_1088+2*I*Pi*G_605+6*I*Pi*G_632+2*I*Pi*G_599+3*G_2749+3*G_750*G_3-8*G_2635+2*I*Pi*G_601-4*I*Pi*G_666+4*I*Pi*G_217+G_1159+4*G_2636+3*G_697*G_3+4*I*Pi*G_783+4*I*Pi*G_784-6*I*Pi*G_181+3*G_696*G_3+4*G_2637-6*G_305*G_3-30*G_301*G_3-3*G_352*G_3+16*G_2750+4*G_2824-I*Pi*G_713+2*I*Pi*G_325-2*I*Pi*G_706+2*G_601*G_3+8*G_1071+26*G_1097+2*I*Pi*G_361+2*I*Pi*G_329+2*I*Pi*G_365-8*G_2662+2*G_599*G_3-3*G_315*G_3-6*G_248*G_3+7*G_2632-6*G_251*G_3-3*G_2747-6*G_2748-2*I*Pi*G_710-I*Pi*G_333-I*Pi*G_334-I*Pi*G_744-I*Pi*G_745+4*I*Pi*G_210+24*I*Pi*G_762-24*I*Pi*G_639+4*I*Pi*G_789-8*G_2633+6*G_2808-13*G_656*G_3+7*G_2631-3*G_2745+6*G_2746+I*Pi*G_124*G_3+2*G_605*G_3+6*G_729*G_3+2*G_595*G_3+2*G_668*G_3+2*G_664*G_3-13*G_2630-10*G_1096+6*I*Pi*G_693-2*I*Pi*G_742-I*Pi*G_326-13*G_620*G_3-6*G_348*G_3+8*G_1070-G_412*G_3+3*G_355*G_3+4*G_2627-10*G_2807-G_805*G_3-5*G_773*G_3+6*G_693*G_3+4*G_2825+6*G_2744-2*G_2628+6*G_747*G_3+12*G_2629+6*G_735*G_3-16*G_1069+3*G_317*G_3+8*G_323*G_3-G_809*G_3+3*G_371*G_3+3*G_367*G_3-5*G_416*G_3-2*G_388*G_3-G_413*G_3+6*I*Pi*G_262-4*I*Pi*G_209+4*I*Pi*G_211+2*G_424*G_3-2*G_392*G_3+2*G_718*G_3+6*I*Pi*G_747+6*I*Pi*G_735+3*I*Pi*G_622+5*G_389*G_3-4*G_387*G_3+30*G_296*G_3-5*G_200*G_3-5*G_769*G_3-G_236*G_3-G_232*G_3+13*G_197*G_3+2*G_728*G_3+2*G_724*G_3-8*G_700*G_3+3*G_233*G_3+13*G_770*G_3-8*G_704*G_3+16*G_2624-6*G_2742-13*G_683*G_3-8*G_2625-3*G_647*G_3+3*G_806*G_3-3*G_584*G_3-6*G_2743+3*I*Pi*G_621+3*I*Pi*G_685+6*I*Pi*G_729-2*I*Pi*G_746-I*Pi*G_362-6*I*Pi*G_348+12*G_2661-8*G_2626-6*G_2621+60*G_1094-6*I*Pi*G_285-6*I*Pi*G_292-6*I*Pi*G_183-2*G_337*G_3+6*zeta_3*G_11-10*G_1095-6*zeta_3*G_4+20*G_2806+14*zeta_2*G_62-6*G_2622-14*zeta_2*G_56+4*G_120*G_14+44*G_119*G_16+22*G_119*G_64-16*G_2623+24*G_117*G_14-22*G_119*G_14+8*G_319*G_3+2*G_2660+4*G_121*G_14+I*Pi*G_327+6*I*Pi*G_225-6*I*Pi*G_291+6*I*Pi*G_304-8*G_121*G_16-4*G_121*G_64+13*G_2619+6*G_2620-2*G_347*G_3-2*G_343*G_3+I*Pi*G_363-2*G_341*G_3-8*zeta_2*G_4*G_3+12*G_12*G_308-8*G_120*G_16+8*G_2616-I*Pi*G_708-6*I*Pi*G_286+6*I*Pi*G_261+7*G_2820-4*G_120*G_64+8*G_2617-2*G_1158-22*G_25*G_14+44*G_25*G_16+22*G_25*G_64-26*G_2618-I*Pi*G_608-6*I*Pi*G_624+6*I*Pi*G_219+12*G_1*G_308-48*G_117*G_16-24*G_117*G_64+4*G_27*G_14-52*G_1093+6*G_93*G_14-12*G_93*G_16-24*G_23*G_64-48*G_23*G_16-13*G_2615+6*G_92*G_14-12*G_92*G_16+8*zeta_2*G_11*G_3-6*G_92*G_64+24*G_23*G_14+16*G_1068+84*zeta_2*G_34-84*zeta_2*G_40-12*G_9*G_308-12*G_10*G_308+4*G_26*G_14+8*G_2612-8*G_27*G_16+4*G_1092-6*I*Pi*G_298-6*I*Pi*G_297-6*I*Pi*G_237-4*G_27*G_64+20*I*Pi*G_330+6*I*Pi*G_250+6*I*Pi*G_249+6*I*Pi*G_417-6*I*Pi*G_429+6*I*Pi*G_303-6*G_93*G_64+8*G_2613+10*G_2614-13*G_2611+24*G_258*G_3+72*I*Pi*G_253+6*I*Pi*G_606-I*Pi*G_614-2*G_56*G_42-8*G_26*G_16-4*G_26*G_64+4*G_1091+8*G_1067+10*G_2610-30*G_260*G_3+2*G_2659-6*G_95*G_14+12*G_95*G_16+6*G_95*G_64-6*G_86*G_14+2*G_62*G_42-24*G_294*G_3+4*G_2804+4*G_2805-6*G_105*G_14+12*G_105*G_16-17*G_2609+5*G_686*G_3+48*G_2607+6*G_102*G_14-12*G_102*G_16-6*G_102*G_64+6*G_103*G_14-12*G_103*G_16-2*G_2658+12*I*Pi*G_269-6*I*Pi*G_570+6*I*Pi*G_612-6*G_103*G_64-17*G_2608+5*I*Pi*G_757-5*I*Pi*G_224-5*I*Pi*G_230-8*I*Pi*G_704-72*I*Pi*G_257-12*I*Pi*G_265-30*G_2606-2*G_804*G_3+G_583*G_3+8*I*Pi*G_319+4*I*Pi*G_701-12*I*Pi*G_295+12*I*Pi*G_263-12*I*Pi*G_299+12*I*Pi*G_259-10*G_768*G_3+6*G_1642-2*G_2657+10*G_2603+2*G_1157-3*G_1643+8*G_1066-18*G_2604+9*G_2605-7*G_2803+12*G_34*G_42-G_2596+4*G_2597+12*G_1154+5*G_623*G_3-4*G_2598-8*G_1155+5*G_619*G_3-4*G_2599+2*G_1156-4*I*Pi*G_320-4*I*Pi*G_344-4*I*Pi*G_338+52*G_2600+G_587*G_3-60*G_2601+10*G_2602+I*Pi*G_364-12*G_40*G_42-4*G_1149-G_2594+2*G_1150-2*G_1151+12*G_86*G_16+2*G_1152+6*G_86*G_64+2*G_2595+2*G_1153+5*I*Pi*G_811+10*I*Pi*G_716-I*Pi*G_232-G_2590+G_646*G_3+2*G_2591+12*G_96*G_16-G_2592+6*G_96*G_64-6*G_96*G_14+2*G_2593+G_650*G_3+6*G_105*G_64-10*I*Pi*G_335+4*I*Pi*G_725+4*I*Pi*G_719+5*G_682*G_3+6*G_122*G_14-16*G_1065-6*I*Pi*G_756+6*I*Pi*G_669-6*I*Pi*G_633+8*G_100*G_16+4*G_2588+6*I*Pi*G_792-10*I*Pi*G_331+10*I*Pi*G_712-4*G_2995+2*G_645*G_3-I*Pi*G_677-I*Pi*G_671-I*Pi*G_413+10*G_681*G_3-G_2589+2*G_582*G_3+3*G_313*G_3-15*G_653*G_3+6*G_123*G_14-12*G_123*G_16+10*G_712*G_3+20*G_578*G_3-12*G_122*G_16-6*G_122*G_64+4*G_100*G_64-6*G_125*G_14+6*G_2322+12*G_125*G_16+2*G_2584+5*I*Pi*G_238+5*I*Pi*G_184-12*I*Pi*G_382+6*G_125*G_64-6*G_116*G_14+6*G_2802+4*G_2321-2*G_2320-2*G_2319+12*G_2318-4*G_2317+4*G_2316+12*G_116*G_16+4*G_2315-4*G_2314+16*G_2313+16*G_2312-16*G_2311-20*G_764*G_3+6*G_116*G_64-20*G_191*G_3-8*G_2323+15*G_203*G_3-12*G_29*G_16+20*G_641*G_3+15*G_776*G_3+2*G_2583-6*G_123*G_64-I*Pi*G_800-5*I*Pi*G_797-5*I*Pi*G_803-10*G_335*G_3+48*G_2579+3*I*Pi*G_368-I*Pi*G_794-3*I*Pi*G_731-8*G_580*G_3-24*G_2580+5*G_591*G_3+4*G_2656+5*G_592*G_3+4*G_2581+10*G_618*G_3-3*G_772*G_3+4*G_2325-8*G_2324+4*G_2801-3*I*Pi*G_737-3*I*Pi*G_749-I*Pi*G_236-G_807*G_3-4*G_2582-3*I*Pi*G_695+3*I*Pi*G_350+3*I*Pi*G_356-14*G_1063+16*G_1064+12*G_386*G_3-8*G_2578-12*G_382*G_3+5*I*Pi*G_571-8*I*Pi*G_700+8*I*Pi*G_323-8*G_579*G_3+6*G_2326+2*G_394*G_3+4*G_2800-5*I*Pi*G_200+3*I*Pi*G_314+6*I*Pi*G_284-8*G_642*G_3+2*G_365*G_3+30*I*Pi*G_293-30*I*Pi*G_301-30*I*Pi*G_247-8*G_2327-4*G_101*G_14+8*G_101*G_16+4*G_101*G_64+3*G_684*G_3+3*G_685*G_3-24*G_97*G_14+48*G_97*G_16-13*zeta_2*G_47+16*zeta_2*G_107+13*zeta_2*G_109-36*G_32*G_64-72*G_32*G_16+36*G_32*G_14+24*G_97*G_64-36*G_41*G_64-72*G_41*G_16+36*G_41*G_14+36*G_39*G_64+72*G_39*G_16-36*G_39*G_14+G_795*G_3+G_796*G_3-2*G_706*G_3+22*G_99*G_14-2*G_710*G_3-44*G_99*G_16-22*G_99*G_64-2*G_742*G_3+8*G_90*G_16+4*G_90*G_64-14*zeta_2*G_114-14*zeta_2*G_108+14*zeta_2*G_52+14*zeta_2*G_46-2*G_746*G_3-4*G_1148+8*G_91*G_16+4*G_91*G_64-3*G_1633+6*G_1634-44*G_89*G_16+6*G_31*G_64-22*G_89*G_64-6*G_22*G_14+12*G_22*G_16+6*G_22*G_64-16*G_2575-5*I*Pi*G_422+5*I*Pi*G_634+5*I*Pi*G_688-9*G_1635+12*G_269*G_3+6*G_1636+6*G_1637-G_808*G_3-6*G_1638+G_648*G_3+G_649*G_3-12*G_265*G_3-72*G_257*G_3+72*G_253*G_3-6*G_31*G_14+16*G_2576+3*G_1639+22*G_89*G_14+12*G_31*G_16-2*G_398*G_3-6*G_29*G_64-8*G_2577-6*G_1086-4*G_90*G_14+6*G_1632-24*G_87*G_14+48*G_87*G_16+24*G_87*G_64-4*G_91*G_14-6*G_61*G_64-12*G_61*G_16-14*G_1062+6*G_61*G_14-4*G_100*G_14-8*G_2574-5*I*Pi*G_617+30*I*Pi*G_287+5*I*Pi*G_625+6*G_63*G_64+12*G_63*G_16-6*G_63*G_14-6*G_54*G_14+5*I*Pi*G_376-13*I*Pi*G_593-6*I*Pi*G_302+12*G_54*G_16-8*G_2573+I*Pi*G_328+6*I*Pi*G_753-5*I*Pi*G_196-5*I*Pi*G_611-2*G_2330+2*G_2329-8*G_2328+6*G_54*G_64-16*G_2571-I*Pi*G_799-I*Pi*G_793+5*I*Pi*G_430+16*G_2572+36*G_38*G_64+72*G_38*G_16-36*G_38*G_14+2*G_361*G_3-2*G_2331-I*Pi*G_628-I*Pi*G_627-I*Pi*G_240+3*G_1087+2*G_329*G_3+48*G_762*G_3-4*I*Pi*G_642-I*Pi*G_187-I*Pi*G_186-6*G_1630-6*G_1631-9*G_1112+4*G_2349-4*G_2348-G_2347+2*G_2346+48*G_189*G_3+G_2345-2*G_2344+G_2343-2*G_2342+2*G_2341+2*G_2340-7*G_2339+2*G_2338-5*G_2337+10*G_2336-2*G_2335-2*G_2334+8*G_2333-12*G_2332-15*G_590*G_3-6*I*Pi*G_248-6*I*Pi*G_630-I*Pi*G_220-5*G_778*G_3+4*G_2350-5*G_777*G_3+8*G_766*G_3+8*G_765*G_3-26*G_201*G_3+7*G_2819+4*I*Pi*G_193+4*I*Pi*G_765+4*I*Pi*G_766-5*G_204*G_3+12*G_1629+2*G_325*G_3-5*G_205*G_3+9*I*Pi*G_206-9*I*Pi*G_589-9*I*Pi*G_652+9*I*Pi*G_779-6*I*Pi*G_260+6*I*Pi*G_290+6*I*Pi*G_296-5*I*Pi*G_674-5*I*Pi*G_416-48*G_576*G_3+64*G_2352-96*G_2351+4*I*Pi*G_596+4*I*Pi*G_665-I*Pi*G_814+26*G_588*G_3+8*G_192*G_3-10*G_331*G_3+9*G_2741-4*I*Pi*G_579-4*I*Pi*G_782-I*Pi*G_690+5*G_2994-I*Pi*G_637-I*Pi*G_636+4*I*Pi*G_659+4*G_1623-2*G_1624+5*G_654*G_3-6*G_112*G_64+6*G_1625+6*G_113*G_14-12*G_113*G_16-6*G_113*G_64+6*G_115*G_14-I*Pi*G_759-I*Pi*G_813-I*Pi*G_226+26*G_651*G_3-48*G_639*G_3+6*G_112*G_14+3*G_1085-26*G_774*G_3+5*G_655*G_3-6*G_1626-6*G_1627-12*G_112*G_16+8*G_193*G_3-12*G_1628-16*G_2353-3*G_749*G_3+50*G_1061-3*G_731*G_3-16*G_2354+13*I*Pi*G_775-I*Pi*G_760+4*I*Pi*G_602-8*G_643*G_3-12*G_115*G_16-22*I*Pi*G_774-22*I*Pi*G_201-I*Pi*G_573-4*I*Pi*G_703-6*I*Pi*G_755-13*I*Pi*G_656-I*Pi*G_574-I*Pi*G_691+13*I*Pi*G_202-3*G_695*G_3-3*G_737*G_3-40*G_1060+24*G_1059-4*I*Pi*G_702+24*I*Pi*G_581-6*I*Pi*G_754+G_610*G_3+8*G_1147-6*G_297*G_3-7*G_2799+6*G_262*G_3+4*I*Pi*G_342-4*I*Pi*G_723+22*I*Pi*G_588-4*G_1146+6*G_261*G_3+40*G_2357-6*G_2740-12*G_299*G_3-12*G_295*G_3-6*G_115*G_64+3*G_2739-6*G_298*G_3-50*G_2358+3*G_350*G_3-24*I*Pi*G_190+22*I*Pi*G_651+4*I*Pi*G_322-G_390*G_3-6*I*Pi*G_182-4*I*Pi*G_215-4*I*Pi*G_717-G_391*G_3-I*Pi*G_709+4*I*Pi*G_321-64*G_1055+16*G_1056+16*G_1057-48*G_1058+I*Pi*G_692-4*G_1053+96*G_1054-4*G_1052+G_609*G_3-G_1167+14*G_2360-4*G_2797+4*G_1051+I*Pi*G_609+4*G_2822-4*G_2796+16*G_2362+I*Pi*G_610+I*Pi*G_616-G_1618-16*G_2361-4*G_2372+4*G_2371-24*G_2370+48*G_2369-8*G_2368+3*G_356*G_3-8*G_2367+16*G_2366-16*G_2365-8*G_2364-8*G_2363+12*G_263*G_3-3*G_734*G_3+G_415*G_3-3*G_736*G_3+3*G_368*G_3-6*G_2738+3*G_314*G_3+2*G_2375+2*G_2374+2*G_2373-16*G_45*G_14-12*G_60*G_16+6*G_60*G_14+6*G_2737+144*G_1268-26*G_2794+16*G_45*G_64+17*G_2795-G_2376+32*G_45*G_16-G_1617-6*G_60*G_64-3*G_740*G_3+12*G_259*G_3-3*G_730*G_3-3*G_748*G_3+I*Pi*G_228-3*G_698*G_3+G_414*G_3-3*G_752*G_3-12*G_2735-10*G_2793+6*G_2736-6*G_2377+I*Pi*G_615+I*Pi*G_761-16*G_107*G_64-7*G_1143+20*G_47*G_14-7*G_1144+8*G_1145-G_2386+2*G_2385-G_2384+2*G_2383-G_2382+2*G_2381-G_2380-G_2379+4*G_2378+2*G_1140-20*G_47*G_64-40*G_47*G_16-12*G_1141+13*G_1142-8*G_2823+8*G_62*G_16+4*G_62*G_64+4*G_56*G_14+I*Pi*G_648-8*G_56*G_16-4*G_56*G_64+36*G_246*G_3+6*G_1134+4*G_2387+36*G_300*G_3+16*G_1135-16*G_1136+I*Pi*G_654+8*G_1137-36*G_288*G_3+8*G_1138-4*G_1139+I*Pi*G_242+I*Pi*G_575+I*Pi*G_638-6*G_2911-13*G_2401+10*G_2400-17*G_2399-17*G_2398+48*G_2397-30*G_2396+9*G_2395-18*G_2394+10*G_2393+10*G_2392+18*G_41*G_42+18*G_32*G_42-4*G_62*G_14-60*G_2391+52*G_2390-4*G_2389-4*G_2388+12*G_2734+8*G_2403+4*G_2436+G_420*G_3-G_433*G_3-G_432*G_3+I*Pi*G_592+I*Pi*G_585+I*Pi*G_649-G_379*G_3-G_378*G_3+6*G_411*G_3+3*G_60*G_42+8*G_2402+I*Pi*G_188+I*Pi*G_815+3*G_61*G_42-3*G_63*G_42-3*G_54*G_42-18*G_38*G_42-18*G_39*G_42+G_421*G_3+I*Pi*G_380+I*Pi*G_434+10*G_2404-G_1050+40*G_109*G_16-20*G_109*G_14+20*G_109*G_64+20*G_2792+6*G_1133-32*G_107*G_16+16*G_107*G_14-10*G_2993+(-6*G_29*G_3-2*G_626-10*G_625+12*G_624-10*G_623-6*G_622-6*G_621+26*G_620-10*G_619-20*G_618+10*G_617-2*G_616-2*G_615+2*G_614-24*G_10*G_65+8*G_110*G_3+10*G_118*G_3-48*G_117*G_3+48*G_87*G_3+2*G_124*G_3-4*G_62*G_3+2*G_613+24*G_12*G_65-2*G_629+2*G_628+2*G_627-12*G_411+4*G_630-4*G_46*G_3-8*G_4*G_14-4*G_52*G_3-10*G_571-24*G_12*G_42+2*G_636-2*G_635-2*G_98*G_3-12*zeta_2*G_4+12*G_12*G_14-24*G_12*G_16-10*G_634-48*G_23*G_3+12*G_633-4*G_632-4*G_631+12*G_12*G_64-8*G_48*G_3-24*G_1*G_16+24*G_10*G_42-24*G_9*G_65-12*G_31*G_6+12*G_29*G_6+2*G_637+2*G_744+6*G_125*G_3-6*G_122*G_3-12*G_735-6*G_123*G_3-2*G_638+6*G_96*G_3-12*G_22*G_6+12*G_113*G_6+12*G_112*G_6+12*G_122*G_6+12*G_123*G_6-8*G_211+12*G_28*G_6-48*G_644+4*G_212-12*G_116*G_6-12*G_125*G_6-72*G_300+60*G_301+16*G_643-16*G_213+16*G_642+4*G_214-40*G_641+96*G_639+12*G_215-4*G_645+12*G_102*G_6+12*G_209+12*G_1*G_14-8*G_210-12*G_86*G_6+6*G_86*G_3-12*G_96*G_6-12*G_105*G_6-6*G_102*G_3-6*G_103*G_3+12*G_297+12*G_298+24*G_299+12*G_103*G_6+4*G_208+6*G_105*G_3-2*G_646-60*G_296-26*G_202+8*G_11*G_64-16*G_11*G_16-30*G_203-6*G_92*G_3+10*G_204+10*G_205+8*G_11*G_14-6*G_93*G_3-18*G_206-16*G_207+12*G_115*G_6+6*G_199+10*G_200+6*G_95*G_3+52*G_201+10*G_196-10*G_104*G_3+6*G_44*G_3-26*G_197+6*G_53*G_3+6*G_51*G_3+6*G_50*G_3-6*G_106*G_3-6*G_115*G_3-6*G_113*G_3+26*G_119*G_3+2*G_30*G_3-12*G_95*G_6+12*G_93*G_6+12*G_92*G_6-12*G_44*G_6+6*G_198+6*G_647-12*G_53*G_6-12*G_51*G_6-12*G_50*G_6+12*G_106*G_6-2*G_648+20*G_195+16*G_4*G_16+24*G_295+12*G_292-60*G_293-26*G_99*G_3-2*G_88*G_3+48*G_294+20*G_24*G_6-16*G_193+10*G_24*G_3-16*G_192-20*G_94*G_6+48*G_190-4*G_88*G_6+6*G_54*G_3+36*G_38*G_3+36*G_39*G_3-2*G_649+40*G_191-36*G_41*G_3-12*G_290-36*G_32*G_3-8*G_62*G_6+8*G_56*G_6+48*G_40*G_6-48*G_34*G_6+6*G_63*G_3-6*G_60*G_3-6*G_61*G_3-24*G_34*G_3+12*G_291-10*G_654-10*G_94*G_3+30*G_653+18*G_652+2*G_187-52*G_651+4*G_30*G_6-2*G_188-26*G_89*G_3+20*G_118*G_6-4*G_98*G_6+4*G_124*G_6-2*G_650+16*G_11*G_43-96*G_189-20*G_104*G_6-10*G_184-2*G_185-48*G_97*G_6+2*G_186+48*G_117*G_6+8*G_121*G_6+8*G_120*G_6-10*G_655-44*G_25*G_6+48*G_23*G_6-4*G_180+4*G_181+4*G_182+12*G_183+44*G_99*G_6+24*G_40*G_3+4*G_56*G_3+8*G_27*G_6+8*G_26*G_6+26*G_656-8*G_101*G_6-8*G_100*G_6-44*G_119*G_6+4*G_114*G_3+4*G_108*G_3-40*G_109*G_6-8*G_4*G_64-8*G_91*G_6-12*G_54*G_6-72*G_38*G_6-72*G_39*G_6+72*G_288+72*G_41*G_6+72*G_32*G_6+12*zeta_2*G_11+12*G_60*G_6-12*G_289+12*G_61*G_6-12*G_63*G_6+16*G_657-32*G_45*G_6+4*G_398-60*G_287-6*G_112*G_3-4*G_658-8*G_26*G_3+12*G_286-12*G_284+12*G_285+8*G_660-12*G_659+4*G_392+16*G_11*G_65-16*G_4*G_65-16*G_4*G_43-48*G_87*G_6+32*G_107*G_6+8*G_108*G_6+8*G_661-4*G_662-8*G_52*G_6+44*G_89*G_6+16*G_663-8*G_90*G_6+26*G_683-10*G_682-20*G_681+10*G_680-2*G_679-2*G_678+2*G_677+2*G_676-12*G_675+10*G_674-2*G_673-2*G_672+2*G_671+2*G_670-12*G_669-4*G_668+8*G_667+8*G_666-12*G_665-4*G_664-6*G_684-10*G_686-6*G_685-12*G_283+12*G_687+8*G_111*G_3+72*G_282+2*G_690-2*G_689-10*G_688+2*G_691+4*G_710+2*G_709+2*G_708-10*G_707+4*G_706+8*G_705+16*G_704+16*G_703+16*G_702-32*G_701+16*G_700+6*G_698-6*G_697-6*G_696+6*G_695+6*G_694-12*G_693-2*G_692+8*G_91*G_3+24*G_9*G_16-4*G_569-20*G_712+24*G_1*G_43-12*G_9*G_64-12*G_10*G_64-6*G_714+26*G_713-12*G_10*G_14-24*G_10*G_43-24*G_9*G_43+24*G_10*G_16-12*G_9*G_14+24*G_12*G_43+8*G_100*G_3+8*G_101*G_3+8*G_90*G_3-6*G_715-20*G_716-4*G_394+16*G_717-8*G_49*G_3-4*G_718-12*G_719-8*G_110*G_6+8*G_49*G_6-8*G_111*G_6-8*G_217+4*G_218-12*G_219-8*G_27*G_3+8*G_721-8*G_120*G_3-8*G_121*G_3+16*G_723-4*G_722+6*G_734-6*G_733-6*G_732+6*G_731+6*G_730-12*G_729-4*G_728+8*G_727+8*G_48*G_6+8*G_726-12*G_725-4*G_724+48*G_97*G_3-8*G_216+6*G_737+6*G_736-24*G_1*G_42-8*G_46*G_6+6*G_116*G_3+40*G_47*G_6+8*G_114*G_6+6*G_22*G_3-6*G_738-12*G_747+4*G_746+2*G_745-10*G_743+4*G_742+8*G_741+6*G_740-6*G_739+6*G_748+40*G_764+48*G_763-96*G_762-2*G_761+2*G_760-2*G_758-10*G_757+12*G_756+4*G_755+4*G_754-4*G_753+6*G_752-6*G_751-6*G_750+6*G_749-16*G_766-16*G_765+10*G_611-12*G_612-2*G_610+18*G_589+30*G_590-10*G_591-10*G_592+26*G_593+16*G_594-4*G_595-12*G_596+8*G_597+8*G_598-4*G_599+16*G_600-4*G_601-12*G_602+8*G_603+8*G_604-4*G_605-12*G_606+2*G_607+2*G_608-2*G_609+16*G_580-48*G_581+2*G_573+2*G_574-4*G_582-2*G_583+6*G_584-2*G_585-2*G_586-2*G_587-52*G_588+24*G_265+6*G_772+6*G_771-26*G_770+10*G_769+20*G_768+16*G_579-40*G_578+96*G_576+10*G_773-2*G_575-24*G_263-30*G_776-26*G_775+52*G_774+10*G_777+2*G_390+4*G_388-10*G_389-18*G_779-24*G_386+8*G_387+10*G_778-16*G_780+4*G_781-12*G_792+4*G_791-8*G_790-8*G_789+12*G_788+4*G_787-16*G_786+4*G_785-8*G_784-8*G_783+12*G_782+12*G_348-6*G_349-6*G_350+6*G_351+6*G_352-6*G_353+12*G_354+4*G_343+12*G_344-8*G_345-8*G_346+4*G_347-2*G_795+2*G_794+2*G_793+12*G_248-12*G_249-12*G_250+12*G_251-144*G_253+144*G_257-48*G_258-24*G_259+60*G_260-12*G_261-12*G_262-72*G_246-2*G_796+60*G_247-16*G_342-2*G_242-8*G_340+4*G_341+10*G_797+2*G_241-12*G_798-10*G_238-2*G_239-2*G_380+24*G_382+2*G_240+2*G_799+10*G_803-2*G_802-2*G_801+2*G_800+2*G_378+2*G_379-6*G_28*G_3-2*G_377-8*G_339+4*G_804-6*G_806-10*G_376+2*G_805+2*G_234+2*G_235+2*G_236+12*G_237+4*G_337+12*G_338+12*G_375+2*G_807+20*G_335-16*G_336+2*G_808+2*G_809+6*G_334-6*G_371+2*G_232-6*G_233+12*G_810+10*G_230+4*G_231-10*G_811+6*G_333+6*G_370-2*G_815+2*G_814+2*G_813-2*G_812+6*G_369+20*G_331-26*G_332+12*G_570-2*G_434-6*G_368+2*G_432-4*G_325+10*G_326-2*G_327+2*G_433-2*G_328-4*G_329-2*G_431-6*G_367-16*G_322-2*G_427-4*G_428-16*G_323+12*G_429-10*G_430-8*G_324+2*G_226+2*G_227-2*G_228-2*G_229+12*G_366-2*G_426+10*G_425-4*G_424-2*G_364-4*G_365-6*G_317-16*G_319+32*G_320-16*G_321-8*G_423-2*G_363+4*G_567+10*G_362-2*G_421+10*G_422+6*G_315+6*G_316+2*G_391-6*G_314+12*G_312-6*G_313+2*G_759-12*G_225+2*G_419-2*G_420+10*G_224+12*G_302-12*G_303-12*G_304+12*G_305-4*G_361+2*G_418+10*G_416-12*G_417+6*G_357+6*G_358-6*G_359-8*G_360-2*G_223-6*G_355-2*G_415-6*G_356-2*G_414+2*G_413+2*G_412-2*G_572-4*G_568+2*G_220+2*G_221-2*G_222+8*G_720-24*G_269+24*G_1*G_65+6*G_31*G_3+12*G_1*G_64+26*G_25*G_3+24*G_9*G_42)*L_ztilde1+6*G_250*G_3+6*G_2733-6*G_375*G_3-6*G_429*G_3+6*G_417*G_3+6*G_249*G_3+I*Pi*G_591+3*I*Pi*G_697+3*I*Pi*G_750-4*I*Pi*G_423-4*I*Pi*G_788-4*G_727*G_3-36*G_282*G_3-2*I*Pi*G_343-I*Pi*G_241+6*I*Pi*G_180-4*I*Pi*G_580+3*G_2992-4*I*Pi*G_643-36*I*Pi*G_282-36*I*Pi*G_288+36*I*Pi*G_300-4*G_1130+36*I*Pi*G_246-6*I*Pi*G_375+6*I*Pi*G_411-I*Pi*G_419+2*G_1131-13*G_2405+2*I*Pi*G_394-6*I*Pi*G_354-2*I*Pi*G_337-2*I*Pi*G_341-6*G_1132-4*G_726*G_3+6*G_2732+4*G_345*G_3+4*G_346*G_3-4*G_720*G_3-6*I*Pi*G_305+3*I*Pi*G_751-6*I*Pi*G_567+4*I*Pi*G_192-4*G_721*G_3-8*G_2821+12*G_2817+4*G_340*G_3+4*G_11*G_140+I*Pi*G_586+I*Pi*G_655-32*G_11*G_126+3*I*Pi*G_732+3*I*Pi*G_733-2*I*Pi*G_582+6*I*Pi*G_283+2*I*Pi*G_724+2*I*Pi*G_718+2*I*Pi*G_722-6*I*Pi*G_366+3*I*Pi*G_738+3*I*Pi*G_739-6*I*Pi*G_251-6*I*Pi*G_312-16*G_320*G_3+4*G_339*G_3+9*G_2910+6*G_2791+64*G_11*G_128+8*G_2406-5*G_1670+2*G_1671+2*I*Pi*G_728+5*I*Pi*G_686-2*I*Pi*G_347-2*I*Pi*G_645+16*G_11*G_148+32*G_4*G_126-6*G_2909-4*G_11*G_437+6*G_2410+13*G_2409-26*G_2408+8*G_2407+5*I*Pi*G_623-4*G_4*G_140-16*G_4*G_148-64*G_4*G_128+I*Pi*G_629-6*G_338*G_3+8*G_342*G_3+4*G_4*G_437-4*G_1129-6*G_2731+8*G_1128-8*G_1174+30*G_3004+3*G_2908-48*G_3005+8*G_1126+12*G_1173-4*G_1127+26*G_3002+I*Pi*G_420-13*G_3003+6*G_304*G_3-6*G_2411+60*G_2999-6*G_291*G_3-2*G_2816-10*G_3000-10*G_3001+8*G_336*G_3+2*G_1049+2*G_1041-7*G_1042+2*G_1043+2*G_1044-2*G_1045+G_1046+4*G_2997-6*G_2907-2*G_1047+G_1048-52*G_2998-8*G_4*G_435-8*G_11*G_439-16*G_11*G_436-24*G_40*G_64-48*G_40*G_16+24*G_40*G_14+I*Pi*G_414-2*G_1170+6*G_303*G_3+2*G_1171-7*G_1125+2*G_1172+3*G_2987-G_2730-2*G_1037-16*G_2986-2*G_1038+10*G_1039+16*G_4*G_436-5*G_1040+16*G_4*G_149+8*G_1036+6*G_2906+8*G_52*G_16-4*G_52*G_14-6*G_2982-10*G_2983-12*G_1035+G_2728-4*G_108*G_64-8*G_108*G_16+5*G_2984+4*G_108*G_14+2*G_2729+26*G_2985-4*G_114*G_64-8*G_114*G_16+4*G_114*G_14+8*G_4*G_439+5*G_1169-4*G_46*G_14-6*G_2991+4*G_52*G_64-2*G_2727-2*G_1177+8*G_46*G_16-6*G_2981+6*G_2905-6*G_2412-20*G_2979+16*G_2980+2*G_1673+G_2726-6*G_286*G_3+4*G_46*G_64+6*G_2790-8*G_2415+16*G_2414-16*G_2413+24*G_34*G_64-2*G_755*G_3+I*Pi*G_421+I*Pi*G_415-24*G_34*G_14-6*G_292*G_3-6*G_285*G_3-4*G_49*G_64-8*G_49*G_16+4*G_49*G_14+4*G_110*G_64+8*G_110*G_16-4*G_110*G_14-16*G_11*G_149+8*G_11*G_435+8*G_4*G_310+16*G_4*G_307+16*G_4*G_141-8*G_4*G_306+48*G_34*G_16+4*G_48*G_14+I*Pi*G_389+I*Pi*G_233+I*Pi*G_806-8*G_2416+8*G_2976-12*G_2904+12*G_1248-2*G_3123-60*G_1249+G_3124+30*G_1250-12*G_1251+42*G_1252-12*G_1253-12*G_1254+12*G_1255-6*G_1256+12*G_1257-6*G_1258-12*G_1259-8*G_48*G_16+8*G_2975+I*Pi*G_426+I*Pi*G_678+I*Pi*G_431+2*G_3122-4*G_48*G_64-7*zeta_2*G_90+2*G_3121-7*zeta_2*G_91-6*G_2789-7*zeta_2*G_101-7*G_3120-2*G_3115+4*G_2417+7*zeta_2*G_26-2*G_3116-8*G_2435+7*zeta_2*G_27-2*G_1034+10*G_3117-5*G_3118+7*zeta_2*G_120+7*zeta_2*G_121+8*G_2972+2*G_3119+16*G_2973-16*G_2974-7*zeta_2*G_100-16*G_11*G_307-16*G_2970-16*G_11*G_141+8*G_11*G_306+8*G_2971-2*G_2725-2*G_182*G_3-8*G_11*G_310+16*G_2969+I*Pi*G_332+I*Pi*G_714+I*Pi*G_715+8*G_322*G_3-8*G_702*G_3-8*G_703*G_3+12*G_2419+16*G_701*G_3-10*G_195*G_3-G_1861+2*G_3110-40*G_2965+13*G_89*G_42-2*G_1220+G_1221+2*G_1222-2*G_3111+G_616*G_3-G_1223-2*G_3112-2*G_754*G_3+50*G_2966-12*G_3113-14*G_2967-12*G_1242+12*G_1243+12*G_1244+72*G_1245-6*G_344*G_3-48*G_1246+12*G_1247-2*G_2418-14*G_2968-8*G_717*G_3+6*G_719*G_3+8*G_3114-8*G_723*G_3+2*G_2724-2*G_3104+6*G_725*G_3+G_3105-2*G_3106+G_3107+8*G_321*G_3+24*G_2964-2*G_3108+G_3109-3*I*Pi*G_351+5*I*Pi*G_619-48*G_2963+16*G_2962-5*G_1213+2*G_1214-7*G_1215+2*G_1216+2*G_1217-2*G_1218+G_1219-24*G_12*G_307-13*G_2420-2*G_3098+G_3099-G_1184+6*G_3100-24*G_1*G_307+2*G_1185-G_1186-4*G_2958-10*G_1187+5*G_1188-4*G_1189+4*G_1190-2*G_1191-2*G_1192-2*G_1193-24*G_1*G_141+G_1194+6*G_1195-4*G_1196-4*G_3101+G_1197+G_3102+G_1198-2*G_1199+96*G_2959+G_1200-2*G_1201+G_1202-2*G_1203+G_1204+2*G_1205-2*G_1206+12*G_1*G_306-2*G_1207-12*G_1208+8*G_1209-2*G_1210+G_3103-2*G_1211+10*G_1212-12*G_12*G_310-64*G_2960+16*G_2961+7*G_2421-6*G_2787-12*G_1*G_310-4*G_2957-G_3089+2*G_3090-G_3091-7*G_1124+12*G_2903+4*G_2956-2*G_2952+G_2953-6*G_9*G_140+2*G_2954-G_2955+7*G_2441+7*G_2440-13*G_2439+12*G_2438-2*G_2437+4*G_2426-8*G_2425+4*G_2424-8*G_2423+7*G_2422-7*G_1672+10*G_2944+6*G_12*G_140+2*G_1821+10*G_2775-4*G_111*G_14-2*G_2942-2*G_2943-6*G_2786-6*G_1*G_437+6*G_1*G_140+2*G_1121-12*G_1122-6*G_12*G_437+2*G_2723+13*G_1123-12*G_2940+8*G_2941+4*G_111*G_64+6*G_1114-2*G_1033-8*G_2434+8*G_111*G_16-2*G_3087-2*G_2939-4*G_1120-8*G_2444+4*G_2443-8*G_2442-2*G_3086-7*G_2722+8*G_1027-4*G_1028-6*G_1029-24*G_97*G_42-4*G_90*G_42+8*G_1030+8*G_1031-6*G_2900-4*G_91*G_42-24*G_87*G_42+4*G_2445+2*G_1032+I*Pi*G_377+I*Pi*G_672+I*Pi*G_776+8*G_2931+8*G_2932+I*Pi*G_239+I*Pi*G_626+I*Pi*G_229-2*G_3097-4*G_2933+I*Pi*G_646+I*Pi*G_223-6*G_2934+8*G_2935-4*G_100*G_42+8*G_2936+2*G_2937+I*Pi*G_802-2*G_2938-4*G_101*G_42+8*G_1026-G_124*G_42+G_2897-12*G_2926-13*G_119*G_42+2*G_2927+2*G_2928+G_98*G_42-4*G_2898+5*G_104*G_42+2*G_2899-4*G_2929+13*G_99*G_42+6*G_2785-6*G_2930+2*G_631*G_3+2*G_180*G_3-10*G_3092+5*G_3093-4*G_3094+4*G_3095+2*G_753*G_3+4*G_2925-2*G_3096-5*G_118*G_42-2*G_181*G_3-2*G_567*G_3+4*G_2446+I*Pi*G_650+I*Pi*G_796+I*Pi*G_795-2*G_630*G_3+8*G_1118+2*G_1023+4*G_49*G_42+8*G_1119+7*G_3085-24*G_12*G_141+12*G_12*G_306+12*G_10*G_310+24*G_10*G_307+24*G_10*G_141-12*G_10*G_306+G_88*G_42+5*G_94*G_42+4*G_121*G_42+24*G_117*G_42-4*G_1024+G_615*G_3-2*G_2896-6*G_1025+3*G_113*G_42-4*G_2924+G_3083-4*G_2923+24*G_23*G_42+4*G_120*G_42+I*Pi*G_222+2*G_569*G_3-4*G_110*G_42-4*G_111*G_42+42*zeta_2*G_23+42*zeta_2*G_117-42*zeta_2*G_97-42*zeta_2*G_87+12*G_9*G_310+24*G_9*G_307+24*G_9*G_141-12*G_9*G_306+4*G_48*G_42-5*G_2720+G_1859+2*G_1860+2*G_2721+2*G_1742-2*G_3084-2*G_3082+4*G_26*G_42+4*G_27*G_42+10*G_2719-2*G_2448-2*G_2447+5*G_743*G_3+2*G_568*G_3+3*G_112*G_42+G_2895+16*G_2919-16*G_2920+3*G_714*G_3+16*G_2433-2*G_2718-16*G_2921+4*G_2922+2*G_3080+2*G_3081+2*G_2449+2*G_632*G_3+24*G_581*G_3-9*G_589*G_3-13*G_593*G_3+3*G_715*G_3+2*G_1022-3*G_2916-6*G_2917+3*G_2918-6*G_2912-3*G_44*G_42-3*G_53*G_42+6*G_2913-3*G_2914-2*G_2717-3*G_51*G_42+G_2893-3*G_50*G_42+6*G_2915-2*G_2894-12*G_2715+2*G_3077+12*G_3078-8*G_3079+I*Pi*G_707-6*G_1516+8*G_2716-4*G_1530+10*G_2890-12*G_1021-6*G_2891-20*G_1531+G_2892-16*G_1117+3*G_106*G_42+3*G_115*G_42-17*G_1520+G_673*G_3+4*G_1521+4*G_1522-6*G_1523+7*G_1524-4*G_1525-4*G_1526-6*G_1527+7*G_1528-4*G_1529-G_628*G_3+I*Pi*G_689+I*Pi*G_743+4*G_1020-G_574*G_3+2*G_2453-8*G_2452+12*G_2451+I*Pi*G_203+2*G_2450-6*G_209*G_3-6*G_215*G_3-6*G_782*G_3-4*G_1741+10*G_1518+26*G_1519+I*Pi*G_185+I*Pi*G_572-G_187*G_3-10*G_3073-G_186*G_3+5*G_3074+G_679*G_3+4*G_1727-2*G_1728+G_672*G_3-2*G_3075-6*G_788*G_3+6*G_659*G_3-G_1838+2*G_1839-G_1840+2*G_2712+4*G_1841-2*G_1842-2*G_2713+2*G_1843-2*G_1844-2*G_1845-12*G_1846+8*G_1847+2*G_3076+6*G_665*G_3-G_744*G_3-G_745*G_3-4*G_741*G_3-G_573*G_3-2*G_1848-2*G_1849+10*G_1850-2*G_2714-5*G_1851+2*G_1852-7*G_1853+2*G_1854+2*G_1855-2*G_1856+G_1857-2*G_1858-G_627*G_3-G_240*G_3-G_3072+2*G_2454-10*G_1833+G_758*G_3+2*G_3071-10*G_1615+6*G_1834-G_1835-5*G_2711+G_812*G_3-G_1836+2*G_1837+6*G_1616-4*G_705*G_3+2*G_2889-G_636*G_3+2*G_2784-G_637*G_3+6*G_596*G_3-12*G_1703-8*G_1704+6*G_602*G_3-2*G_208*G_3+6*G_1705-2*G_1706-2*G_1707-4*G_1708+2*G_1709+10*G_1710-24*G_190*G_3-6*G_1711-96*G_9*G_128+G_1712+G_1713+48*G_9*G_126-35*zeta_2*G_24-7*zeta_2*G_30-2*G_1714-7*zeta_2*G_25+5*G_707*G_3+G_1715-2*G_1716-G_691*G_3+G_1717+G_678*G_3-4*G_1718+2*G_1719-16*G_2432-G_690*G_3+35*zeta_2*G_94-G_3070+7*zeta_2*G_89-2*G_2455-6*G_1596+6*G_1597-3*G_1598+6*G_1599+4*G_1831-2*G_1832-9*G_1600+6*G_1601+6*G_1602-6*G_1603+3*G_1604-6*G_1605+3*G_1606+6*G_1607-3*G_1608+8*G_1609-6*G_1610+2*G_1611+2*G_1612+4*G_1613-2*G_1614+35*zeta_2*G_104-3*G_2709+7*zeta_2*G_99+10*G_2710+7*zeta_2*G_88+7*zeta_2*G_98+2*G_3069+2*G_1829+2*G_1830+6*G_2708-4*G_2888-7*zeta_2*G_119-20*G_1517-3*G_2705-35*zeta_2*G_118+6*G_2706-7*zeta_2*G_124-3*G_2707-6*G_570*G_3+G_802*G_3+G_635*G_3-G_709*G_3-G_708*G_3-3*G_334*G_3-3*G_333*G_3-6*G_2431+G_2456-G_671*G_3+7*G_2458-5*G_362*G_3-2*G_2457-G_800*G_3-G_794*G_3-3*G_2704-2*G_3068-G_677*G_3-2*G_2887-5*G_326*G_3-2*G_3067+G_364*G_3+4*G_360*G_3+G_689*G_3-6*G_2882+3*G_2883-8*G_2884+6*G_2885-2*G_2886+3*G_2990+16*G_2703-2*G_2459+G_239*G_3+4*G_324*G_3+G_363*G_3+9*G_2875-6*G_2876-6*G_2877+I*Pi*G_801+I*Pi*G_812+I*Pi*G_635+6*G_2878-3*G_2879+6*G_2880-3*G_2881-26*G_2702+G_185*G_3+7*G_3066-6*G_2874-12*G_1322+G_626*G_3+2*G_3062-2*G_3063+G_3064-2*G_3065+G_572*G_3+6*G_1260+6*G_2870+6*G_2871-6*G_2872+3*G_2873-2*G_2460-G_2462-G_227*G_3+2*G_2461+4*G_1508-2*G_1509-8*G_3060-6*G_1510+6*G_1511+6*G_1512+2*G_3061-G_221*G_3+6*G_1514-6*G_1515+12*G_2868-12*G_2869-2*G_124*G_64+12*G_1294-6*G_1295+12*G_1296-6*G_1297+24*G_1298+2*G_3058+12*G_3059+24*G_1321+10*G_118*G_14-6*G_1595-4*G_1019+6*G_2867+2*G_1183-6*G_1828+2*G_2463+2*G_124*G_14-4*G_124*G_16-4*G_2783-5*G_2701-G_1507+2*G_3057+6*G_2866-6*G_1293-2*G_98*G_14-72*G_1269+4*G_98*G_16-2*G_3056-144*G_1282+72*G_1283+48*G_1284-36*G_1285+2*G_98*G_64+12*G_1286+12*G_1287+24*G_1288-12*G_1289-60*G_1290+36*G_1291-6*G_1292+16*G_1116+10*G_104*G_64+2*G_3055+12*G_1594+10*G_2700+I*Pi*G_587+I*Pi*G_758-2*G_1182-10*G_104*G_14+20*G_104*G_16-G_2464+3*G_2864-6*G_2865+2*G_88*G_64-2*G_88*G_14+4*G_88*G_16+2*G_1506-4*G_3054+G_2782+20*G_94*G_16+6*G_2699-G_2481+2*G_2480-2*G_2479-2*G_2478+7*G_2477-2*G_2476+G_2475-2*G_2474+2*G_2473+2*G_2472-8*G_2471+12*G_2470+2*G_2469+2*G_2468-2*G_2467+5*G_2466+10*G_94*G_64-10*G_2465+I*Pi*G_583+6*G_2698-10*G_94*G_14+2*G_2482-4*G_3053-G_1505+4*G_1017-6*G_2430-10*G_1500+6*G_1501-G_1502+8*G_3052-G_1503+2*G_1504-4*G_1018-20*G_118*G_16-6*G_2989-6*G_1592-12*G_1593-16*G_2697+G_328*G_3+G_327*G_3+10*G_24*G_14-20*G_24*G_16-10*G_118*G_64+2*G_1497-4*G_3051-6*G_1591+4*G_1498-2*G_1499-G_2483+20*G_2696+12*G_44*G_16-10*G_2484-6*G_44*G_14-3*G_2862-10*G_24*G_64-6*G_2863+16*G_1492-7*G_3049-8*G_1493+8*G_1494+8*G_3050+2*G_30*G_14-6*G_1495+2*G_1496-4*G_30*G_16-2*G_30*G_64+6*G_1580-9*G_1581+6*G_1582+2*G_1823+6*G_1583-6*G_1584+3*G_1585-G_1824-10*G_1825-6*G_1586+3*G_1587+5*G_1826+8*G_1827+6*G_1588-3*G_1589+6*G_1590+5*G_757*G_3+G_761*G_3-G_614*G_3-G_608*G_3-G_220*G_3+6*G_44*G_64-6*G_1576-6*G_1577+6*G_1578-3*G_1579+13*G_3047-7*G_3048-5*G_224*G_3+8*G_1491+5*G_2695-G_799*G_3-5*G_803*G_3-G_793*G_3-5*G_797*G_3-6*G_354*G_3-10*G_2694+8*G_1490-12*G_3046-16*G_2487+20*G_2486+5*G_2485-G_1822+2*G_3045+G_815*G_3+12*G_1575-G_613*G_3+6*G_2489-5*G_617*G_3+6*G_2488-3*G_2860+16*G_1488-16*G_1489-6*G_366*G_3+5*G_634*G_3+G_638*G_3+5*G_688*G_3+5*G_811*G_3+6*G_2861+8*G_1567-4*G_1568-4*G_1569+2*G_1570+6*G_1571-6*G_1572-6*G_1573-12*G_1574-7*G_1564+8*G_1565-G_670*G_3-2*G_1819-2*G_1820-4*G_1566+9*G_2856-6*G_2857-6*G_2858+6*G_2859-G_2693-G_607*G_3-5*G_611*G_3+G_629*G_3+3*G_2854+16*G_1478-8*G_1479+6*G_3038-32*G_1480+32*G_1481-16*G_1482+6*G_3039+G_692*G_3-G_676*G_3-5*G_680*G_3-16*G_1483+16*G_1484+16*G_3040-16*G_1485+8*G_1486-16*G_3041+8*G_1487+8*G_3042+10*G_2490+8*G_3043-4*G_3044+2*G_2692-6*G_2855-16*G_1016-4*G_1559+2*G_1560-12*G_1561+13*G_1562-3*I*Pi*G_370-3*I*Pi*G_357-3*I*Pi*G_358-7*G_1563+3*G_738*G_3+5*G_184*G_3+G_188*G_3+5*G_238*G_3+3*G_733*G_3+3*G_732*G_3-4*G_3035+2*G_3036-6*G_3037+6*G_1554+16*G_1555-26*G_2492-16*G_1556+8*G_1557+8*G_1558+3*G_739*G_3-6*G_312*G_3+G_575*G_3+5*G_625*G_3-5*G_2491+5*G_571*G_3+16*G_1476+16*G_1477-4*G_3034+2*G_2690-16*zeta_2*G_45+3*I*Pi*G_696-3*I*Pi*G_352+6*I*Pi*G_289-7*G_3030+3*G_751*G_3+8*G_3031+16*G_2493-4*G_3032+8*G_3033-G_2691+2*G_3026+6*G_1467+6*G_1468-6*G_1469-12*G_3027+3*G_1470-6*G_1471+3*G_1472+13*G_3028+6*G_1473-3*G_1474-7*G_3029-16*G_1475-16*G_1015+6*G_2852-6*G_2853+6*G_2429-2*G_2689+G_242*G_3+8*G_3024-2*G_2781-4*G_3025-5*G_674*G_3+7*G_1818-3*G_2494+8*G_3023+6*G_669*G_3+16*G_1014-9*G_3017-2*G_2508-I*Pi*G_653+4*I*Pi*G_345-4*I*Pi*G_720-6*G_1458-12*G_1459-6*G_3018+12*G_1460+3*G_122*G_42-6*G_1461+6*G_3019-6*G_1462+6*G_3020+3*G_123*G_42+6*G_1463-3*G_1464+16*G_3021+6*G_1465-9*G_1466+4*I*Pi*G_346-3*I*Pi*G_694-3*I*Pi*G_698+13*G_775*G_3-24*G_763*G_3-I*Pi*G_584-I*Pi*G_432+4*I*Pi*G_387+9*G_206*G_3-12*G_2850+6*G_2851-16*G_3022-2*G_2507+8*G_2506-12*G_2505-2*G_2504-2*G_2503+2*G_2502-5*G_2501-5*G_425*G_3+10*G_2500-3*G_2499+6*G_2498-3*G_2497+6*G_2496-3*G_2495+4*G_423*G_3-5*G_196*G_3+2*G_722*G_3+2*G_428*G_3+3*G_349*G_3-6*G_1457+18*G_3016-5*G_2510-12*G_1299+12*G_10*G_439-9*G_652*G_3-5*G_24*G_42+24*G_644*G_3+4*I*Pi*G_340-I*Pi*G_590-I*Pi*G_808+9*G_779*G_3+3*G_92*G_42+3*G_93*G_42-3*G_95*G_42-3*G_86*G_42+3*G_102*G_42+3*G_103*G_42-3*G_105*G_42-3*G_96*G_42-7*G_1544-7*G_1545+8*G_1546-I*Pi*G_807-I*Pi*G_647-2*I*Pi*G_398-4*G_1547+8*G_1548-4*G_1549-4*G_1550+2*G_1551-6*G_1552+6*G_1553+10*G_2509+13*G_3013-8*G_3014-8*G_3015+48*G_10*G_126+6*G_1456-96*G_10*G_128+7*G_2687-24*G_10*G_148-2*G_2688-12*G_10*G_435+24*G_10*G_149+24*G_10*G_436+2*G_2511-10*G_3012+2*G_2514+2*G_2513-7*G_2512+G_2685+G_1816-2*G_1817-2*G_2686+13*G_3009-8*G_3010-8*G_3011-2*G_2684-10*G_3008+17*G_3007+2*I*Pi*G_804+2*I*Pi*G_231-I*Pi*G_235-2*G_2779-13*G_2818+G_2780+17*G_3006+4*I*Pi*G_339+3*I*Pi*G_684-I*Pi*G_234+12*G_2849-2*G_2515+6*G_2847+2*G_2683+24*G_1702+6*G_2848+2*G_2682+2*G_1814-2*G_1815-6*G_2846+G_2516-I*Pi*G_391-I*Pi*G_390+24*I*Pi*G_189+G_1178-8*G_2681-2*G_2517+12*G_2680+G_2778+4*I*Pi*G_213-4*I*Pi*G_594-4*I*Pi*G_600+10*I*Pi*G_195+10*I*Pi*G_768-10*I*Pi*G_681-10*I*Pi*G_618+16*I*Pi*G_699-16*I*Pi*G_318-24*G_1307+12*G_1308-2*G_1179-4*G_1090-3*I*Pi*G_315+4*I*Pi*G_780-4*I*Pi*G_657-4*I*Pi*G_663-24*I*Pi*G_576+4*I*Pi*G_207+2*G_2679+13*G_1543+2*G_2519+G_2518+4*G_2844-2*G_2845-2*G_1808+4*G_2843+2*G_1809+2*G_1810-G_2520+12*G_1811-8*G_1812+2*G_1813-3*I*Pi*G_316+4*I*Pi*G_786-5*I*Pi*G_680-8*G_2842+5*G_1089+2*G_2678-10*G_1806+5*G_1807+12*G_1689-10*G_1168+2*G_1175+3*I*Pi*G_355+3*I*Pi*G_367-3*I*Pi*G_369+7*G_1180-16*G_2521+G_2777-24*G_1688-2*G_1181-2*G_2677+2*G_1804-G_1805+16*G_2522+4*G_2841-2*G_2428-12*G_1542+5*G_2676+4*G_2531-2*G_2530-2*G_2529+12*G_2528-4*G_2527+4*G_2526+4*G_2525-4*G_2524+16*G_2523+(-12*G_10*G_3-24*G_1*G_6-24*G_12*G_6+16*G_4*G_6+8*G_4*G_3+24*G_9*G_6+24*G_10*G_6-16*G_11*G_6-8*G_11*G_3+12*G_1*G_3+12*G_12*G_3-12*G_9*G_3+48*G_34-4*G_30+4*G_27+4*G_26-4*G_25-20*G_24+24*G_23-48*G_40+16*G_45+8*G_46-20*G_47+4*G_48+8*G_62-8*G_56+8*G_52+4*G_49-24*G_87-4*G_91-4*G_90+4*G_89+4*G_88-4*G_100+4*G_99+4*G_98-24*G_97+20*G_94+20*G_104-4*G_101-16*G_107-8*G_108+20*G_109-4*G_110-4*G_124+4*G_121+4*G_120-4*G_119-20*G_118+24*G_117-8*G_114-4*G_111)*pow(L_ztilde1,2)-8*G_2840+6*G_1115-3*I*Pi*G_734-3*I*Pi*G_748+3*I*Pi*G_371+I*pow(Pi,3)*G_11-I*pow(Pi,3)*G_4-3*I*Pi*G_736-3*I*Pi*G_740-3*I*Pi*G_730-8*G_2534-8*G_2533+6*G_2532-I*Pi*G_607-I*Pi*G_613-I*Pi*G_418-12*G_2542-I*Pi*G_412-I*Pi*G_378-2*G_2541-2*G_2540+2*G_2539-8*G_2538-8*G_2537+6*G_2536+4*G_2535+2*G_1674-G_3128-2*G_1675+G_1676+7*G_2839+18*G_1111-I*Pi*G_379-5*I*Pi*G_773-3*I*Pi*G_752-2*G_1677+G_1678+2*G_1679-G_1680+3*G_2988-10*G_2675-13*G_2837-G_1803+6*G_1535+16*G_1536-16*G_1537+8*G_1538+7*G_2838+8*G_1539-4*G_1540+2*G_1541+4*G_2834-2*G_2835-8*G_1793+2*G_1794+2*G_1795+3*I*Pi*G_349+3*I*Pi*G_353+3*I*Pi*G_359+10*G_2546-2*G_2545-2*G_2544+8*G_2543+2*G_3127-2*G_1796+G_1797-2*G_1798+12*G_2836+7*G_1799-2*G_1800+10*G_1532-6*G_1533+6*G_1534-2*G_1801+2*G_1802-3*I*Pi*G_620-I*Pi*G_676-I*Pi*G_670+12*G_1792+2*G_2548-5*G_2547-G_2674-8*G_2832-8*G_2833+5*I*Pi*G_682+3*I*Pi*G_313+3*I*Pi*G_317-7*G_2549-16*G_2830+G_3126+16*G_2831+2*G_1176+2*G_2550+6*G_1420-24*G_1421+12*G_1422-12*G_1423+12*G_1424+12*G_1425+72*G_1426-48*G_1427+12*G_1428+12*G_1429-60*G_1430+30*G_1431-12*G_1432+42*G_1433-12*G_1434-12*G_1435+12*G_1436-6*G_1437+12*G_1438-6*G_1439-12*G_1440+6*G_1441-4*I*Pi*G_721+24*I*Pi*G_294-I*Pi*G_809+2*G_2673-5*I*Pi*G_769-I*Pi*G_433-24*I*Pi*G_258+12*G_1397-42*G_1398+12*G_1399+12*G_1400-12*G_1401+6*G_1402-12*G_1403+6*G_1404+60*G_1405-30*G_1406-48*G_1407+36*G_1408-12*G_1409-12*G_1410-24*G_1411+12*G_1412+60*G_1413-36*G_1414+6*G_1415-I*Pi*G_204-3*I*Pi*G_199-3*I*Pi*G_198+6*G_1416-12*G_1417+6*G_1418-12*G_1419-6*G_2829-6*G_2828+4*G_2427+48*G_1373-12*G_1374-12*G_1375+12*G_1376-6*G_1377+12*G_1378-42*G_1379+12*G_1380+12*G_1381-12*G_1382+6*G_1383+12*G_1369-12*G_1370-12*G_1371-72*G_1372+6*G_2827-6*G_2776-2*G_2552-I*Pi*G_778+3*I*Pi*G_197+4*I*Pi*G_578+24*I*Pi*G_11*G_16-6*I*Pi*G_10*G_42-12*I*Pi*G_97*G_3+18*I*Pi*G_32*G_3-12*I*Pi*G_12*G_43-12*I*Pi*G_1*G_43+24*I*Pi*G_87*G_6+24*I*Pi*G_97*G_6-24*I*Pi*G_117*G_6+6*I*Pi*G_53*G_6+10*I*Pi*G_94*G_6+12*I*Pi*G_10*G_43-18*I*Pi*G_39*G_3+12*I*Pi*G_9*G_43+18*I*Pi*G_41*G_3-6*I*Pi*G_60*G_6+3*I*Pi*G_123*G_3+3*I*Pi*G_28*G_3-4*I*Pi*G_48*G_6-2*I*Pi*G_100*G_3+2*I*Pi*G_56*G_3-6*I*Pi*G_61*G_6-2*I*Pi*G_90*G_3-2*I*Pi*G_101*G_3-8*I*Pi*G_11*G_65-2*I*Pi*G_91*G_3-I*Pi*G_205+3*I*Pi*G_770-3*I*Pi*G_683-6*I*Pi*G_93*G_6+8*I*Pi*G_4*G_65+11*I*Pi*G_99*G_3-11*I*Pi*G_119*G_3-12*I*Pi*G_34*G_3+12*I*Pi*G_40*G_3+12*I*Pi*G_4*G_14-22*I*Pi*G_89*G_6-24*I*Pi*G_4*G_16-12*I*Pi*G_11*G_14-24*I*Pi*G_23*G_6-22*I*Pi*G_99*G_6-2*I*Pi*G_111*G_3-2*I*Pi*G_110*G_3+4*I*Pi*G_11*G_42+20*I*Pi*G_109*G_6+G_2553-20*I*Pi*G_47*G_6-4*I*Pi*G_121*G_6+2*I*Pi*G_120*G_3+2*I*Pi*G_121*G_3-G_2672+2*I*Pi*G_27*G_3-3*I*Pi*G_105*G_3+4*I*Pi*G_101*G_6+4*I*Pi*G_90*G_6+4*I*Pi*G_91*G_6+2*I*Pi*G_26*G_3+3*I*Pi*G_102*G_3+3*I*Pi*G_103*G_3+2*I*Pi*G_98*G_6-2*I*Pi*G_124*G_6-5*I*Pi*G_104*G_3-3*I*Pi*G_22*G_3-3*I*Pi*G_31*G_3-3*I*Pi*G_116*G_3-I*Pi*G_98*G_3+3*I*Pi*G_122*G_3+3*I*Pi*G_29*G_3-18*I*Pi*G_38*G_3+10*I*Pi*G_104*G_6+2*I*Pi*G_88*G_6+3*I*Pi*G_92*G_3+3*I*Pi*G_93*G_3-6*I*Pi*G_9*G_42-12*I*Pi*G_87*G_3+22*I*Pi*G_25*G_6-6*I*Pi*G_9*G_64+5*I*Pi*G_118*G_3+22*I*Pi*G_119*G_6+2*I*Pi*G_114*G_3+2*I*Pi*G_108*G_3+2*G_2671-3*I*Pi*G_125*G_3-3*I*Pi*G_96*G_3-4*I*Pi*G_56*G_6-4*I*Pi*G_4*G_42+14*G_2569-50*G_2568+40*G_2567-16*G_2564-16*G_2563+64*G_2562-96*G_2561+4*G_2560+4*G_2559-4*G_2558-G_2557+2*G_2556+G_2555-12*I*Pi*G_12*G_65-4*I*Pi*G_4*G_64-2*G_2554-4*I*Pi*G_26*G_6-4*I*Pi*G_27*G_6-4*I*Pi*G_120*G_6+6*I*Pi*G_50*G_6+3*I*Pi*G_61*G_3-3*I*Pi*G_63*G_3-3*I*Pi*G_772-4*I*Pi*G_727-4*I*Pi*G_726-3*I*Pi*G_54*G_3-3*I*Pi*G_95*G_3-3*I*Pi*G_86*G_3+10*I*Pi*G_47*G_3-I*Pi*G_88*G_3-10*I*Pi*G_24*G_6-2*I*Pi*G_30*G_6-10*I*Pi*G_118*G_6+6*I*Pi*G_54*G_6-36*I*Pi*G_32*G_6-2*G_2670+6*I*Pi*G_63*G_6+5*I*Pi*G_24*G_3-2*I*Pi*G_62*G_3-2*I*Pi*G_52*G_3-2*I*Pi*G_46*G_3-12*I*Pi*G_1*G_65+8*I*Pi*G_107*G_3-8*I*Pi*G_45*G_3+4*I*Pi*G_100*G_6-5*I*Pi*G_94*G_3-3*I*Pi*G_44*G_3-3*I*Pi*G_53*G_3-16*I*Pi*G_107*G_6-6*I*Pi*G_113*G_6+16*I*Pi*G_45*G_6+12*I*Pi*G_117*G_3-6*G_1113-8*I*Pi*G_11*G_43+8*I*Pi*G_4*G_43-2*G_2669-24*I*Pi*G_40*G_6+6*I*Pi*G_51*G_6+12*I*Pi*G_23*G_3-6*I*Pi*G_112*G_6+14*G_2570+I*Pi*G_30*G_3-2*G_2826-12*G_1384+6*G_1385+60*G_1386-30*G_1387+12*G_1388-12*G_1389-12*G_1390-72*G_1391+48*G_1392-12*G_1393+2*G_2551-12*G_1394+12*G_1395-2*G_3125-6*G_1396+2*G_3088-5*G_2945+2*G_2946-7*G_2947+6*G_10*G_437+2*G_2948+2*G_2949-2*G_2950+6*G_2901-6*G_10*G_140+G_2951+I*Pi*G_673+I*Pi*G_679+I*Pi*G_427+6*G_9*G_437+6*G_2902+14*G_2359-2*G_231*G_3+6*G_106*G_14+6*G_2798+24*I*Pi*G_644-24*I*Pi*G_763+4*I*Pi*G_336-12*G_106*G_16-2*G_1789+2*G_1790-6*G_106*G_64+2*G_1619-G_1620-6*G_50*G_14+12*G_50*G_16+2*G_1791+6*G_50*G_64+2*G_1621-6*G_51*G_14+(numeric(32,3)*G_11+numeric(-32,3)*G_4)*pow(L_ztilde1,3)+12*G_51*G_16-G_1622+6*G_51*G_64-6*G_53*G_14+12*G_53*G_16+6*G_53*G_64+G_427*G_3+G_426*G_3+6*G_28*G_14+2*G_2585-12*G_28*G_16-G_2586+12*I*Pi*G_386-4*I*Pi*G_360+4*I*Pi*G_705-6*G_28*G_64+4*I*Pi*G_741-4*I*Pi*G_324-I*Pi*G_227-6*G_1640+3*G_1641-I*Pi*G_221-20*I*Pi*G_711+6*I*Pi*G_675-6*I*Pi*G_687+6*I*Pi*G_798-6*I*Pi*G_810+6*G_29*G_14-6*G_2587+2*G_1166-6*G_810*G_3+2*G_2774+10*G_716*G_3;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_8_0 = " << J_8_0.evalf() << ","  << std::endl;
    std::cout << " J_8_1 = " << J_8_1.evalf() << ","  << std::endl;
    std::cout << " J_8_2 = " << J_8_2.evalf() << ","  << std::endl;
    std::cout << " J_8_3 = " << J_8_3.evalf() << ","  << std::endl;
    std::cout << " J_8_4 = " << J_8_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_9_0 = " << J_9_0.evalf() << ","  << std::endl;
    std::cout << " J_9_1 = " << J_9_1.evalf() << ","  << std::endl;
    std::cout << " J_9_2 = " << J_9_2.evalf() << ","  << std::endl;
    std::cout << " J_9_3 = " << J_9_3.evalf() << ","  << std::endl;
    std::cout << " J_9_4 = " << J_9_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_10_0 = " << J_10_0.evalf() << ","  << std::endl;
    std::cout << " J_10_1 = " << J_10_1.evalf() << ","  << std::endl;
    std::cout << " J_10_2 = " << J_10_2.evalf() << ","  << std::endl;
    std::cout << " J_10_3 = " << J_10_3.evalf() << ","  << std::endl;
    std::cout << " J_10_4 = " << J_10_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_E_symbolic.mpl <==
U_E := Matrix(10, 10, [[2*eps/(mZ2-t)^3*(2*eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+
51*eps^2*mZ2^2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*
eps+12*mZ2^2*t)/mZ2,6*eps/(mZ2-t)^3*(2*eps-1)*(eps-1)*(14*eps*mZ2*t+eps*t^2+
mZ2^2*eps-4*mZ2*t)/mZ2,0,0,0,0,0,0,0,0],[-2*(-2*mZ2^2+2*mZ2^2*eps-5*mZ2*t+7*
eps*mZ2*t-eps*t^2+t^2)*eps^2*(2*eps-1)/(mZ2-t)^2/mZ2,-6*(t+mZ2)*(eps-1)*eps^2*
(2*eps-1)/(mZ2-t)^2/mZ2,0,0,0,0,0,0,0,0],[0,0,-2*eps^2/mZ2*(2*eps-1)*(eps-1),0
,0,0,0,0,0,0],[0,0,0,2*eps^2*(3*eps-1)*(2*eps-1),0,0,0,0,0,0],[2*(16*mZ2^2*eps
-14*mZ2^2+9*eps*mZ2*t-5*mZ2*t-eps*t^2+t^2)*eps^2*r2*(2*eps-1)/mZ2/(4*mZ2-t)/(
mZ2-t)^2,6*(5*mZ2+t)*eps^2*r2*(2*eps-1)*(eps-1)/mZ2/(4*mZ2-t)/(mZ2-t)^2,-2/mZ2
*eps^2*r2*(2*eps-1)*(eps-1)/(4*mZ2-t),0,-4*eps^2*r2*(2*eps-1)^2/(4*mZ2-t),0,0,
0,0,0],[-eps/(mZ2-t)^3*t*(4*eps-1)*(eps^2*t^2-4*eps^2*mZ2*t+19*mZ2^2*eps^2-eps
*t^2+4*eps*mZ2*t-23*mZ2^2*eps+6*mZ2^2)/mZ2,-3*eps/(mZ2-t)^3*t*(4*eps-1)*(eps-1
)*(-eps*t+5*eps*mZ2-2*mZ2)/mZ2,0,-1/2*eps^2/(mZ2-t)*(3*eps-1)*(2*eps-1)*(mZ2+2
*s+3*t),0,eps^2/(mZ2-t)*(2*eps-1)*(4*t*s*eps+8*eps*mZ2*t+eps*mZ2*s-s*t-2*mZ2*t
),eps^2*s/(mZ2-t)*(3*eps-1)*(2*eps-1),0,0,0],[0,0,0,0,0,-eps^3*(2*eps-1)*s,0,0
,0,0],[-1/2*eps/mZ2*t*(2*eps-1)*(-eps^2*t^2+10*eps^2*mZ2*t+23*mZ2^2*eps^2-6*
eps*mZ2*t+eps*t^2-27*mZ2^2*eps+6*mZ2^2)/(mZ2-t)^3,-3/2*eps/mZ2*t*(2*eps-1)*(
eps-1)*(eps*t+7*eps*mZ2-2*mZ2)/(mZ2-t)^3,0,0,0,0,0,eps^3*t*(2*eps-1),0,0],[0,0
,0,-1/2*eps^2*(3*eps-1)*(2*eps-1),0,0,0,0,eps^3*(2*eps-1)*s,0],[0,0,0,0,0,0,0,
0,0,-eps^3*r4*(2*eps-1)]]);
Uinv_E := Matrix(10, 10, [[1/4/t/(3*eps-2)/(3*eps-1)/eps/(2*eps-1)*(mZ2-t)*(t+
mZ2),1/4/t/(3*eps-2)/(3*eps-1)/eps^2/(2*eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*eps
-4*mZ2*t),0,0,0,0,0,0,0,0],[-1/12/t/(3*eps-2)/(3*eps-1)/eps/(2*eps-1)/(eps-1)*
(mZ2-t)*(-2*mZ2^2+2*mZ2^2*eps-5*mZ2*t+7*eps*mZ2*t-eps*t^2+t^2),-1/12/t/(3*eps-\
2)/(3*eps-1)/eps^2/(2*eps-1)/(eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51*eps^2*mZ2^
2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2+eps*t^3-2*mZ2^3*eps+12*mZ2^2*t)
,0,0,0,0,0,0,0,0],[0,0,-1/2/eps^2*mZ2/(2*eps-1)/(eps-1),0,0,0,0,0,0,0],[0,0,0,
1/2/eps^2/(3*eps-1)/(2*eps-1),0,0,0,0,0,0],[1/4/eps/(2*eps-1)^2*(mZ2-t)/(3*eps
-1)/t,1/4/eps^2/(2*eps-1)^2*(eps*mZ2-2*eps*t+t)/(3*eps-1)/t,1/4/eps^2/(2*eps-1
)^2,0,-1/4/eps^2/r2/(2*eps-1)^2*(4*mZ2-t),0,0,0,0,0],[0,0,0,0,0,0,-1/eps^3/s/(
2*eps-1),0,0,0],[1/4/eps^2/s*(mZ2-t)/(3*eps-1)/(2*eps-1)^2*(4*eps-1),1/4/eps^2
/s/(3*eps-1)/(2*eps-1)^2*(mZ2+3*t)*(4*eps-1),0,1/4/eps^2/s/(3*eps-1)/(2*eps-1)
*(mZ2+2*s+3*t),0,1/eps^2/s*(mZ2-t)/(3*eps-1)/(2*eps-1),1/eps^3/s^2/(3*eps-1)/(
2*eps-1)*(4*t*s*eps+8*eps*mZ2*t+eps*mZ2*s-s*t-2*mZ2*t),0,0,0],[1/8/eps^3/t/(2*
eps-1),1/8/eps^3/t/(2*eps-1),0,0,0,0,0,1/eps^3/t/(2*eps-1),0,0],[0,0,0,1/4/eps
^3/s/(2*eps-1),0,0,0,0,1/eps^3/s/(2*eps-1),0],[0,0,0,0,0,0,0,0,0,-1/eps^3/r4/(
2*eps-1)]]);
M_E := Matrix(10, 10, [[3/2*eps*e2+1/2*eps*e4-4*eps*e6,3/2*eps*e2-3/2*eps*e4,0
,0,0,0,0,0,0,0],[-1/2*eps*e2+1/2*eps*e4,-1/2*eps*e2-3/2*eps*e4,0,0,0,0,0,0,0,0
],[0,0,-2*eps*e4,0,0,0,0,0,0,0],[0,0,0,-2*eps*e1,0,0,0,0,0,0],[-3/4*eps*o1,3/4
*eps*o1,-1/2*eps*o1,0,-eps*e4-eps*e7,0,0,0,0,0],[-3/8*eps*e2+3/8*eps*e3-1/8*
eps*e4+1/8*eps*e5,-3/8*eps*e2+3/8*eps*e3+3/8*eps*e4-3/8*eps*e5,0,3/8*eps*e2+3/
8*eps*e3-3/8*eps*e4-3/8*eps*e5,0,-2*eps*e1+3/2*eps*e2+3/2*eps*e3+1/2*eps*e4+1/
2*eps*e5-4*eps*e6,3/2*eps*e2-3/2*eps*e3-3/2*eps*e4+3/2*eps*e5,0,0,0],[-1/8*eps
*e2+1/8*eps*e3+1/8*eps*e4-1/8*eps*e5,-1/8*eps*e2+1/8*eps*e3-3/8*eps*e4+3/8*eps
*e5,0,-1/8*eps*e2+1/8*eps*e3-3/8*eps*e4+3/8*eps*e5,0,-1/2*eps*e2+1/2*eps*e3+1/
2*eps*e4-1/2*eps*e5,2*eps*e1-1/2*eps*e2-1/2*eps*e3-3/2*eps*e4-3/2*eps*e5,0,0,0
],[-1/2*eps*e4+1/2*eps*e6,0,0,0,-1/4*eps*o1,0,0,eps*e2-3*eps*e4,0,0],[0,0,-1/2
*eps*e4+1/2*eps*e5,3/4*eps*e1-3/4*eps*e5,0,0,0,0,eps*e1-2*eps*e4-eps*e5,0],[1/
16*eps*o2-3/16*eps*o3,-3/16*eps*o2-3/16*eps*o3,1/4*eps*o2,-9/16*eps*o2-3/16*
eps*o3,-1/4*eps*o4,1/4*eps*o2-1/4*eps*o3,3/4*eps*o2+3/4*eps*o3,-eps*o3,-1/2*
eps*o2-1/2*eps*o3,eps*e3-eps*e4-eps*e8]]);


==> anc/topo_F_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t   = -t/s;
    ex xinv_m22 = s/mZ2;

    ex L_t = log(x_t);
    ex L_invm22 = log(xinv_m22);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex l_3 = -pow(xinv_m22,-1);
    ex l_4 = -pow(xinv_m22,-1)*pow(x_t,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_3},1).evalf();
    ex G_3 = G(lst{l_4},1).evalf();
    ex G_4 = G(lst{l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_3},1).evalf();
    ex G_6 = G(lst{l_1, l_4},1).evalf();
    ex G_7 = G(lst{l_2, l_2},1).evalf();
    ex G_8 = G(lst{l_2, l_4},1).evalf();
    ex G_9 = G(lst{l_3, l_3},1).evalf();
    ex G_10 = G(lst{l_4, l_2},1).evalf();
    ex G_11 = G(lst{l_4, l_4},1).evalf();
    ex G_12 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_13 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_14 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_15 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_16 = G(lst{l_1, l_2, l_4},1).evalf();
    ex G_17 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_18 = G(lst{l_1, l_4, l_2},1).evalf();
    ex G_19 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_20 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_21 = G(lst{l_2, l_1, l_4},1).evalf();
    ex G_22 = G(lst{l_2, l_2, l_4},1).evalf();
    ex G_23 = G(lst{l_2, l_4, l_4},1).evalf();
    ex G_24 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_25 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_26 = G(lst{l_4, l_1, l_2},1).evalf();
    ex G_27 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_28 = G(lst{l_4, l_2, l_4},1).evalf();
    ex G_29 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_30 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_31 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_32 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_33 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_34 = G(lst{l_1, l_1, l_2, l_4},1).evalf();
    ex G_35 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_36 = G(lst{l_1, l_1, l_4, l_2},1).evalf();
    ex G_37 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_38 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_39 = G(lst{l_1, l_2, l_1, l_4},1).evalf();
    ex G_40 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_41 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_42 = G(lst{l_1, l_4, l_1, l_2},1).evalf();
    ex G_43 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_44 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_45 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex G_46 = G(lst{l_2, l_1, l_1, l_4},1).evalf();
    ex G_47 = G(lst{l_2, l_1, l_4, l_4},1).evalf();
    ex G_48 = G(lst{l_2, l_2, l_1, l_4},1).evalf();
    ex G_49 = G(lst{l_2, l_4, l_1, l_4},1).evalf();
    ex G_50 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_51 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_52 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_53 = G(lst{l_4, l_1, l_1, l_2},1).evalf();
    ex G_54 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_55 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_56 = G(lst{l_4, l_2, l_1, l_4},1).evalf();
    ex G_57 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_58 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -2*L_t;
    ex J_1_2 = -zeta_2+2*pow(L_t,2);
    ex J_1_3 = numeric(-32,3)*zeta_3+2*zeta_2*L_t+numeric(-4,3)*pow(L_t,3);
    ex J_1_4 = numeric(-57,4)*zeta_4+numeric(64,3)*zeta_3*L_t-2*zeta_2*pow(L_t,2)+numeric(2,3)*pow(L_t,4);
    ex J_2_0 = 1;
    ex J_2_1 = 2*L_invm22;
    ex J_2_2 = 3*zeta_2+2*pow(L_invm22,2);
    ex J_2_3 = numeric(-8,3)*zeta_3+6*zeta_2*L_invm22+numeric(4,3)*pow(L_invm22,3);
    ex J_2_4 = numeric(63,4)*zeta_4+numeric(-16,3)*zeta_3*L_invm22+6*zeta_2*pow(L_invm22,2)+numeric(2,3)*pow(L_invm22,4);
    ex J_3_0 = 1;
    ex J_3_1 = 2*I*Pi;
    ex J_3_2 = -11*zeta_2;
    ex J_3_3 = numeric(-26,3)*zeta_3-I*pow(Pi,3);
    ex J_3_4 = numeric(79,4)*zeta_4+I*numeric(-52,3)*Pi*zeta_3;
    ex J_4_0 = 1;
    ex J_4_1 = -2*L_invm22-4*L_t+4*G_3;
    ex J_4_2 = -4*L_t*G_3+4*pow(L_t,2)-2*pow(L_invm22,2)+4*G_3*L_invm22+8*G_6-8*G_11-5*zeta_2;
    ex J_4_3 = numeric(-8,3)*pow(L_t,3)+numeric(-4,3)*pow(L_invm22,3)+4*pow(L_t,2)*G_3+4*G_3*pow(L_invm22,2)+numeric(-56,3)*zeta_3+16*G_29-16*G_19+4*zeta_2*G_3-16*G_27+20*G_14+(4*G_6-8*G_11-6*zeta_2)*L_invm22+(4*zeta_2+8*G_11-12*G_6)*L_t;
    ex J_4_4 = numeric(4,3)*pow(L_t,4)+numeric(-2,3)*pow(L_invm22,4)+numeric(8,3)*G_3*pow(L_invm22,3)+numeric(-8,3)*pow(L_t,3)*G_3+32*G_57+numeric(-177,4)*zeta_4+32*G_44-8*zeta_2*G_11-40*G_37+56*G_32-40*G_54-32*G_58+32*G_55-40*G_43+numeric(-80,3)*zeta_3*G_3+(numeric(128,3)*zeta_3-16*G_29+24*G_19-36*G_14+4*zeta_2*G_3+24*G_27)*L_t+(4*G_6-8*G_11-6*zeta_2)*pow(L_invm22,2)+(-4*zeta_2-8*G_11+12*G_6)*pow(L_t,2)+(numeric(16,3)*zeta_3+16*G_29-8*G_27-8*G_19+4*G_14+12*zeta_2*G_3)*L_invm22;
    ex J_5_0 = numeric(-9,4);
    ex J_5_1 = I*numeric(-3,2)*Pi+3*L_t;
    ex J_5_2 = numeric(-3,2)*pow(L_t,2)+numeric(39,4)*zeta_2+3*I*Pi*L_t;
    ex J_5_3 = I*numeric(1,4)*pow(Pi,3)-3*I*Pi*G_4+numeric(51,2)*zeta_3+3*G_12+(numeric(3,2)*G_1-3*I*Pi)*pow(L_t,2)+(-3*G_4+3*I*Pi*G_1-18*zeta_2)*L_t;
    ex J_5_4 = (-3*G_20-3*G_15-15*zeta_2*G_1-35*zeta_3+3*I*Pi*G_7+I*numeric(-1,2)*pow(Pi,3))*L_t+3*G_38+3*zeta_3*G_1-3*I*Pi*G_15+16*I*Pi*zeta_3+3*G_33-3*I*Pi*G_20+6*I*Pi*G_12+I*numeric(-1,2)*pow(Pi,3)*G_1+numeric(621,16)*zeta_4+15*zeta_2*G_4-6*G_30+3*G_45+numeric(1,2)*pow(L_t,4)+(-2*G_1+2*I*Pi)*pow(L_t,3)+(numeric(3,2)*G_7-3*I*Pi*G_1+numeric(33,2)*zeta_2+3*G_4)*pow(L_t,2);
    ex J_6_0 = numeric(-1,4);
    ex J_6_1 = I*numeric(-1,2)*Pi;
    ex J_6_2 = -I*Pi*G_2-G_5+numeric(11,4)*zeta_2+L_invm22*G_2;
    ex J_6_3 = numeric(13,6)*zeta_3-4*G_13-3*I*Pi*G_5+I*Pi*G_9+I*numeric(1,4)*pow(Pi,3)+7*zeta_2*G_2+G_17+G_24+pow(L_invm22,2)*G_2+(G_5-G_9)*L_invm22;
    ex J_6_4 = 4*G_50-G_51-9*I*Pi*G_13+4*G_35+18*zeta_2*G_5+3*I*Pi*G_17+numeric(-79,16)*zeta_4+I*numeric(1,2)*pow(Pi,3)*G_2-I*Pi*G_25-13*G_31-7*zeta_2*G_9-G_52-G_41+3*zeta_3*G_2+I*numeric(13,3)*Pi*zeta_3+3*I*Pi*G_24+4*G_40+(G_5-G_9)*pow(L_invm22,2)+numeric(2,3)*pow(L_invm22,3)*G_2+(G_25-G_17+3*zeta_2*G_2-G_24+G_13)*L_invm22;
    ex J_7_0 = numeric(-5,4);
    ex J_7_1 = I*numeric(-1,2)*Pi-2*G_3+2*L_t;
    ex J_7_2 = -pow(L_t,2)+numeric(15,4)*zeta_2+4*G_11-2*I*Pi*G_3+I*Pi*G_2-6*G_6+G_5+(2*I*Pi+2*G_3)*L_t-L_invm22*G_2;
    ex J_7_3 = -2*I*Pi*G_3*G_2+2*I*Pi*G_1*G_2-2*G_3*G_5-2*G_21-G_24+12*G_27-8*G_29-G_17+12*G_19-16*G_14+2*G_12+4*G_13-4*I*Pi*G_6-2*I*Pi*G_8+3*I*Pi*G_5+4*I*Pi*G_11-I*Pi*G_9-2*I*Pi*G_4+2*G_1*G_5-7*zeta_2*G_2+12*zeta_2*G_3+I*numeric(-1,12)*pow(Pi,3)-pow(L_invm22,2)*G_2+(-2*G_6+2*G_3*G_2+G_9-2*G_1*G_2-G_5+2*G_8)*L_invm22+(6*G_6-4*G_11+2*I*Pi*G_3+2*I*Pi*G_1-2*G_4-12*zeta_2)*L_t+numeric(89,6)*zeta_3+(-G_3+G_1-2*I*Pi)*pow(L_t,2);
    ex J_7_4 = 2*zeta_3*G_1+22*zeta_2*G_6+14*zeta_2*G_8-3*zeta_3*G_2+2*I*Pi*G_3*G_9+4*I*Pi*G_11*G_2+2*I*Pi*G_7*G_2+2*I*Pi*G_4*G_2-2*I*Pi*G_1*G_9-4*I*Pi*G_10*G_2+6*I*Pi*G_1*G_5-6*I*Pi*G_3*G_5-2*I*Pi*G_6*G_2-2*I*Pi*G_8*G_2+2*G_7*G_5+8*G_1*G_13-14*zeta_2*G_1*G_2-2*G_8*G_5+10*zeta_2*G_4+7*zeta_2*G_9-18*zeta_2*G_5-24*zeta_2*G_11-4*G_10*G_5-8*G_3*G_13+4*G_11*G_5-2*G_1*G_17-2*G_1*G_24+2*G_4*G_5-2*G_6*G_5+2*G_3*G_17+2*G_3*G_24-4*G_35+2*G_36+32*G_37+2*G_38-2*G_39-4*G_40+G_41+2*G_42+32*G_43-24*G_44+2*G_45-6*G_46+4*G_47-2*G_48+4*G_49-4*G_50+G_51+G_52+2*G_53+32*G_54-24*G_55+4*G_56-24*G_57+16*G_58-4*G_30+13*G_31-44*G_32+2*G_33+2*G_34+I*Pi*G_25+4*I*Pi*G_28-2*I*Pi*G_22-2*I*Pi*G_18-2*I*Pi*G_26-8*I*Pi*G_29-2*I*Pi*G_15-2*I*Pi*G_20+8*I*Pi*G_19-10*I*Pi*G_14+4*I*Pi*G_12-4*I*Pi*G_21-4*I*Pi*G_16-3*I*Pi*G_24-3*I*Pi*G_17+9*I*Pi*G_13+8*I*Pi*G_27+4*I*Pi*G_23+14*zeta_2*G_3*G_2+I*numeric(19,3)*Pi*zeta_3+I*numeric(-1,3)*pow(Pi,3)*G_1+I*numeric(2,3)*pow(Pi,3)*G_3+I*numeric(-1,2)*pow(Pi,3)*G_2+numeric(64,3)*zeta_3*G_3+numeric(-2,3)*pow(L_invm22,3)*G_2+(G_17+4*G_19+G_24+2*G_16+2*G_22-3*zeta_2*G_2-2*G_7*G_2-2*G_1*G_5-4*G_23+2*G_3*G_5-4*G_11*G_2+4*G_27+4*G_10*G_2-G_13-G_25-4*G_14-2*G_4*G_2-4*G_28+2*G_6*G_2+2*G_8*G_2-2*G_3*G_9+2*G_1*G_9)*L_invm22+numeric(493,16)*zeta_4+numeric(1,3)*pow(L_t,4)+(-4*I*Pi*G_11-2*G_15+2*I*Pi*G_10+8*G_29-10*zeta_2*G_1-12*G_19+numeric(-70,3)*zeta_3-12*zeta_2*G_3+2*I*Pi*G_7+6*I*Pi*G_6-2*G_20-2*G_18+18*G_14-2*G_26+I*numeric(-1,3)*pow(Pi,3)-2*G_16-12*G_27+2*I*Pi*G_8)*L_t+(-2*G_6+2*G_3*G_2+G_9-2*G_1*G_2-G_5+2*G_8)*pow(L_invm22,2)+(I*numeric(4,3)*Pi+numeric(-4,3)*G_1)*pow(L_t,3)+(-3*G_6-2*I*Pi*G_3+G_7+G_8-2*I*Pi*G_1+11*zeta_2+G_10+2*G_4+2*G_11)*pow(L_t,2);

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_6_0 = " << J_6_0.evalf() << ","  << std::endl;
    std::cout << " J_6_1 = " << J_6_1.evalf() << ","  << std::endl;
    std::cout << " J_6_2 = " << J_6_2.evalf() << ","  << std::endl;
    std::cout << " J_6_3 = " << J_6_3.evalf() << ","  << std::endl;
    std::cout << " J_6_4 = " << J_6_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_7_0 = " << J_7_0.evalf() << ","  << std::endl;
    std::cout << " J_7_1 = " << J_7_1.evalf() << ","  << std::endl;
    std::cout << " J_7_2 = " << J_7_2.evalf() << ","  << std::endl;
    std::cout << " J_7_3 = " << J_7_3.evalf() << ","  << std::endl;
    std::cout << " J_7_4 = " << J_7_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_F_symbolic.mpl <==
U_F := Matrix(7, 7, [[-2*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0,0,0,0,0],[0,-\
2*eps^2/mZ2*(2*eps-1)*(-1+eps),0,0,0,0,0],[0,0,2*eps^2*(3*eps-1)*(2*eps-1),0,0
,0,0],[-4*(3*eps-2)*eps*(2*eps-1)/t*(-2*t*eps+3*mZ2*eps+t-mZ2)/(-t+mZ2),2*eps^
2/mZ2/(-t+mZ2)*(2*eps-1)*(-1+eps)*(mZ2+t),0,4*eps^2/(-t+mZ2)*(2*eps-1)^2*t,0,0
,0],[0,0,3/2*eps^2*(3*eps-1)*(2*eps-1),0,-3*eps^3*s*(2*eps-1),0,0],[0,0,-1/2*
eps^2*(3*eps-1)*(2*eps-1),0,0,eps^3*s*(2*eps-1),0],[0,0,3/2*eps^2*(3*eps-1)*(2
*eps-1),0,-3*eps^3*s*(2*eps-1),0,eps^3*s*(-t+mZ2)*(2*eps-1)]]);
Uinv_F := Matrix(7, 7, [[-1/2/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0,0,0,0,0]
,[0,-1/2/eps^2*mZ2/(2*eps-1)/(-1+eps),0,0,0,0,0],[0,0,1/2/eps^2/(3*eps-1)/(2*
eps-1),0,0,0,0],[-1/2/eps^2/(2*eps-1)^2/t*(-2*t*eps+3*mZ2*eps+t-mZ2)/(3*eps-1)
,1/4/eps^2/(2*eps-1)^2/t*(mZ2+t),0,1/4/eps^2*(-t+mZ2)/(2*eps-1)^2/t,0,0,0],[0,
0,1/4/eps^3/s/(2*eps-1),0,-1/3/eps^3/s/(2*eps-1),0,0],[0,0,1/4/eps^3/s/(2*eps-\
1),0,0,1/eps^3/s/(2*eps-1),0],[0,0,0,0,-1/eps^3/s/(-t+mZ2)/(2*eps-1),0,1/eps^3
/s/(-t+mZ2)/(2*eps-1)]]);
M_F := Matrix(7, 7, [[-2*eps*e2,0,0,0,0,0,0],[0,-2*eps*e4,0,0,0,0,0],[0,0,-2*
eps*e1,0,0,0,0],[-6*eps*e2+6*eps*e6,eps*e2-eps*e4,0,eps*e2-eps*e4-2*eps*e6,0,0
,0],[-3/2*eps*e2+3/2*eps*e3,0,-3/4*eps*e1+3/4*eps*e3,0,-eps*e1-2*eps*e2+eps*e3
,0,0],[0,-1/2*eps*e4+1/2*eps*e5,3/4*eps*e1-3/4*eps*e5,0,0,eps*e1-2*eps*e4-eps*
e5,0],[0,-1/2*eps*e2+1/2*eps*e3+1/2*eps*e4-1/2*eps*e5,-3/4*eps*e1+3/4*eps*e5,-\
1/2*eps*e2+1/2*eps*e3,-2*eps*e2+2*eps*e6,eps*e2-eps*e3-eps*e4+eps*e5,-eps*e1+
eps*e2+eps*e3-eps*e4-2*eps*e6]]);


==> anc/topo_G_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t   = -t/s;
    ex xinv_m22 = s/mZ2;

    ex L_t = log(x_t);
    ex L_invm22 = log(xinv_m22);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex l_3 = -pow(xinv_m22,-1);
    ex l_4 = -pow(xinv_m22,-1)*pow(x_t,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_3},1).evalf();
    ex G_3 = G(lst{l_4},1).evalf();
    ex G_4 = G(lst{l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_3},1).evalf();
    ex G_6 = G(lst{l_1, l_4},1).evalf();
    ex G_7 = G(lst{l_2, l_2},1).evalf();
    ex G_8 = G(lst{l_2, l_4},1).evalf();
    ex G_9 = G(lst{l_3, l_3},1).evalf();
    ex G_10 = G(lst{l_4, l_2},1).evalf();
    ex G_11 = G(lst{l_4, l_4},1).evalf();
    ex G_12 = G(lst{l_1, l_1, l_3},1).evalf();
    ex G_13 = G(lst{l_1, l_1, l_4},1).evalf();
    ex G_14 = G(lst{l_1, l_2, l_4},1).evalf();
    ex G_15 = G(lst{l_1, l_3, l_3},1).evalf();
    ex G_16 = G(lst{l_1, l_4, l_4},1).evalf();
    ex G_17 = G(lst{l_2, l_1, l_4},1).evalf();
    ex G_18 = G(lst{l_2, l_2, l_4},1).evalf();
    ex G_19 = G(lst{l_2, l_4, l_4},1).evalf();
    ex G_20 = G(lst{l_3, l_1, l_3},1).evalf();
    ex G_21 = G(lst{l_3, l_3, l_3},1).evalf();
    ex G_22 = G(lst{l_4, l_1, l_4},1).evalf();
    ex G_23 = G(lst{l_4, l_2, l_4},1).evalf();
    ex G_24 = G(lst{l_4, l_4, l_4},1).evalf();
    ex G_25 = G(lst{l_1, l_1, l_1, l_3},1).evalf();
    ex G_26 = G(lst{l_1, l_1, l_1, l_4},1).evalf();
    ex G_27 = G(lst{l_1, l_1, l_3, l_3},1).evalf();
    ex G_28 = G(lst{l_1, l_1, l_4, l_4},1).evalf();
    ex G_29 = G(lst{l_1, l_2, l_1, l_4},1).evalf();
    ex G_30 = G(lst{l_1, l_3, l_1, l_3},1).evalf();
    ex G_31 = G(lst{l_1, l_3, l_3, l_3},1).evalf();
    ex G_32 = G(lst{l_1, l_4, l_1, l_4},1).evalf();
    ex G_33 = G(lst{l_1, l_4, l_4, l_4},1).evalf();
    ex G_34 = G(lst{l_2, l_1, l_1, l_4},1).evalf();
    ex G_35 = G(lst{l_2, l_1, l_4, l_4},1).evalf();
    ex G_36 = G(lst{l_2, l_2, l_1, l_4},1).evalf();
    ex G_37 = G(lst{l_2, l_4, l_1, l_4},1).evalf();
    ex G_38 = G(lst{l_3, l_1, l_1, l_3},1).evalf();
    ex G_39 = G(lst{l_3, l_1, l_3, l_3},1).evalf();
    ex G_40 = G(lst{l_3, l_3, l_1, l_3},1).evalf();
    ex G_41 = G(lst{l_4, l_1, l_1, l_4},1).evalf();
    ex G_42 = G(lst{l_4, l_1, l_4, l_4},1).evalf();
    ex G_43 = G(lst{l_4, l_2, l_1, l_4},1).evalf();
    ex G_44 = G(lst{l_4, l_4, l_1, l_4},1).evalf();
    ex G_45 = G(lst{l_4, l_4, l_4, l_4},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -4*G_3+2*L_invm22;
    ex J_1_2 = 16*G_11-6*G_6+3*zeta_2+2*pow(L_invm22,2)-8*G_3*L_invm22;
    ex J_1_3 = numeric(4,3)*pow(L_invm22,3)-6*G_13+24*G_16-12*zeta_2*G_3+24*G_22+numeric(-8,3)*zeta_3-64*G_24+(32*G_11-12*G_6+6*zeta_2)*L_invm22-8*G_3*pow(L_invm22,2);
    ex J_1_4 = numeric(63,4)*zeta_4-96*G_42-96*G_33+24*G_41-18*zeta_2*G_6-96*G_44+256*G_45+numeric(32,3)*zeta_3*G_3+48*zeta_2*G_11+24*G_28+36*G_32-6*G_26+numeric(2,3)*pow(L_invm22,4)+(32*G_11-12*G_6+6*zeta_2)*pow(L_invm22,2)+(-12*G_13+numeric(-16,3)*zeta_3+48*G_22-128*G_24-24*zeta_2*G_3+48*G_16)*L_invm22+numeric(-16,3)*G_3*pow(L_invm22,3);
    ex J_2_0 = -1;
    ex J_2_1 = -2*L_invm22;
    ex J_2_2 = -3*zeta_2+2*G_6-2*pow(L_invm22,2);
    ex J_2_3 = numeric(-4,3)*pow(L_invm22,3)+numeric(8,3)*zeta_3+2*G_13-8*G_16+(4*G_6-6*zeta_2)*L_invm22;
    ex J_2_4 = 2*G_26+numeric(-63,4)*zeta_4+32*G_33-12*G_32-8*G_28+6*zeta_2*G_6+numeric(-2,3)*pow(L_invm22,4)+(4*G_6-6*zeta_2)*pow(L_invm22,2)+(4*G_13-16*G_16+numeric(16,3)*zeta_3)*L_invm22;
    ex J_3_0 = 1;
    ex J_3_1 = 2*I*Pi;
    ex J_3_2 = -11*zeta_2;
    ex J_3_3 = numeric(-26,3)*zeta_3-I*pow(Pi,3);
    ex J_3_4 = numeric(79,4)*zeta_4+I*numeric(-52,3)*Pi*zeta_3;
    ex J_4_0 = numeric(-1,4);
    ex J_4_1 = G_3+I*numeric(-1,2)*Pi;
    ex J_4_2 = 3*G_6-I*Pi*G_2+2*I*Pi*G_3+numeric(11,4)*zeta_2-G_5-4*G_11+L_invm22*G_2;
    ex J_4_3 = numeric(13,6)*zeta_3+16*G_24+7*zeta_2*G_2+I*Pi*G_9+I*numeric(1,4)*pow(Pi,3)+G_15-11*zeta_2*G_3-3*G_1*G_5+4*I*Pi*G_3*G_2-4*G_12-12*G_22+6*G_13+G_20-8*I*Pi*G_11+3*I*Pi*G_6+3*G_17+4*G_3*G_5-3*I*Pi*G_1*G_2-12*G_16+3*I*Pi*G_8-3*I*Pi*G_5+(3*G_6+G_5-3*G_8-4*G_3*G_2-G_9+3*G_1*G_2)*L_invm22+pow(L_invm22,2)*G_2;
    ex J_4_4 = -12*zeta_2*G_6+3*zeta_3*G_2+18*zeta_2*G_5-7*zeta_2*G_9-12*G_1*G_12+6*G_8*G_5+6*G_6*G_5-21*zeta_2*G_8+21*zeta_2*G_1*G_2-28*zeta_2*G_3*G_2-9*G_37+4*G_38-G_39-G_40-24*G_41+48*G_42-12*G_43+48*G_44-64*G_45-13*G_25+9*G_26+4*G_27-24*G_28+6*G_29+4*G_30-G_31-27*G_32+48*G_33+9*G_34-12*G_35+3*G_36+3*I*Pi*G_1*G_9+12*I*Pi*G_3*G_5-4*I*Pi*G_3*G_9-16*I*Pi*G_11*G_2+12*I*Pi*G_10*G_2-6*I*Pi*G_4*G_2-3*I*Pi*G_7*G_2+6*I*Pi*G_6*G_2+6*I*Pi*G_8*G_2-9*I*Pi*G_1*G_5+I*numeric(13,3)*Pi*zeta_3+I*numeric(1,2)*pow(Pi,3)*G_2-I*pow(Pi,3)*G_3+numeric(2,3)*pow(L_invm22,3)*G_2+numeric(-26,3)*zeta_3*G_3-I*Pi*G_21+3*I*Pi*G_18+3*I*Pi*G_13-12*I*Pi*G_16+6*I*Pi*G_17-12*I*Pi*G_19-9*I*Pi*G_12+3*I*Pi*G_15+6*I*Pi*G_14+3*I*Pi*G_20-12*I*Pi*G_23-12*I*Pi*G_22+32*I*Pi*G_24+(3*G_1*G_5+12*G_23-6*G_14+3*G_7*G_2+12*G_19-3*G_18-6*G_6*G_2+6*G_4*G_2+3*zeta_2*G_2+G_12+9*G_13-3*G_1*G_9+G_21-12*G_22-12*G_16+4*G_3*G_9-12*G_10*G_2-4*G_3*G_5-G_15-6*G_8*G_2+16*G_11*G_2-G_20)*L_invm22+numeric(-79,16)*zeta_4+(3*G_6+G_5-3*G_8-4*G_3*G_2-G_9+3*G_1*G_2)*pow(L_invm22,2)-6*G_4*G_5-3*G_7*G_5+3*G_1*G_15+3*G_1*G_20+12*G_10*G_5+16*G_3*G_12-4*G_3*G_15-4*G_3*G_20-16*G_11*G_5+44*zeta_2*G_11;
    ex J_5_0 = 0;
    ex J_5_1 = 0;
    ex J_5_2 = I*Pi*G_2+G_5-L_invm22*G_2;
    ex J_5_3 = I*Pi*G_8-7*zeta_2*G_2+G_17-G_20-G_13+4*G_12-G_15-I*Pi*G_1*G_2-G_1*G_5-I*Pi*G_6+3*I*Pi*G_5-I*Pi*G_9+(-G_8+G_9+G_1*G_2-G_5+G_6)*L_invm22-pow(L_invm22,2)*G_2;
    ex J_5_4 = I*Pi*G_21+I*Pi*G_18-I*Pi*G_13+4*I*Pi*G_16+2*I*Pi*G_17-4*I*Pi*G_19+9*I*Pi*G_12-3*I*Pi*G_15-2*I*Pi*G_14-3*I*Pi*G_20+7*zeta_2*G_6-3*zeta_3*G_2-18*zeta_2*G_5+7*zeta_2*G_9-4*G_1*G_12+2*G_8*G_5-2*G_6*G_5-7*zeta_2*G_8+7*zeta_2*G_1*G_2-3*G_37-4*G_38+G_39+G_40+13*G_25-2*G_26-4*G_27+4*G_28-2*G_29-4*G_30+G_31+3*G_32+3*G_34-4*G_35+G_36+2*I*Pi*G_4*G_2-I*Pi*G_7*G_2-2*I*Pi*G_6*G_2+2*I*Pi*G_8*G_2-3*I*Pi*G_1*G_5+I*numeric(-1,2)*pow(Pi,3)*G_2+I*Pi*G_1*G_9+(2*G_14+G_1*G_5-2*G_8*G_2-4*G_16-3*zeta_2*G_2+G_20-G_21+4*G_19+G_15-2*G_4*G_2+G_7*G_2-G_13+2*G_6*G_2-G_18-G_12-G_1*G_9)*L_invm22+numeric(-2,3)*pow(L_invm22,3)*G_2+(-G_8+G_9+G_1*G_2-G_5+G_6)*pow(L_invm22,2)+2*G_4*G_5-G_7*G_5+G_1*G_15+G_1*G_20;

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_4_0 = " << J_4_0.evalf() << ","  << std::endl;
    std::cout << " J_4_1 = " << J_4_1.evalf() << ","  << std::endl;
    std::cout << " J_4_2 = " << J_4_2.evalf() << ","  << std::endl;
    std::cout << " J_4_3 = " << J_4_3.evalf() << ","  << std::endl;
    std::cout << " J_4_4 = " << J_4_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_5_0 = " << J_5_0.evalf() << ","  << std::endl;
    std::cout << " J_5_1 = " << J_5_1.evalf() << ","  << std::endl;
    std::cout << " J_5_2 = " << J_5_2.evalf() << ","  << std::endl;
    std::cout << " J_5_3 = " << J_5_3.evalf() << ","  << std::endl;
    std::cout << " J_5_4 = " << J_5_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_G_symbolic.mpl <==
U_G := Matrix(5, 5, [[2*eps/(mZ2-t)^3*(2*eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51
*eps^2*mZ2^2*t+2*mZ2^3*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2-2*mZ2^3*eps+eps*t^3+
12*mZ2^2*t)/mZ2,6*eps/(mZ2-t)^3*(2*eps-1)*(eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*
eps-4*mZ2*t)/mZ2,0,0,0],[-2*eps^2*(2*eps-1)*(7*eps*mZ2*t-eps*t^2+2*mZ2^2*eps-5
*mZ2*t+t^2-2*mZ2^2)/mZ2/(mZ2-t)^2,-6*eps^2*(2*eps-1)*(eps-1)*(t+mZ2)/mZ2/(mZ2-
t)^2,0,0,0],[0,0,2*eps^2*(3*eps-1)*(2*eps-1),0,0],[-eps/(mZ2-t)^3*t*(4*eps-1)*
(eps^2*t^2-4*eps^2*mZ2*t+19*mZ2^2*eps^2+4*eps*mZ2*t-23*mZ2^2*eps-eps*t^2+6*mZ2
^2)/mZ2,-3*eps/(mZ2-t)^3*t*(4*eps-1)*(eps-1)*(-eps*t+5*eps*mZ2-2*mZ2)/mZ2,-1/2
*eps^2/(mZ2-t)*(3*eps-1)*(2*eps-1)*(3*t+mZ2+2*s),eps^2/(mZ2-t)*(4*eps-1)*(2*
eps-1)*(s*t+2*mZ2*t+mZ2*s),eps^2*s/(mZ2-t)*(3*eps-1)*(2*eps-1)],[0,0,0,-eps^3*
s*(2*eps-1),0]]);
Uinv_G := Matrix(5, 5, [[1/4/(3*eps-1)/(3*eps-2)/t/eps/(2*eps-1)*(mZ2-t)*(t+
mZ2),1/4/(3*eps-1)/(3*eps-2)/t/eps^2/(2*eps-1)*(14*eps*mZ2*t+eps*t^2+mZ2^2*eps
-4*mZ2*t),0,0,0],[-1/12/(3*eps-1)/(3*eps-2)/t/eps/(2*eps-1)/(eps-1)*(mZ2-t)*(7
*eps*mZ2*t-eps*t^2+2*mZ2^2*eps-5*mZ2*t+t^2-2*mZ2^2),-1/12/(3*eps-1)/(3*eps-2)/
t/eps^2/(2*eps-1)/(eps-1)*(12*eps^2*t^2*mZ2-eps^2*t^3+51*eps^2*mZ2^2*t+2*mZ2^3
*eps^2-57*eps*mZ2^2*t-6*eps*mZ2*t^2-2*mZ2^3*eps+eps*t^3+12*mZ2^2*t),0,0,0],[0,
0,1/2/eps^2/(3*eps-1)/(2*eps-1),0,0],[0,0,0,0,-1/eps^3/s/(2*eps-1)],[1/4/eps^2
/s*(mZ2-t)/(3*eps-1)/(2*eps-1)^2*(4*eps-1),1/4/eps^2/s/(3*eps-1)/(2*eps-1)^2*(
3*t+mZ2)*(4*eps-1),1/4/eps^2/s/(3*eps-1)/(2*eps-1)*(3*t+mZ2+2*s),1/eps^2/s*(
mZ2-t)/(3*eps-1)/(2*eps-1),1/eps^3/s^2/(3*eps-1)/(2*eps-1)*(4*eps-1)*(s*t+2*
mZ2*t+mZ2*s)]]);
M_G := Matrix(5, 5, [[3/2*eps*e2+1/2*eps*e4-4*eps*e6,3/2*eps*e2-3/2*eps*e4,0,0
,0],[-1/2*eps*e2+1/2*eps*e4,-1/2*eps*e2-3/2*eps*e4,0,0,0],[0,0,-2*eps*e1,0,0],
[-3/8*eps*e2+3/8*eps*e3-1/8*eps*e4+1/8*eps*e5,-3/8*eps*e2+3/8*eps*e3+3/8*eps*
e4-3/8*eps*e5,3/8*eps*e2+3/8*eps*e3-3/8*eps*e4-3/8*eps*e5,-2*eps*e1+3/2*eps*e2
+3/2*eps*e3+1/2*eps*e4+1/2*eps*e5-4*eps*e6,3/2*eps*e2-3/2*eps*e3-3/2*eps*e4+3/
2*eps*e5],[-1/8*eps*e2+1/8*eps*e3+1/8*eps*e4-1/8*eps*e5,-1/8*eps*e2+1/8*eps*e3
-3/8*eps*e4+3/8*eps*e5,-1/8*eps*e2+1/8*eps*e3-3/8*eps*e4+3/8*eps*e5,-1/2*eps*
e2+1/2*eps*e3+1/2*eps*e4-1/2*eps*e5,2*eps*e1-1/2*eps*e2-1/2*eps*e3-3/2*eps*e4-\
3/2*eps*e5]]);


==> anc/topo_H_numeric.cc <==
#include <iostream>
#include <stdexcept>
#include <vector>
#include <ginac/ginac.h>

int main()
{

  try{

    using namespace GiNaC;

    time_t time_start;
    time_t time_end;

    // timing
    time(&time_start);

    Digits = 50;

    ex zeta_2 = zeta(2);
    ex zeta_3 = zeta(3);
    ex zeta_4 = zeta(4);

    // ----------------------------------------------------------------------------------------------

    ex s   = numeric("1.18");
    ex t   = numeric("-0.0045");
    ex mN2 = numeric("0.867");
    ex mZ2 = numeric("8320.0");

    // ----------------------------------------------------------------------------------------------

    ex x_t = -t/s;

    ex L_t = log(x_t);

    // ----------------------------------------------------------------------------------------------

    ex l_1 = 0;
    ex l_2 = pow(x_t,-1);
    ex G_1 = G(lst{l_2},1).evalf();
    ex G_2 = G(lst{l_1, l_2},1).evalf();
    ex G_3 = G(lst{l_2, l_2},1).evalf();
    ex G_4 = G(lst{l_1, l_1, l_2},1).evalf();
    ex G_5 = G(lst{l_1, l_2, l_2},1).evalf();
    ex G_6 = G(lst{l_2, l_1, l_2},1).evalf();
    ex G_7 = G(lst{l_1, l_1, l_1, l_2},1).evalf();
    ex G_8 = G(lst{l_1, l_1, l_2, l_2},1).evalf();
    ex G_9 = G(lst{l_1, l_2, l_1, l_2},1).evalf();
    ex G_10 = G(lst{l_2, l_1, l_1, l_2},1).evalf();
    ex J_1_0 = 1;
    ex J_1_1 = -2*L_t;
    ex J_1_2 = -zeta_2+2*pow(L_t,2);
    ex J_1_3 = numeric(-32,3)*zeta_3+2*zeta_2*L_t+numeric(-4,3)*pow(L_t,3);
    ex J_1_4 = numeric(-57,4)*zeta_4+numeric(64,3)*zeta_3*L_t-2*zeta_2*pow(L_t,2)+numeric(2,3)*pow(L_t,4);
    ex J_2_0 = 1;
    ex J_2_1 = 2*I*Pi;
    ex J_2_2 = -11*zeta_2;
    ex J_2_3 = numeric(-26,3)*zeta_3-I*pow(Pi,3);
    ex J_2_4 = numeric(79,4)*zeta_4+I*numeric(-52,3)*Pi*zeta_3;
    ex J_3_0 = numeric(-9,4);
    ex J_3_1 = I*numeric(-3,2)*Pi+3*L_t;
    ex J_3_2 = 3*I*Pi*L_t+numeric(-3,2)*pow(L_t,2)+numeric(39,4)*zeta_2;
    ex J_3_3 = (-18*zeta_2-3*G_2+3*I*Pi*G_1)*L_t+(-3*I*Pi+numeric(3,2)*G_1)*pow(L_t,2)-3*I*Pi*G_2+numeric(51,2)*zeta_3+3*G_4+I*numeric(1,4)*pow(Pi,3);
    ex J_3_4 = numeric(1,2)*pow(L_t,4)+(numeric(3,2)*G_3+3*G_2-3*I*Pi*G_1+numeric(33,2)*zeta_2)*pow(L_t,2)+(-3*G_5-35*zeta_3-15*zeta_2*G_1+I*numeric(-1,2)*pow(Pi,3)+3*I*Pi*G_3-3*G_6)*L_t+3*G_9+numeric(621,16)*zeta_4+3*G_8+15*zeta_2*G_2+I*numeric(-1,2)*pow(Pi,3)*G_1-3*I*Pi*G_5+3*G_10-6*G_7+16*I*Pi*zeta_3+6*I*Pi*G_4-3*I*Pi*G_6+3*zeta_3*G_1+(2*I*Pi-2*G_1)*pow(L_t,3);

    // ----------------------------------------------------------------------------------------------

    std::cout << " s = " << s << "," << std::endl;
    std::cout << " t = " << t << "," << std::endl;
    std::cout << " mN2 = " << mN2 << "," << std::endl;
    std::cout << " mZ2 = " << mZ2 << "," << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    std::cout << " J_1_0 = " << J_1_0.evalf() << ","  << std::endl;
    std::cout << " J_1_1 = " << J_1_1.evalf() << ","  << std::endl;
    std::cout << " J_1_2 = " << J_1_2.evalf() << ","  << std::endl;
    std::cout << " J_1_3 = " << J_1_3.evalf() << ","  << std::endl;
    std::cout << " J_1_4 = " << J_1_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_2_0 = " << J_2_0.evalf() << ","  << std::endl;
    std::cout << " J_2_1 = " << J_2_1.evalf() << ","  << std::endl;
    std::cout << " J_2_2 = " << J_2_2.evalf() << ","  << std::endl;
    std::cout << " J_2_3 = " << J_2_3.evalf() << ","  << std::endl;
    std::cout << " J_2_4 = " << J_2_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    std::cout << " J_3_0 = " << J_3_0.evalf() << ","  << std::endl;
    std::cout << " J_3_1 = " << J_3_1.evalf() << ","  << std::endl;
    std::cout << " J_3_2 = " << J_3_2.evalf() << ","  << std::endl;
    std::cout << " J_3_3 = " << J_3_3.evalf() << ","  << std::endl;
    std::cout << " J_3_4 = " << J_3_4.evalf() << ","  << std::endl;
    std::cout << std::endl;

    // ----------------------------------------------------------------------------------------------

    time(&time_end);

    std::cout << std::endl;
    std::cout << "time in seconds : " << difftime(time_end,time_start) << std::endl;
    std::cout << std::endl;


  } catch (std::exception &e)
    {
      std::cout << "Exception : " << e.what() << std::endl;
    }

  return 0;
}



==> anc/topo_H_symbolic.mpl <==
U_H := Matrix(3, 3, [[-2*eps/t*(3*eps-1)*(2*eps-1)*(3*eps-2),0,0],[0,2*eps^2*(
3*eps-1)*(2*eps-1),0],[0,3/2*eps^2*(3*eps-1)*(2*eps-1),-3*eps^3*s*(2*eps-1)]])
;
Uinv_H := Matrix(3, 3, [[-1/2/eps*t/(3*eps-1)/(2*eps-1)/(3*eps-2),0,0],[0,1/2/
eps^2/(3*eps-1)/(2*eps-1),0],[0,1/4/eps^3/s/(2*eps-1),-1/3/eps^3/s/(2*eps-1)]]
);
M_H := Matrix(3, 3, [[-2*eps*e2,0,0],[0,-2*eps*e1,0],[-3/2*eps*e2+3/2*eps*e3,-\
3/4*eps*e1+3/4*eps*e3,-eps*e1-2*eps*e2+eps*e3]]);

